$D^6 R^4$ amplitudes in various dimensions

Four-graviton couplings in the low energy effective action of type II string vacua compactified on tori are strongly constrained by supersymmetry and U-duality. While the $R^4$ and $D^4 R^4$ couplings are known exactly in terms of Langlands-Eisenstein series of the U-duality group, the $D^6 R^4$ couplings are not nearly as well understood. Exploiting the coincidence of the U-duality group in $D=6$ with the T-duality group in $D=5$, we propose an exact formula for the $D^6 R^4$ couplings in type II string theory compactified on $T^4$, in terms of a genus-two modular integral plus a suitable Eisenstein series. The same modular integral computes the two-loop correction to $D^6 R^4$ in 5 dimensions, but here provides the non-perturbative completion of the known perturbative terms in $D=6$. This proposal hinges on a systematic re-analysis of the weak coupling and large radius of the $D^6 R^4$ in all dimensions $D\geq 3$, which fills in some gaps and resolves some inconsistencies in earlier studies.

==> EisensteinDefs.m <==
(* ::Package:: *)

(*
 *
 * Constant terms for maximal parabolic Langlands-Eisenstein series 
 * for A1...A6, D2...D8, E6, E7, E8 
 *
 * The numbering of roots and weights follows LiE
 *
 * Boris Pioline, Feb. 2015
*)
Print["EisensteinDefs v 1.0"];



BeginPackage["Eisenstein`"]

Zetastar::usage="Zetastar[s]=Completed Riemann Zeta Function";

WeylRef::usage="WeylRef[Cartan_,weylword_,weight_]= Weyl reflection in weight basis";
WeylRefRoot::usage="WeylRefRoot[Cartan_,weylword_,root_]= Weyl reflection in root basis";
WeylRefMat::usage="WeylRefMat[Cartan_,weylword_]= Matrix of Weyl reflection in weight basis";
WeylRefRootMat::usage="WeylRefRootMat[Cartan_,weylword_]= Matrix of Weyl reflection in root basis";
PosIntoNeg::usage="PosIntoNeg[Cartan_,Posroots_,weylword_] gives the list of positive roots mapped into negative roots under given Weyl reflection"; 
LaplacianGen::usage="LaplacianGen[Cartan_,tvec_,A_] acts on A with the Laplacian in variables tvec";
Casimir::usage="Casimir[Cartan_,weight_] gives the value of the quadratic Casimir on given weight";

CartanA1::usage= "Cartan Matrix of A1";
PosrootsA1::usage = "List of positive roots of A1";
WorbitA1::usage = "WorbitA1[lvec_]=Weyl words generating the orbit of lvec";
EA1::usage = "EA1[lvec_,s_,tvec_]=Eisenstein series for A1, completed normalisation";
EGRVA1::usage = "EGRVA1[lvec_,s_,tvec_]=Eisenstein series for A1, in GRV normalisation";
EGRVA1h::usage = "EGRVA1[lvec_,s,tvec_]=Regularized Eisenstein series for A1, in GRV normalisation";
NormFA1::usage = "NormFA1[lvec_,s_]=Normalisation factor for EA1[lvec,s,tvec]";

CartanA2::usage= "Cartan Matrix of A2";
PosrootsA2::usage = "List of positive roots of A2";
WorbitA2::usage = "WorbitA2[lvec_]=Weyl words generating the orbit of lvec";
EA2::usage = "EA2[lvec_,s_,tvec_]=Eisenstein series for A2, completed normalisation";
EGRVA2::usage = "EGRVA2[lvec_,s_,tvec_]=Eisenstein series for A2, in GRV normalisation";
EGRVA2h::usage = "EGRVA2[lvec_,s,tvec_]=Regularized Eisenstein series for A2, in GRV normalisation";
NormFA2::usage = "NormFA2[lvec_,s_]=Normalisation factor for EA2[lvec,s,tvec]";

CartanA3::usage= "Cartan Matrix of A3";
PosrootsA3::usage = "List of positive roots of A3";
WorbitA3::usage = "WorbitA3[lvec_]=Weyl words generating the orbit of lvec";
EA3::usage = "EA3[lvec_,s_,tvec_]=Eisenstein series for A3, completed normalisation";
EGRVA3::usage = "EGRVA3[lvec_,s_,tvec_]=Eisenstein series for A3, in GRV normalisation";
EGRVA3h::usage = "EGRVA3[lvec_,s,tvec_]=Regularized Eisenstein series for A3, in GRV normalisation";
NormFA3::usage = "NormFA3[lvec_,s_]=Normalisation factor for EA3[lvec,s,tvec]";

CartanA4::usage= "Cartan Matrix of A4";
PosrootsA4::usage = "List of positive roots of A4";
WorbitA4::usage = "WorbitA4[lvec_]=Weyl words generating the orbit of lvec";
EA4::usage = "EA4[lvec_,s_,tvec_]=Eisenstein series for A4, completed normalisation";
EGRVA4::usage = "EGRVA4[lvec_,s_,tvec_]=Eisenstein series for A4, in GRV normalisation";
EGRVA4h::usage = "EGRVA4[lvec_,s,tvec_]=Regularized Eisenstein series for A4, in GRV normalisation";
NormFA4::usage = "NormFA4[lvec_,s_]=Normalisation factor for EA4[lvec,s,tvec]";

CartanA5::usage= "Cartan Matrix of A5";
PosrootsA5::usage = "List of positive roots of A5";
WorbitA5::usage = "WorbitA5[lvec_]=Weyl words generating the orbit of lvec";
EA5::usage = "EA5[lvec_,s_,tvec_]=Eisenstein series for A5, completed normalisation";
EGRVA5::usage = "EGRVA5[lvec_,s_,tvec_]=Eisenstein series for A5, in GRV normalisation";
EGRVA5h::usage = "EGRVA5[lvec_,s,tvec_]=Regularized Eisenstein series for A5, in GRV normalisation";
NormFA5::usage = "NormFA5[lvec_,s_]=Normalisation factor for EA5[lvec,s,tvec]";

CartanA6::usage= "Cartan Matrix of A6";
PosrootsA6::usage = "List of positive roots of A6";
WorbitA6::usage = "WorbitA6[lvec_]=Weyl words generating the orbit of lvec";
EA6::usage = "EA6[lvec_,s_,tvec_]=Eisenstein series for A6, completed normalisation";
EGRVA6::usage = "EGRVA6[lvec_,s_,tvec_]=Eisenstein series for A6, in GRV normalisation";
EGRVA6h::usage = "EGRVA6[lvec_,s,tvec_]=Regularized Eisenstein series for A6, in GRV normalisation";
NormFA6::usage = "NormFA6[lvec_,s_]=Normalisation factor for EA6[lvec,s,tvec]";

CartanD2::usage= "Cartan Matrix of D2";
PosrootsD2::usage = "List of positive roots of D2";
WorbitD2::usage = "WorbitD2[lvec_]=Weyl words generating the orbit of lvec";
ED2::usage = "ED2[lvec_,s_,tvec_]=Eisenstein series for D2, completed normalisation";
EGRVD2::usage = "EGRVD2[lvec_,s_,tvec_]=Eisenstein series for D2, in GRV normalisation";
EGRVD2h::usage = "EGRVD2[lvec_,s,tvec_]=Regularized Eisenstein series for D2, in GRV normalisation";
NormFD2::usage = "NormFD2[lvec_,s_]=Normalisation factor for ED2[lvec,s,tvec]";

CartanD3::usage= "Cartan Matrix of D3";
PosrootsD3::usage = "List of positive roots of D3";
WorbitD3::usage = "WorbitD3[lvec_]=Weyl words generating the orbit of lvec";
ED3::usage = "ED3[lvec_,s_,tvec_]=Eisenstein series for D3, completed normalisation";
EGRVD3::usage = "EGRVD3[lvec_,s_,tvec_]=Eisenstein series for D3, in GRV normalisation";
EGRVD3h::usage = "EGRVD3[lvec_,s,tvec_]=Regularized Eisenstein series for D3, in GRV normalisation";
NormFD3::usage = "NormFD3[lvec_,s_]=Normalisation factor for ED3[lvec,s,tvec]";

CartanD4::usage= "Cartan Matrix of D4";
PosrootsD4::usage = "List of positive roots of D4";
WorbitD4::usage = "WorbitD4[lvec_]=Weyl words generating the orbit of lvec";
ED4::usage = "ED4[lvec_,s_,tvec_]=Eisenstein series for D4, completed normalisation";
EGRVD4::usage = "EGRVD4[lvec_,s_,tvec_]=Eisenstein series for D4, in GRV normalisation";
EGRVD4h::usage = "EGRVD4[lvec_,s,tvec_]=Regularized Eisenstein series for D4, in GRV normalisation";
NormFD4::usage = "NormFD4[lvec_,s_]=Normalisation factor for ED4[lvec,s,tvec]";

CartanD5::usage= "Cartan Matrix of D5";
PosrootsD5::usage = "List of positive roots of D5";
WorbitD5::usage = "WorbitD5[lvec_]=Weyl words generating the orbit of lvec";
ED5::usage = "ED5[lvec_,s_,tvec_]=Eisenstein series for D5, completed normalisation";
EGRVD5::usage = "EGRVD5[lvec_,s_,tvec_]=Eisenstein series for D5, in GRV normalisation";
EGRVD5h::usage = "EGRVD5[lvec_,s,tvec_]=Regularized Eisenstein series for D5, in GRV normalisation";
NormFD5::usage = "NormFD5[lvec_,s_]=Normalisation factor for ED5[lvec,s,tvec]";

CartanD6::usage= "Cartan Matrix of D6";
PosrootsD6::usage = "List of positive roots of D6";
WorbitD6::usage = "WorbitD6[lvec_]=Weyl words generating the orbit of lvec";
ED6::usage = "ED6[lvec_,s_,tvec_]=Eisenstein series for D6, completed normalisation";
EGRVD6::usage = "EGRVD6[lvec_,s_,tvec_]=Eisenstein series for D6, in GRV normalisation";
EGRVD6h::usage = "EGRVD6[lvec_,s,tvec_]=Regularized Eisenstein series for D6, in GRV normalisation";
NormFD6::usage = "NormFD6[lvec_,s_]=Normalisation factor for ED6[lvec,s,tvec]";

CartanD7::usage= "Cartan Matrix of D7";
PosrootsD7::usage = "List of positive roots of D7";
WorbitD7::usage = "WorbitD7[lvec_]=Weyl words generating the orbit of lvec";
ED7::usage = "ED7[lvec_,s_,tvec_]=Eisenstein series for D7, completed normalisation";
EGRVD7::usage = "EGRVD7[lvec_,s_,tvec_]=Eisenstein series for D7, in GRV normalisation";
EGRVD7h::usage = "EGRVD7[lvec_,s,tvec_]=Regularized Eisenstein series for D7, in GRV normalisation";
NormFD7::usage = "NormFD7[lvec_,s_]=Normalisation factor for ED7[lvec,s,tvec]";

CartanD8::usage= "Cartan Matrix of D8";
PosrootsD8::usage = "List of positive roots of D8";
WorbitD8::usage = "WorbitD8[lvec_]=Weyl words generating the orbit of lvec";
ED8::usage = "ED8[lvec_,s_,tvec_]=Eisenstein series for D8, completed normalisation";
EGRVD8::usage = "EGRVD8[lvec_,s_,tvec_]=Eisenstein series for D8, in GRV normalisation";
EGRVD8h::usage = "EGRVD8[lvec_,s,tvec_]=Regularized Eisenstein series for D8, in GRV normalisation";
NormFD8::usage = "NormFD8[lvec_,s_]=Normalisation factor for ED8[lvec,s,tvec]";

CartanE6::usage= "Cartan Matrix of E6";
PosrootsE6::usage = "List of positive roots of E6";
WorbitE6::usage = "WorbitE6[lvec_]=Weyl words generating the orbit of lvec";
EE6::usage = "EE6[lvec_,s_,tvec_]=Eisenstein series for E6, completed normalisation";
EGRVE6::usage = "EGRVE6[lvec_,s_,tvec_]=Eisenstein series for E6, in GRV normalisation";
EGRVE6h::usage = "EGRVE6[lvec_,s,tvec_]=Regularized Eisenstein series for E6, in GRV normalisation";
NormFE6::usage = "NormFE6[lvec_,s_]=Normalisation factor for EE6[lvec,s,tvec]";

CartanE7::usage= "Cartan Matrix of E7";
PosrootsE7::usage = "List of positive roots of E7";
WorbitE7::usage = "WorbitE7[lvec_]=Weyl words generating the orbit of lvec";
EE7::usage = "EE7[lvec_,s_,tvec_]=Eisenstein series for E7, completed normalisation";
EGRVE7::usage = "EGRVE7[lvec_,s_,tvec_]=Eisenstein series for E7, in GRV normalisation";
EGRVE7h::usage = "EGRVE7[lvec_,s,tvec_]=Regularized Eisenstein series for E7, in GRV normalisation";
NormFE7::usage = "NormFE7[lvec_,s_]=Normalisation factor for EE7[lvec,s,tvec]";

CartanE8::usage= "Cartan Matrix of E8";
PosrootsE8::usage = "List of positive roots of E8";
WorbitE8::usage = "WorbitE8[lvec_]=Weyl words generating the orbit of lvec";
EE8::usage = "EE8[lvec_,s_,tvec_]=Eisenstein series for E8, completed normalisation";
EGRVE8::usage = "EGRVE8[lvec_,s_,tvec_]=Eisenstein series for E8, in GRV normalisation";
EGRVE8h::usage = "EGRVE8[lvec_,s,tvec_]=Regularized Eisenstein series for E8, in GRV normalisation";
NormFE8::usage = "NormFE8[lvec_,s_]=Normalisation factor for EE8[lvec,s,tvec]";



Begin["`Private`"]


WeylRef[Cartan_,weylword_,weight_]:=If[Length[weylword]==0,weight,WeylRef[Cartan,Drop[weylword,-1],weight]-WeylRef[Cartan,Drop[weylword,-1],weight][[Last[weylword]]] Cartan[[Last[weylword]]]];
WeylRefRoot[Cartan_,weylword_,root_]:=If[Length[weylword]==0,root,WeylRefRoot[Cartan,Drop[weylword,-1],root]-(WeylRefRoot[Cartan,Drop[weylword,-1],root].Cartan[[Last[weylword]]])Table[If[i==Last[weylword],1,0],{i,Length[root]}]];
WeylRefMat[Cartan_,weylword_]:=Module[{i,j,r},r=Length[Cartan];If[Length[weylword]==0,IdentityMatrix[r],WeylRefMat[Cartan,Drop[weylword,-1]].(IdentityMatrix[r]-Table[Cartan[[i,j]]If[Last[weylword]==i,1,0],{i,r},{j,r}])]];
WeylRefRootMat[Cartan_,weylword_]:=Module[{i,j,r},r=Length[Cartan];If[Length[weylword]==0,IdentityMatrix[r],WeylRefRootMat[Cartan,Drop[weylword,-1]].(IdentityMatrix[r]-Table[Cartan[[i,j]]If[Last[weylword]==j,1,0],{i,r},{j,r}])]];
PosIntoNeg[Cartan_,Posroots_,weylword_]:=Module[{Liroot,RefMat}, RefMat=WeylRefRootMat[Cartan,weylword];
  Liroot=Union[Table[If[MemberQ[-Posroots,Flatten[Posroots[[i]].RefMat]],Posroots[[i]],{}],{i,Length[Posroots]}]];
  If[Length[First[Liroot]]==0,Liroot=Drop[Liroot,1]];Liroot];
LaplacianGen[Cartan_,tvec_,A_]:=Module[{r,rho,Cartani},
  r=Length[Cartan];
  Cartani=Inverse[Cartan];
  rho=ConstantArray[1,r];
  1/2(Times@@tvec)Sum[Cartani[[i,j]] tvec[[j]]D[tvec[[i]]D[A/(Times@@tvec),tvec[[i]]],tvec[[j]]],{i,r},{j,r}]- Sum[Cartani[[i,j]] rho[[i]] rho[[j]],{i,r},{j,r}]/2 A];
Casimir[Ca_,lambdaR_]:=Module[{Cartani,rho,lambda},
Cartani=Inverse[Ca];
rho=ConstantArray[1,Length[Ca]];
lambda=2lambdaR -rho;
1/2Simplify[Sum[Cartani[[i,j]](- rho[[i]]rho[[j]]+lambda[[i]] lambda[[j]]),{i,Length[Ca]},{j,Length[Ca]}]]
];


CartanA1={{2}};
CartanA2={{2,-1},{-1,2}};
CartanA3={{2,-1,0},{-1,2,-1},{0,-1,2}};
CartanA4={{2,-1,0,0},{-1,2,-1,0},{0,-1,2,-1},{0,0,-1,2}};
CartanA5={{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,0},{0,0,-1,2,-1},{0,0,0,-1,2}};
CartanA6={{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,0},{0,0,0,-1,2,-1},{0,0,0,0,-1,2}};
CartanD2={{2,0},{0,2}};
CartanD3={{2,-1,-1},{-1,2,0},{-1,0,2}};
CartanD4={{2,-1,0,0},{-1,2,-1,-1},{0,-1,2,0},{0,-1,0,2}};
CartanD5={{2,-1,0,0,0},{-1,2,-1,0,0},{0,-1,2,-1,-1},{0,0,-1,2,0},{0,0,-1,0,2}};
CartanD6={{2,-1,0,0,0,0},{-1,2,-1,0,0,0},{0,-1,2,-1,0,0},{0,0,-1,2,-1,-1},{0,0,0,-1,2,0},{0,0,0,-1,0,2}};
CartanD7={{2,-1,0,0,0,0,0},{-1,2,-1,0,0,0,0},{0,-1,2,-1,0,0,0},{0,0,-1,2,-1,0,0},{0,0,0,-1,2,-1,-1},{0,0,0,0,-1,2,0},{0,0,0,0,-1,0,2}};
CartanD8={{2,-1,0,0,0,0,0,0},{-1,2,-1,0,0,0,0,0},{0,-1,2,-1,0,0,0,0},{0,0,-1,2,-1,0,0,0},{0,0,0,-1,2,-1,0,0},{0,0,0,0,-1,2,-1,-1},{0,0,0,0,0,-1,2,0},{0,0,0,0,0,-1,0,2}};
CartanE6={{2,0,-1,0,0,0},{0,2,0,-1,0,0},{-1,0,2,-1,0,0},{0,-1,-1,2,-1,0},{0,0,0,-1,2,-1},{0,0,0,0,-1,2}};
CartanE7={{2,0,-1,0,0,0,0},{0,2,0,-1,0,0,0},{-1,0,2,-1,0,0,0},{0,-1,-1,2,-1,0,0},{0,0,0,-1,2,-1,0},{0,0,0,0,-1,2,-1},{0,0,0,0,0,-1,2}};
CartanE8={{2,0,-1,0,0,0,0,0},{0,2,0,-1,0,0,0,0},{-1,0,2,-1,0,0,0,0},{0,-1,-1,2,-1,0,0,0},{0,0,0,-1,2,-1,0,0},{0,0,0,0,-1,2,-1,0},{0,0,0,0,0,-1,2,-1},{0,0,0,0,0,0,-1,2}};



(*A1*)
PosrootsA1={{1}};
WorbitA1[{1}]={{},{1}};
EA1[{1},s_,{t1_}]:=t1^(2 s) Zetastar[2 s]+t1^(2-2 s) Zetastar[-1+2 s];
EGRVA1[s_,t_]:=2Zeta[2s]EA1[{1},s,{t}]/Zetastar[2s];


(*A2*)
PosrootsA2={{1,0},{0,1},{1,1}};
WorbitA2[{1,0}]={{},{1},{2,1}};
WorbitA2[{0,1}]={{},{2},{1,2}};
EA2[{1,0},s_,{t1_,t2_}]:=t1^(2 s) Zetastar[2 s]+t2^(3-2 s) Zetastar[-2+2 s]+t1^(2-2 s) t2^(-1+2 s) Zetastar[-1+2 s];
EA2[{0,1},s_,{t1_,t2_}]:=t2^(2 s) Zetastar[2 s]+t1^(3-2 s) Zetastar[-2+2 s]+t1^(-1+2 s) t2^(2-2 s) Zetastar[-1+2 s];
EGRVA2[{1,0},s_,{t1_,t2_}]:=2Zeta[2s]EA2[{1,0},s,{t1,t2}]/Zetastar[2s];
EGRVA2[{0,1},s_,{t1_,t2_}]:=2Zeta[2s]EA2[{0,1},s,{t1,t2}]/Zetastar[2s];


(*D2= A1xA1 *)
PosrootsD2={{1,0},{0,1}};
WorbitD2[{1,0}]={{},{1}};
WorbitD2[{0,1}]={{},{2}};
WorbitD2[{1,1}]={{},{1},{2},{1,2}};
ED2[{1,1},s_,{t1_,t2_}]:=EA1[{1},s,{t1}]EA1[{1},s,{t2}];
ED2[{1,0},s_,{t1_,t2_}]:=EA1[{1},s,{t1}];
ED2[{0,1},s_,{t1_,t2_}]:=EA1[{1},s,{t2}];
ED2[{2,2},s_,{t1_,t2_}]:=Zetastar[2s+1]Zetastar[2s]Zetastar[2s-1](EA1[{1},2s,{t1}]+EA1[{1},2s,{t2}]);
EGRVD2[{1,1},s_,{t1_,t2_}]:=2Zeta[2s]ED2[{1,1},s,{t1,t2}]/Zetastar[2s]^2;
EGRVD2[{1,0},s_,{t1_,t2_}]:=2Zeta[2s]ED2[{1,0},s,{t1,t2}]/Zetastar[2s];
EGRVD2[{0,1},s_,{t1_,t2_}]:=2Zeta[2s]ED2[{0,1},s,{t1,t2}]/Zetastar[2s];


(*A3*)
PosrootsA3={{1,0,0},{0,1,0},{0,0,1},{1,1,0},{0,1,1},{1,1,1}};
WorbitA3[{1,0,0}]={{},{1},{2,1},{3,2,1}};
WorbitA3[{0,1,0}]={{},{2},{1,2},{3,2},{1,3,2},{2,1,3,2}};
WorbitA3[{0,0,1}]={{},{3},{2,3},{1,2,3}};
EA3[{1,0,0},s_,{t1_,t2_,t3_}]:=t1^(2 s) Zetastar[2 s]+t3^(4-2 s) Zetastar[-3+2 s]+t2^(3-2 s) t3^(2 (-1+s)) Zetastar[-2+2 s]+t1^(2-2 s) t2^(-1+2 s) Zetastar[-1+2 s];
EA3[{0,1,0},s_,{t1_,t2_,t3_}]:=t2^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(2 (-1+s)) t3^(3-2 s) Zetastar[-2+2 s]^2+t2^(2 s) Zetastar[2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t3^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(3-2 s) t3^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t2^(2-2 s) t3^(-1+2 s) Zetastar[-1+2 s]^2;
EA3[{0,0,1},s_,{t1_,t2_,t3_}]:=t3^(2 s) Zetastar[2 s]+t1^(4-2 s) Zetastar[-3+2 s]+t1^(-2+2 s) t2^(3-2 s) Zetastar[-2+2 s]+t2^(-1+2 s) t3^(2-2 s) Zetastar[-1+2 s];
EA3[{1,0,1},s_,{t1_,t2_,t3_}]:=t1^(4-4 s) t2^(2 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-3+4 s]+t2^(2 s) t3^(4-4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-3+4 s]+t1^(3-2 s) t3^(3-2 s) Zetastar[-2+2 s]^2 Zetastar[-3+4 s]+t1^(-1+2 s) t2^(2-2 s) t3^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-3+4 s]+t1^(3-2 s) t2^(2-2 s) t3^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-3+4 s]+t1^(-1+2 s) t2^(4-4 s) t3^(-1+2 s) Zetastar[-1+2 s]^2 Zetastar[-3+4 s]+t1^(2 s) t3^(2 s) Zetastar[2 s]^2 Zetastar[-2+4 s]+t1^(-2+4 s) t2^(3-2 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-2+4 s]+t2^(3-2 s) t3^(-2+4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-2+4 s]+t1^(2 s) t2^(-1+2 s) t3^(2-2 s) Zetastar[2 s] Zetastar[-1+2 s] Zetastar[-2+4 s]+t1^(2-2 s) t2^(-1+2 s) t3^(2 s) Zetastar[2 s] Zetastar[-1+2 s] Zetastar[-2+4 s]+t1^(2-2 s) t2^(-2+4 s) t3^(2-2 s) Zetastar[-1+2 s]^2 Zetastar[-2+4 s];
EGRVA3[{1,0,0},s_,{t1_,t2_,t3_}]:=2Zeta[2s]EA3[{1,0,0},s,{t1,t2,t3}]/Zetastar[2s];
EGRVA3[{0,1,0},s_,{t1_,t2_,t3_}]:=2Zeta[2s]EA3[{0,1,0},s,{t1,t2,t3}]/Zetastar[2s]/Zetastar[2s-1];


(*D3*)
PosrootsD3={{1,0,0},{0,1,0},{0,0,1},{1,1,0},{1,0,1},{1,1,1}};
WorbitD3[{1,0,0}]={{},{1},{2,1},{3,1},{2,3,1},{1,2,3,1}};
WorbitD3[{0,1,0}]={{},{2},{1,2},{3,1,2}};
WorbitD3[{0,0,1}]={{},{3},{1,3},{2,1,3}};
WorbitD3[{0,1,1}]={{},{2},{3},{1,2},{2,3},{1,3},{3,1,2},{1,2,3},{2,1,3},{1,3,1,2},{1,2,1,3},{2,1,3,1,2}};
ED3[{0,0,1},s_,{t1_,t2_,t3_}]:=t3^(2 s) Zetastar[2 s]+t2^(4-2 s) Zetastar[-3+2 s]+t1^(3-2 s) t2^(-2+2 s) Zetastar[-2+2 s]+t1^(-1+2 s) t3^(2-2 s) Zetastar[-1+2 s];
ED3[{0,1,0},s_,{t1_,t2_,t3_}]:=t2^(2 s) Zetastar[2 s]+t3^(4-2 s) Zetastar[-3+2 s]+t1^(3-2 s) t3^(-2+2 s) Zetastar[-2+2 s]+t1^(-1+2 s) t2^(2-2 s) Zetastar[-1+2 s];
ED3[{1,0,0},s_,{t1_,t2_,t3_}]:=t1^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(-2+2 s) t2^(3-2 s) t3^(3-2 s) Zetastar[-2+2 s]^2+t1^(2 s) Zetastar[2 s] Zetastar[-1+2 s]+t2^(-1+2 s) t3^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t2^(3-2 s) t3^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(2-2 s) t2^(-1+2 s) t3^(-1+2 s) Zetastar[-1+2 s]^2;
ED3[{0,1,1},s_,{t1_,t2_,t3_}]:=t1^(2 s) t2^(4-4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-3+4 s]+t1^(2 s) t3^(4-4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-3+4 s]+t2^(3-2 s) t3^(3-2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-3+4 s]+t1^(2-2 s) t2^(-1+2 s) t3^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-3+4 s]+t1^(2-2 s) t2^(3-2 s) t3^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-3+4 s]+t1^(4-4 s) t2^(-1+2 s) t3^(-1+2 s) Zetastar[-1+2 s]^3 Zetastar[-3+4 s]+t2^(2 s) t3^(2 s) Zetastar[2 s]^2 Zetastar[-1+2 s] Zetastar[-2+4 s]+t1^(3-2 s) t2^(-2+4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-2+4 s]+t1^(3-2 s) t3^(-2+4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-2+4 s]+t1^(-1+2 s) t2^(2 s) t3^(2-2 s) Zetastar[2 s] Zetastar[-1+2 s]^2 Zetastar[-2+4 s]+t1^(-1+2 s) t2^(2-2 s) t3^(2 s) Zetastar[2 s] Zetastar[-1+2 s]^2 Zetastar[-2+4 s]+t1^(-2+4 s) t2^(2-2 s) t3^(2-2 s) Zetastar[-1+2 s]^3 Zetastar[-2+4 s]
ED3[{0,2,2},s_,{t1_,t2_,t3_}]:=Zetastar[2s+1]Zetastar[2s]Zetastar[2s-1]Zetastar[2s-2](ED3[{0,0,1},2s,{t1,t2,t3}]+ED3[{0,1,0},2s,{t1,t2,t3}]);
EGRVD3[{1,0,0},s_,{t1_,t2_,t3_}]:=2Zeta[2s]ED3[{1,0,0},s,{t1,t2,t3}]/Zetastar[2s]/Zetastar[2s-1];
EGRVD3[{0,1,0},s_,{t1_,t2_,t3_}]:=2Zeta[2s]ED3[{0,1,0},s,{t1,t2,t3}]/Zetastar[2s];
EGRVD3[{0,0,1},s_,{t1_,t2_,t3_}]:=2Zeta[2s]ED3[{0,0,1},s,{t1,t2,t3}]/Zetastar[2s];


(*A4*)
PosrootsA4={{1,0,0,0},{0,1,0,0},{0,0,1,0},{0,0,0,1},{1,1,0,0},{0,1,1,0},{0,0,1,1},{1,1,1,0},{0,1,1,1},{1,1,1,1}};
WorbitA4[{1,0,0,0}]={{},{1},{2,1},{3,2,1},{4,3,2,1}};
WorbitA4[{0,1,0,0}]={{},{2},{1,2},{3,2},{1,3,2},{4,3,2},{2,1,3,2},{1,4,3,2},{2,1,4,3,2},{3,2,1,4,3,2}};
WorbitA4[{0,0,1,0}]={{},{3},{2,3},{4,3},{1,2,3},{2,4,3},{1,2,4,3},{3,2,4,3},{1,3,2,4,3},{2,1,3,2,4,3}};
WorbitA4[{0,0,0,1}]={{},{4},{3,4},{2,3,4},{1,2,3,4}};
EA4[{1,0,0,0},s_,{t1_,t2_,t3_,t4_}]:=t1^(2 s) Zetastar[2 s]+t4^(5-2 s) Zetastar[-4+2 s]+t3^(4-2 s) t4^(-3+2 s) Zetastar[-3+2 s]+t2^(3-2 s) t3^(2 (-1+s)) Zetastar[-2+2 s]+t1^(2-2 s) t2^(-1+2 s) Zetastar[-1+2 s];
EA4[{0,1,0,0},s_,{t1_,t2_,t3_,t4_}]:=t3^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) Zetastar[-3+2 s]^2+t1^(3-2 s) t2^(-2+2 s) t4^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t2^(4-2 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-2+2 s]^2+t2^(2 s) Zetastar[2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t4^(4-2 s) Zetastar[-3+2 s] Zetastar[-1+2 s]+t1^(3-2 s) t3^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t2^(2-2 s) t3^(-1+2 s) Zetastar[-1+2 s]^2;
EA4[{0,0,0,1},s_,{t1_,t2_,t3_,t4_}]:=t4^(2 s) Zetastar[2 s]+t1^(5-2 s) Zetastar[-4+2 s]+t1^(-3+2 s) t2^(4-2 s) Zetastar[-3+2 s]+t2^(-2+2 s) t3^(3-2 s) Zetastar[-2+2 s]+t3^(-1+2 s) t4^(2-2 s) Zetastar[-1+2 s];
EA4[{0,0,1,0},s_,{t1_,t2_,t3_,t4_}]:=t2^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) Zetastar[-3+2 s]^2+t1^(2 (-1+s)) t3^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(4-2 s) t3^(2 (-1+s)) t4^(3-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(2 (-1+s)) t2^(3-2 s) t3^(2 (-1+s)) t4^(3-2 s) Zetastar[-2+2 s]^2+t3^(2 s) Zetastar[2 s] Zetastar[-1+2 s]+t1^(4-2 s) t4^(-1+2 s) Zetastar[-3+2 s] Zetastar[-1+2 s]+t2^(-1+2 s) t4^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(2 (-1+s)) t2^(3-2 s) t4^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t2^(-1+2 s) t3^(2-2 s) t4^(-1+2 s) Zetastar[-1+2 s]^2;
EA4[{1,0,0,1},s_,{t1_,t2_,t3_,t4_}]:=t1^(5-4 s) t2^(2 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-4+4 s]+t3^(2 s) t4^(5-4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-4+4 s]+t1^(4-2 s) t4^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-4+4 s]+t1^(-2+2 s) t2^(3-2 s) t4^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-4+4 s]+t1^(4-2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-4+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-2+2 s]^2 Zetastar[-4+4 s]+t1^(4-2 s) t2^(2-2 s) t3^(-1+2 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t2^(-1+2 s) t3^(2-2 s) t4^(4-2 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(-2+2 s) t2^(5-4 s) t3^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t2^(-1+2 s) t3^(5-4 s) t4^(-2+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(2 s) t4^(2 s) Zetastar[2 s]^2 Zetastar[-3+4 s]+t1^(-3+4 s) t2^(4-2 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-3+4 s]+t3^(4-2 s) t4^(-3+4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-3+4 s]+t1^(2 s) t2^(-2+2 s) t3^(3-2 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-3+4 s]+t2^(3-2 s) t3^(-2+2 s) t4^(2 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-3+4 s]+t1^(2 s) t3^(-1+2 s) t4^(2-2 s) Zetastar[2 s] Zetastar[-1+2 s] Zetastar[-3+4 s]+t1^(2-2 s) t2^(-1+2 s) t4^(2 s) Zetastar[2 s] Zetastar[-1+2 s] Zetastar[-3+4 s]+t1^(2-2 s) t2^(-3+4 s) t3^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-3+4 s]+t2^(3-2 s) t3^(-3+4 s) t4^(2-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-3+4 s]+t1^(2-2 s) t2^(-1+2 s) t3^(-1+2 s) t4^(2-2 s) Zetastar[-1+2 s]^2 Zetastar[-3+4 s];
EGRVA4[{1,0,0,0},s_,{t1_,t2_,t3_,t4_}]:=2Zeta[2s]EA4[{1,0,0,0},s,{t1,t2,t3,t4}]/Zetastar[2s];
EGRVA4[{0,0,1,0},s_,{t1_,t2_,t3_,t4_}]:=2Zeta[2s]EA4[{0,0,1,0},s,{t1,t2,t3,t4}]/(Zetastar[2s]Zetastar[2s-1]);


(*D4*)
ED4[{1,0,0,0},s_,{t1_,t2_,t3_,t4_}]:=t1^(6-2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]+t1^(2 (-2+s)) t2^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t3^(4-2 s) t4^(4-2 s) Zetastar[-3+2 s]^2+t1^(2 s) Zetastar[2 s] Zetastar[-2+2 s]+t3^(2 (-1+s)) t4^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t3^(4-2 s) t4^(2 (-1+s)) Zetastar[-3+2 s] Zetastar[-2+2 s]+t2^(3-2 s) t3^(2 (-1+s)) t4^(2 (-1+s)) Zetastar[-2+2 s]^2+t1^(2-2 s) t2^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s];
ED4[{0,0,0,1},s_,{t1_,t2_,t3_,t4_}]:=t4^(6-2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]+t2^(5-2 s) t4^(2 (-2+s)) Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) Zetastar[-3+2 s]^2+t4^(2 s) Zetastar[2 s] Zetastar[-2+2 s]+t1^(2 (-1+s)) t3^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(4-2 s) t3^(2 (-1+s)) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(2 (-1+s)) t2^(3-2 s) t3^(2 (-1+s)) Zetastar[-2+2 s]^2+t2^(-1+2 s) t4^(2-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s];
ED4[{0,0,1,0},s_,{t1_,t2_,t3_,t4_}]:=t3^(6-2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]+t2^(5-2 s) t3^(-4+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(4-2 s) t2^(-3+2 s) t4^(4-2 s) Zetastar[-3+2 s]^2+t3^(2 s) Zetastar[2 s] Zetastar[-2+2 s]+t1^(-2+2 s) t4^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(4-2 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(-2+2 s) t2^(3-2 s) t4^(-2+2 s) Zetastar[-2+2 s]^2+t2^(-1+2 s) t3^(2-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s];
ED4[{0,1,0,0},s_,{t1_,t2_,t3_,t4_}]:=t2^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-5+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(4-2 s) Zetastar[-3+2 s]^3 Zetastar[-5+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-5+4 s]+t1^(4-2 s) t3^(-2+2 s) t4^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-5+4 s]+t1^(4-2 s) t3^(4-2 s) t4^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-5+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-5+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(4-2 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-5+4 s]+t1^(4-2 s) t2^(3-2 s) t3^(-2+2 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-5+4 s]+t1^(-2+2 s) t2^(6-4 s) t3^(-2+2 s) t4^(-2+2 s) Zetastar[-2+2 s]^3 Zetastar[-5+4 s]+t1^(6-4 s) t2^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]+t2^(-1+2 s) t3^(6-4 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]+t2^(-1+2 s) t4^(6-4 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]+t1^(3-2 s) t2^(-4+4 s) t3^(3-2 s) t4^(3-2 s) Zetastar[-2+2 s]^3 Zetastar[-4+4 s]+t1^(-4+4 s) t2^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t2^(4-2 s) t3^(-4+4 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t2^(4-2 s) t4^(-4+4 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(-1+2 s) t2^(-2+2 s) t3^(3-2 s) t4^(3-2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(3-2 s) t2^(-2+2 s) t3^(-1+2 s) t4^(3-2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(3-2 s) t2^(-2+2 s) t3^(3-2 s) t4^(-1+2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-4+4 s]+t2^(2 s) Zetastar[2 s] Zetastar[-1+2 s]^2 Zetastar[-4+4 s]+t1^(-1+2 s) t3^(-1+2 s) t4^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-4+4 s]+t1^(-1+2 s) t3^(3-2 s) t4^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-4+4 s]+t1^(3-2 s) t3^(-1+2 s) t4^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-4+4 s]+t1^(-1+2 s) t2^(2-2 s) t3^(-1+2 s) t4^(-1+2 s) Zetastar[-1+2 s]^3 Zetastar[-4+4 s];
ED4[{0,0,1,1},s_,{t1_,t2_,t3_,t4_}]:=t1^(2 s) t3^(6-4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-5+4 s]+t1^(2 s) t4^(6-4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-5+4 s]+t3^(4-2 s) t4^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-5+4 s]+t2^(3-2 s) t3^(-2+2 s) t4^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-5+4 s]+t2^(3-2 s) t3^(4-2 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-5+4 s]+t2^(6-4 s) t3^(-2+2 s) t4^(-2+2 s) Zetastar[-2+2 s]^2 Zetastar[-5+4 s]+t1^(2-2 s) t2^(-1+2 s) t3^(6-4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]+t1^(2-2 s) t2^(-1+2 s) t4^(6-4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]+t1^(2 s) t2^(5-4 s) t3^(-4+4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-4+4 s]+t1^(2 s) t2^(5-4 s) t4^(-4+4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-4+4 s]+t1^(5-4 s) t2^(-4+4 s) t3^(3-2 s) t4^(3-2 s) Zetastar[-2+2 s]^2 Zetastar[-4+4 s]+t1^(2-2 s) t2^(4-2 s) t3^(-4+4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(2-2 s) t2^(4-2 s) t4^(-4+4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(5-4 s) t2^(-2+2 s) t3^(-1+2 s) t4^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(5-4 s) t2^(-2+2 s) t3^(3-2 s) t4^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(5-4 s) t3^(-1+2 s) t4^(-1+2 s) Zetastar[-1+2 s]^2 Zetastar[-4+4 s]+t1^(4-2 s) t2^(-3+4 s) t3^(4-4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-3+4 s]+t1^(4-2 s) t2^(-3+4 s) t4^(4-4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-3+4 s]+t1^(-2+2 s) t2^(2 s) t3^(4-4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-3+4 s]+t1^(-2+2 s) t2^(2 s) t4^(4-4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-3+4 s]+t1^(-3+4 s) t3^(3-2 s) t4^(3-2 s) Zetastar[-2+2 s]^2 Zetastar[-3+4 s]+t1^(-3+4 s) t2^(2-2 s) t3^(-1+2 s) t4^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-3+4 s]+t1^(-3+4 s) t2^(2-2 s) t3^(3-2 s) t4^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-3+4 s]+t1^(-3+4 s) t2^(4-4 s) t3^(-1+2 s) t4^(-1+2 s) Zetastar[-1+2 s]^2 Zetastar[-3+4 s]+t3^(2 s) t4^(2 s) Zetastar[2 s]^2 Zetastar[-2+4 s]+t1^(4-2 s) t3^(-2+4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-2+4 s]+t1^(4-2 s) t4^(-2+4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-2+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-2+4 s]+t1^(-2+2 s) t2^(3-2 s) t4^(-2+4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-2+4 s]+t2^(-1+2 s) t3^(2 s) t4^(2-2 s) Zetastar[2 s] Zetastar[-1+2 s] Zetastar[-2+4 s]+t2^(-1+2 s) t3^(2-2 s) t4^(2 s) Zetastar[2 s] Zetastar[-1+2 s] Zetastar[-2+4 s]+t2^(-2+4 s) t3^(2-2 s) t4^(2-2 s) Zetastar[-1+2 s]^2 Zetastar[-2+4 s];
ED4[{0,1,0,1},{s2_,s4_},{t1_,t2_,t3_,t4_}]:=t1^(2 (-1+s2+s4)) t2^(3-2 s2-2 s4) t3^(2 (-1+s2+s4)) t4^(4-2 s2) Zetastar[-3+2 s2] Zetastar[-2+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)]^2 Zetastar[-5+4 s2+2 s4]+t1^(2 (-1+s2+s4)) t2^(6-4 s2-2 s4) t3^(2 (-1+s2+s4)) t4^(-2+2 s2) Zetastar[-2+2 s2]^2 Zetastar[2 s4] Zetastar[2 (-1+s2+s4)]^2 Zetastar[-5+4 s2+2 s4]+t2^(5-2 s2-2 s4) t4^(2 s4) Zetastar[-3+2 s2] Zetastar[-2+2 s2] Zetastar[2 s4] Zetastar[2 (-2+s2+s4)] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(2 (-1+s2+s4)) t3^(-2 (-2+s2+s4)) t4^(4-2 s2) Zetastar[-3+2 s2] Zetastar[-2+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(-2 (-2+s2+s4)) t3^(2 (-1+s2+s4)) t4^(4-2 s2) Zetastar[-3+2 s2] Zetastar[-2+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(2 (-1+s2+s4)) t2^(3-2 s2) t3^(-2 (-2+s2+s4)) t4^(-2+2 s2) Zetastar[-2+2 s2]^2 Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(-2 (-2+s2+s4)) t2^(3-2 s2) t3^(2 (-1+s2+s4)) t4^(-2+2 s2) Zetastar[-2+2 s2]^2 Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(2 s4) t2^(-1+2 s2) t3^(6-4 s2-2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(6-4 s2-2 s4) t2^(-1+2 s2) t3^(2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t2^(4-2 s2) t4^(2-2 s4) Zetastar[-3+2 s2] Zetastar[-2+2 s2] Zetastar[2 (-2+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(3-2 s2) t2^(-2+2 s2) t3^(3-2 s2) t4^(5-2 s2-2 s4) Zetastar[-2+2 s2]^2 Zetastar[2 (-2+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t2^(2 s2) t4^(6-4 s2-2 s4) Zetastar[2 s2] Zetastar[-1+2 s2] Zetastar[2 (-2+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(-1+2 s2) t3^(3-2 s2) t4^(5-2 s2-2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 (-2+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(3-2 s2) t3^(-1+2 s2) t4^(5-2 s2-2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 (-2+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(-1+2 s2) t2^(2-2 s2) t3^(-1+2 s2) t4^(5-2 s2-2 s4) Zetastar[-1+2 s2]^2 Zetastar[2 (-2+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(6-4 s2-2 s4) t2^(2 (-1+s2+s4)) t3^(2-2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(2-2 s4) t2^(2 (-1+s2+s4)) t3^(6-4 s2-2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(-2 (-2+s2+s4)) t2^(-3+2 s2+2 s4) t3^(-2 (-2+s2+s4)) t4^(4-2 s2) Zetastar[-3+2 s2] Zetastar[-2+2 s2] Zetastar[2 s4] Zetastar[-3+2 s2+2 s4]^2 Zetastar[-5+4 s2+2 s4]+t1^(-2 (-2+s2+s4)) t2^(2 s4) t3^(-2 (-2+s2+s4)) t4^(-2+2 s2) Zetastar[-2+2 s2]^2 Zetastar[2 s4] Zetastar[-3+2 s2+2 s4]^2 Zetastar[-5+4 s2+2 s4]+t1^(3-2 s2) t2^(2-2 s4) t3^(3-2 s2) t4^(-3+2 s2+2 s4) Zetastar[-2+2 s2]^2 Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4]^2 Zetastar[-5+4 s2+2 s4]+t1^(-1+2 s2) t2^(-2 (-2+s2+s4)) t3^(3-2 s2) t4^(-3+2 s2+2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4]^2 Zetastar[-5+4 s2+2 s4]+t1^(3-2 s2) t2^(-2 (-2+s2+s4)) t3^(-1+2 s2) t4^(-3+2 s2+2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4]^2 Zetastar[-5+4 s2+2 s4]+t1^(-1+2 s2) t2^(6-4 s2-2 s4) t3^(-1+2 s2) t4^(-3+2 s2+2 s4) Zetastar[-1+2 s2]^2 Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4]^2 Zetastar[-5+4 s2+2 s4]+t2^(-1+2 s2+2 s4) t4^(6-4 s2-2 s4) Zetastar[-3+2 s2] Zetastar[-2+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s2+2 s4] Zetastar[-5+4 s2+2 s4]+t1^(3-2 s2) t2^(-4+4 s2+2 s4) t3^(3-2 s2) t4^(3-2 s2-2 s4) Zetastar[-2+2 s2]^2 Zetastar[2 s4] Zetastar[2 (-1+s2+s4)]^2 Zetastar[-4+4 s2+2 s4]+t1^(-1+2 s2) t2^(2 (-1+s2+s4)) t3^(3-2 s2) t4^(3-2 s2-2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)]^2 Zetastar[-4+4 s2+2 s4]+t1^(3-2 s2) t2^(2 (-1+s2+s4)) t3^(-1+2 s2) t4^(3-2 s2-2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)]^2 Zetastar[-4+4 s2+2 s4]+t1^(-1+2 s2) t2^(2 s4) t3^(-1+2 s2) t4^(3-2 s2-2 s4) Zetastar[-1+2 s2]^2 Zetastar[2 s4] Zetastar[2 (-1+s2+s4)]^2 Zetastar[-4+4 s2+2 s4]+t1^(2 (-1+s2+s4)) t2^(3-2 s2-2 s4) t3^(2 (-1+s2+s4)) t4^(2 s2) Zetastar[2 s2] Zetastar[-1+2 s2] Zetastar[2 (-1+s2+s4)]^2 Zetastar[-1+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(2 (-1+s2+s4)) t2^(2-2 s4) t3^(2 (-1+s2+s4)) t4^(2-2 s2) Zetastar[-1+2 s2]^2 Zetastar[2 (-1+s2+s4)]^2 Zetastar[-1+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(-4+4 s2+2 s4) t2^(-2 (-2+s2+s4)) t3^(2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-3+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(2 s4) t2^(-2 (-2+s2+s4)) t3^(-4+4 s2+2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-3+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t2^(5-2 s2-2 s4) t4^(-4+4 s2+2 s4) Zetastar[2 s2] Zetastar[-1+2 s2] Zetastar[2 (-2+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(2 (-1+s2+s4)) t3^(-2 (-2+s2+s4)) t4^(2 s2) Zetastar[2 s2] Zetastar[-1+2 s2] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(-2 (-2+s2+s4)) t3^(2 (-1+s2+s4)) t4^(2 s2) Zetastar[2 s2] Zetastar[-1+2 s2] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(-4+4 s2+2 s4) t2^(3-2 s2) t3^(2-2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(2-2 s4) t2^(3-2 s2) t3^(-4+4 s2+2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(2 (-1+s2+s4)) t2^(-1+2 s2) t3^(-2 (-2+s2+s4)) t4^(2-2 s2) Zetastar[-1+2 s2]^2 Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(-2 (-2+s2+s4)) t2^(-1+2 s2) t3^(2 (-1+s2+s4)) t4^(2-2 s2) Zetastar[-1+2 s2]^2 Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(-2 (-2+s2+s4)) t2^(-3+2 s2+2 s4) t3^(-2 (-2+s2+s4)) t4^(2 s2) Zetastar[2 s2] Zetastar[-1+2 s2] Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4]^2 Zetastar[-4+4 s2+2 s4]+t1^(-2 (-2+s2+s4)) t2^(-4+4 s2+2 s4) t3^(-2 (-2+s2+s4)) t4^(2-2 s2) Zetastar[-1+2 s2]^2 Zetastar[-1+2 s4] Zetastar[-3+2 s2+2 s4]^2 Zetastar[-4+4 s2+2 s4]+t2^(4-2 s2) t4^(-4+4 s2+2 s4) Zetastar[-3+2 s2] Zetastar[-2+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(3-2 s2) t2^(-2+2 s2) t3^(3-2 s2) t4^(-1+2 s2+2 s4) Zetastar[-2+2 s2]^2 Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t2^(2 s2) t4^(2 s4) Zetastar[2 s2] Zetastar[-1+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(-1+2 s2) t3^(3-2 s2) t4^(-1+2 s2+2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(3-2 s2) t3^(-1+2 s2) t4^(-1+2 s2+2 s4) Zetastar[-2+2 s2] Zetastar[-1+2 s2] Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t1^(-1+2 s2) t2^(2-2 s2) t3^(-1+2 s2) t4^(-1+2 s2+2 s4) Zetastar[-1+2 s2]^2 Zetastar[2 s4] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s2+2 s4] Zetastar[-4+4 s2+2 s4]+t2^(-1+2 s2+2 s4) t4^(2-2 s4) Zetastar[2 s2] Zetastar[-1+2 s2] Zetastar[2 (-1+s2+s4)] Zetastar[-1+2 s4] Zetastar[-1+2 s2+2 s4] Zetastar[-4+4 s2+2 s4];
ED4[{0,1,0,1},{s_},{t1_,t2_,t3_,t4_}]:=-(1/2) t2^(4-2 s) Zetastar[4-4 s] Zetastar[2-2 s] Zetastar[3-2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]-1/2 t1^(3-2 s) t3^(3-2 s) t4^(-1+2 s) Zetastar[4-4 s] Zetastar[2-2 s]^2 Zetastar[-2+2 s]^2-1/2 t1^(3-2 s) t2^(-2+2 s) t3^(3-2 s) t4^(3-2 s) Zetastar[4-4 s] Zetastar[2-2 s] Zetastar[3-2 s] Zetastar[-2+2 s]^2-1/2 t1^(2 s) t2^(1-2 s) t3^(2 s) t4^(2 s) Zetastar[3-4 s] Zetastar[1-2 s]^2 Zetastar[2 s] Zetastar[-1+2 s]-1/2 t1^(2 s) t3^(2-2 s) t4^(2 s) Zetastar[3-4 s] Zetastar[1-2 s] Zetastar[2-2 s] Zetastar[2 s] Zetastar[-1+2 s]-1/2 t1^(2-2 s) t3^(2 s) t4^(2 s) Zetastar[3-4 s] Zetastar[1-2 s] Zetastar[2-2 s] Zetastar[2 s] Zetastar[-1+2 s]-1/2 t1^(2-2 s) t2^(-1+2 s) t3^(2-2 s) t4^(2 s) Zetastar[3-4 s] Zetastar[2-2 s]^2 Zetastar[2 s] Zetastar[-1+2 s]-1/2 t2^(3-2 s) t4^(-2+4 s) Zetastar[3-4 s] Zetastar[2-2 s] Zetastar[3-2 s] Zetastar[2 s] Zetastar[-1+2 s]-1/2 t2^(2 s) t4^(4-4 s) Zetastar[4-4 s] Zetastar[2-2 s] Zetastar[3-2 s] Zetastar[2 s] Zetastar[-1+2 s]-1/2 t2^(1+2 s) Zetastar[3-4 s] Zetastar[1-2 s] Zetastar[-2 s] Zetastar[2 s] Zetastar[-1+2 s]-1/2 t1^(-2+4 s) t2^(3-2 s) Zetastar[3-4 s] Zetastar[1-2 s] Zetastar[2-2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]-1/2 t2^(3-2 s) t3^(-2+4 s) Zetastar[3-4 s] Zetastar[1-2 s] Zetastar[2-2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]-1/2 t1^(4-4 s) t2^(2 s) Zetastar[4-4 s] Zetastar[1-2 s] Zetastar[2-2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]-1/2 t2^(2 s) t3^(4-4 s) Zetastar[4-4 s] Zetastar[1-2 s] Zetastar[2-2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]-1/2 t1^(-1+2 s) t2^(2-2 s) t3^(3-2 s) t4^(-1+2 s) Zetastar[4-4 s] Zetastar[2-2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s]-1/2 t1^(3-2 s) t2^(2-2 s) t3^(-1+2 s) t4^(-1+2 s) Zetastar[4-4 s] Zetastar[2-2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s]-1/2 t1^(-1+2 s) t3^(3-2 s) t4^(3-2 s) Zetastar[4-4 s] Zetastar[2-2 s] Zetastar[3-2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]-1/2 t1^(3-2 s) t3^(-1+2 s) t4^(3-2 s) Zetastar[4-4 s] Zetastar[2-2 s] Zetastar[3-2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]-1/2 t1^(2 s) t3^(2 s) t4^(2-2 s) Zetastar[3-4 s] Zetastar[1-2 s]^2 Zetastar[-1+2 s]^2-1/2 t1^(2 s) t2^(-1+2 s) t3^(2-2 s) t4^(2-2 s) Zetastar[3-4 s] Zetastar[1-2 s] Zetastar[2-2 s] Zetastar[-1+2 s]^2-1/2 t1^(2-2 s) t2^(-1+2 s) t3^(2 s) t4^(2-2 s) Zetastar[3-4 s] Zetastar[1-2 s] Zetastar[2-2 s] Zetastar[-1+2 s]^2-1/2 t1^(2-2 s) t2^(-2+4 s) t3^(2-2 s) t4^(2-2 s) Zetastar[3-4 s] Zetastar[2-2 s]^2 Zetastar[-1+2 s]^2-1/2 t1^(-1+2 s) t2^(4-4 s) t3^(-1+2 s) t4^(-1+2 s) Zetastar[4-4 s] Zetastar[2-2 s]^2 Zetastar[-1+2 s]^2-1/2 t1^(-1+2 s) t2^(2-2 s) t3^(-1+2 s) t4^(3-2 s) Zetastar[4-4 s] Zetastar[2-2 s] Zetastar[3-2 s] Zetastar[-1+2 s]^2;
EGRVD4[{1,0,0,0},s_,{t1_,t2_,t3_,t4_}]:=2Zeta[2s]ED4[{1,0,0,0},s,{t1,t2,t3,t4}]/Zetastar[2s]/Zetastar[2s-2];
EGRVD4[{0,0,0,1},s_,{t1_,t2_,t3_,t4_}]:=2Zeta[2s]ED4[{0,0,0,1},s,{t1,t2,t3,t4}]/Zetastar[2s]/Zetastar[2s-2];
EGRVD4[{0,0,1,0},s_,{t1_,t2_,t3_,t4_}]:=2Zeta[2s]ED4[{0,0,1,0},s,{t1,t2,t3,t4}]/Zetastar[2s]/Zetastar[2s-2];



(*A5*)
PosrootsA5={{1,0,0,0,0},{0,1,0,0,0},{0,0,1,0,0},{0,0,0,1,0},{0,0,0,0,1},{1,1,0,0,0},{0,1,1,0,0},{0,0,1,1,0},{0,0,0,1,1},{1,1,1,0,0},{0,1,1,1,0},{0,0,1,1,1},{1,1,1,1,0},{0,1,1,1,1},{1,1,1,1,1}};
WorbitA5[{1,0,0,0,0}]={{},{1},{2,1},{3,2,1},{4,3,2,1},{5,4,3,2,1}};
WorbitA5[{0,1,0,0,0}]={{},{2},{1,2},{3,2},{1,3,2},{4,3,2},{2,1,3,2},{1,4,3,2},{5,4,3,2},{2,1,4,3,2},{1,5,4,3,2},{3,2,1,4,3,2},{2,1,5,4,3,2},{3,2,1,5,4,3,2},{4,3,2,1,5,4,3,2}};
WorbitA5[{0,0,1,0,0}]={{},{3},{2,3},{4,3},{1,2,3},{2,4,3},{5,4,3},{1,2,4,3},{3,2,4,3},{2,5,4,3},{1,3,2,4,3},{1,2,5,4,3},{3,2,5,4,3},{2,1,3,2,4,3},{1,3,2,5,4,3},{4,3,2,5,4,3},{2,1,3,2,5,4,3},{1,4,3,2,5,4,3},{2,1,4,3,2,5,4,3},{3,2,1,4,3,2,5,4,3}};
WorbitA5[{0,0,0,1,0}]={{},{4},{3,4},{5,4},{2,3,4},{3,5,4},{1,2,3,4},{2,3,5,4},{4,3,5,4},{1,2,3,5,4},{2,4,3,5,4},{1,2,4,3,5,4},{3,2,4,3,5,4},{1,3,2,4,3,5,4},{2,1,3,2,4,3,5,4}};
WorbitA5[{0,0,0,0,1}]={{},{5},{4,5},{3,4,5},{2,3,4,5},{1,2,3,4,5}};
EA5[{1,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_}]:=t1^(2 s) Zetastar[2 s]+t5^(6-2 s) Zetastar[-5+2 s]+t4^(5-2 s) t5^(-4+2 s) Zetastar[-4+2 s]+t3^(4-2 s) t4^(-3+2 s) Zetastar[-3+2 s]+t2^(3-2 s) t3^(-2+2 s) Zetastar[-2+2 s]+t1^(2-2 s) t2^(-1+2 s) Zetastar[-1+2 s];
EA5[{0,1,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_}]:=t4^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) Zetastar[-4+2 s]^2+t2^(4-2 s) t3^(-3+2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t3^(5-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-3+2 s]^2+t1^(3-2 s) t2^(-2+2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]+t2^(4-2 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-2+2 s]^2+t2^(2 s) Zetastar[2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-3+2 s] Zetastar[-1+2 s]+t1^(3-2 s) t3^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t2^(2-2 s) t3^(-1+2 s) Zetastar[-1+2 s]^2;
EA5[{0,0,1,0,0},s_,{t1_,t2_,t3_,t4_,t5_}]:=t3^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2+t2^(5-2 s) t4^(-3+2 s) t5^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(4-2 s) Zetastar[-3+2 s]^3+t1^(-2+2 s) t4^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t2^(5-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(4-2 s) t3^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2+t1^(-2+2 s) t3^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2+t1^(4-2 s) t3^(-2+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-2+2 s]^3+t3^(2 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(4-2 s) t4^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]+t2^(-1+2 s) t5^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(-2+2 s) t2^(3-2 s) t4^(-1+2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s]+t2^(-1+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s]+t2^(-1+2 s) t3^(2-2 s) t4^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]^2;
EA5[{0,0,0,1,0},s_,{t1_,t2_,t3_,t4_,t5_}]:=t2^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(5-2 s) t2^(-4+2 s) t3^(5-2 s) Zetastar[-4+2 s]^2+t1^(-3+2 s) t3^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(5-2 s) t3^(-3+2 s) t4^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-3+2 s) t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) Zetastar[-3+2 s]^2+t1^(5-2 s) t4^(-2+2 s) t5^(3-2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]+t2^(-2+2 s) t4^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(-3+2 s) t2^(4-2 s) t4^(-2+2 s) t5^(3-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) t5^(3-2 s) Zetastar[-2+2 s]^2+t4^(2 s) Zetastar[2 s] Zetastar[-1+2 s]+t1^(5-2 s) t5^(-1+2 s) Zetastar[-4+2 s] Zetastar[-1+2 s]+t1^(-3+2 s) t2^(4-2 s) t5^(-1+2 s) Zetastar[-3+2 s] Zetastar[-1+2 s]+t3^(-1+2 s) t5^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t2^(-2+2 s) t3^(3-2 s) t5^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]+t3^(-1+2 s) t4^(2-2 s) t5^(-1+2 s) Zetastar[-1+2 s]^2;
EA5[{0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_}]:=t5^(2 s) Zetastar[2 s]+t1^(6-2 s) Zetastar[-5+2 s]+t1^(-4+2 s) t2^(5-2 s) Zetastar[-4+2 s]+t2^(-3+2 s) t3^(4-2 s) Zetastar[-3+2 s]+t3^(-2+2 s) t4^(3-2 s) Zetastar[-2+2 s]+t4^(-1+2 s) t5^(2-2 s) Zetastar[-1+2 s];
EA5[{1,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_}]:=t4^(2 s) t5^(6-4 s) Zetastar[2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(5-2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(-3+2 s) t2^(4-2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t2^(-2+2 s) t3^(6-4 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t3^(4-2 s) t4^(-4+4 s) t5^(2-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]^2+t1^(6-4 s) t2^(2 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-5+4 s] Zetastar[-3+4 s]+t3^(-1+2 s) t4^(6-4 s) t5^(-3+2 s) Zetastar[2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-5+4 s] Zetastar[-3+4 s]+t1^(5-2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-3+4 s]+t1^(-3+2 s) t2^(4-2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-3+2 s]^3 Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-3+4 s]+t1^(5-2 s) t5^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-3+4 s]+t1^(5-2 s) t2^(2-2 s) t3^(-1+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-3+4 s]+t1^(-3+2 s) t2^(4-2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-3+4 s]+t1^(-3+2 s) t2^(6-4 s) t3^(-1+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-3+4 s]+t2^(-2+2 s) t3^(3-2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-3+4 s]+t2^(-2+2 s) t3^(3-2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-3+4 s]+t1^(2 s) t3^(-2+2 s) t4^(3-2 s) Zetastar[2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(2 s) t5^(2 s) Zetastar[2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(-4+4 s) t2^(5-2 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t4^(5-2 s) t5^(-4+4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(2 s) t2^(-3+2 s) t3^(4-2 s) Zetastar[2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t3^(4-2 s) t4^(-3+2 s) t5^(2 s) Zetastar[2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t2^(3-2 s) t3^(-4+4 s) t4^(3-2 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-4+4 s] Zetastar[-3+4 s]+t2^(3-2 s) t3^(-2+2 s) t5^(2 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(2-2 s) t2^(-1+2 s) t3^(-2+2 s) t4^(3-2 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(2 s) t4^(-1+2 s) t5^(2-2 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(2-2 s) t2^(-1+2 s) t5^(2 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t3^(-1+2 s) t4^(2-2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(2-2 s) t2^(-4+4 s) t3^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t2^(3-2 s) t3^(-2+2 s) t4^(-1+2 s) t5^(2-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(2-2 s) t2^(-1+2 s) t4^(-1+2 s) t5^(2-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-4+4 s] Zetastar[-3+4 s];



(*D5*)
PosrootsD5={{1,0,0,0,0},{0,1,0,0,0},{0,0,1,0,0},{0,0,0,1,0},{0,0,0,0,1},{1,1,0,0,0},{0,1,1,0,0},{0,0,1,1,0},{0,0,1,0,1},{1,1,1,0,0},{0,1,1,1,0},{0,1,1,0,1},{0,0,1,1,1},{1,1,1,1,0},{1,1,1,0,1},{0,1,1,1,1},{1,1,1,1,1},{0,1,2,1,1},{1,1,2,1,1},{1,2,2,1,1}};
WorbitD5[{1,0,0,0,0},1]={{},{1},{1,2,3,4,5,3,2,1}};
WorbitD5[{0,0,0,0,1},1]={{},{1,2,3,5}};
WorbitD5[{0,0,0,1,0},1]={{},{1,2,3,4}};
WorbitD5[{0,0,0,1,0},5]={{},{5,3,4},{5,3,2,1,4,3,2,5,3,4}};
WorbitD5[{0,0,0,0,1},5]={{},{5},{5,3,2,4,3,5}};
WorbitD5[{1,0,0,0,0},5]={{},{5,3,2,1}};
WorbitD5[{0,0,1,0,0},1]={{},{1,2,3},{1,2,3,4,5,3}};
WorbitD5[{0,0,1,0,0},5]={{},{5,3},{5,3,2,4,3},{5,3,2,1,4,3,2,5,3}};
WorbitD5[{2,1,0,0,0},5]={{},{5,3,2},{5,3,2,1},{5,3,2,1,4,3,2}};
WorbitD5[{2,1,0,0,0},1]={{},{1},{1,2},{1,2,3,4,5,3,2},{1,2,3,4,5,3,2,1}};
WorbitD5[{1,0,0,0,0}]={{},{1},{2,1},{3,2,1},{4,3,2,1},{5,3,2,1},{4,5,3,2,1},{3,4,5,3,2,1},{2,3,4,5,3,2,1},{1,2,3,4,5,3,2,1}};
WorbitD5[{0,0,0,0,1}]={{},{5},{3,5},{2,3,5},{4,3,5},{1,2,3,5},{2,4,3,5},{1,2,4,3,5},{3,2,4,3,5},{1,3,2,4,3,5},{5,3,2,4,3,5},{2,1,3,2,4,3,5},{1,5,3,2,4,3,5},{2,1,5,3,2,4,3,5},{3,2,1,5,3,2,4,3,5},{4,3,2,1,5,3,2,4,3,5}};
WorbitD5[{0,0,0,1,0}]={{},{4},{3,4},{2,3,4},{5,3,4},{1,2,3,4},{2,5,3,4},{1,2,5,3,4},{3,2,5,3,4},{1,3,2,5,3,4},{4,3,2,5,3,4},{2,1,3,2,5,3,4},{1,4,3,2,5,3,4},{2,1,4,3,2,5,3,4},{3,2,1,4,3,2,5,3,4},{5,3,2,1,4,3,2,5,3,4}};
WorbitD5[{1,0,0,0,1}]={{},{1},{5},{2,1},{1,5},{4,5},{3,2,1},{2,1,5},{1,4,5},{3,4,5},{4,3,2,1},{3,2,1,5},{2,1,4,5},{1,3,4,5},{2,3,4,5},{5,4,3,2,1},{4,3,2,1,5},{3,2,1,4,5},{2,1,3,4,5},{1,2,3,4,5},{4,5,4,3,2,1},{3,4,3,2,1,5},{2,3,2,1,4,5},{1,2,1,3,4,5},{3,4,5,4,3,2,1},{2,3,4,3,2,1,5},{1,2,3,2,1,4,5},{2,3,4,5,4,3,2,1},{1,2,3,4,3,2,1,5},{1,2,3,4,5,4,3,2,1}};
WorbitD5[{0,1,0,0,0}]:={{},{2},{1,2},{3,2},{1,3,2},{4,3,2},{5,3,2},{2,1,3,2},{1,4,3,2},{1,5,3,2},{4,5,3,2},{2,1,4,3,2},{2,1,5,3,2},{1,4,5,3,2},{3,4,5,3,2},{3,2,1,4,3,2},{2,1,4,5,3,2},{3,2,1,5,3,2},{1,3,4,5,3,2},{2,3,4,5,3,2},{5,3,2,1,4,3,2},{3,2,1,4,5,3,2},{4,3,2,1,5,3,2},{2,1,3,4,5,3,2},{1,2,3,4,5,3,2},{3,5,3,2,1,4,3,2},{2,3,2,1,4,5,3,2},{3,4,3,2,1,5,3,2},{1,2,1,3,4,5,3,2},{2,3,5,3,2,1,4,3,2},{4,3,5,3,2,1,4,3,2},{1,2,3,2,1,4,5,3,2},{2,3,4,3,2,1,5,3,2},{1,2,3,5,3,2,1,4,3,2},{2,4,3,5,3,2,1,4,3,2},{1,2,3,4,3,2,1,5,3,2},{1,2,4,3,5,3,2,1,4,3,2},{3,2,4,3,5,3,2,1,4,3,2},{1,3,2,4,3,5,3,2,1,4,3,2},{2,1,3,2,4,3,5,3,2,1,4,3,2}};
WorbitD5[{0,0,1,0,0}]:={{},{3},{2,3},{4,3},{5,3},{1,2,3},{2,4,3},{2,5,3},{4,5,3},{1,2,4,3},{1,2,5,3},{3,2,4,3},{2,4,5,3},{3,2,5,3},{3,4,5,3},{1,3,2,4,3},{1,2,4,5,3},{1,3,2,5,3},{5,3,2,4,3},{3,2,4,5,3},{4,3,2,5,3},{2,3,4,5,3},{2,1,3,2,4,3},{1,5,3,2,4,3},{1,3,2,4,5,3},{2,1,3,2,5,3},{1,4,3,2,5,3},{3,5,3,2,4,3},{2,3,2,4,5,3},{3,4,3,2,5,3},{1,2,3,4,5,3},{2,1,5,3,2,4,3},{1,3,5,3,2,4,3},{2,1,3,2,4,5,3},{1,3,4,3,2,5,3},{2,1,4,3,2,5,3},{2,3,5,3,2,4,3},{4,3,5,3,2,4,3},{1,2,3,2,4,5,3},{2,3,4,3,2,5,3},{3,2,1,5,3,2,4,3},{2,1,3,5,3,2,4,3},{1,4,3,5,3,2,4,3},{1,2,1,3,2,4,5,3},{2,1,3,4,3,2,5,3},{3,2,1,4,3,2,5,3},{1,2,3,5,3,2,4,3},{2,4,3,5,3,2,4,3},{1,2,3,4,3,2,5,3},{2,3,2,1,5,3,2,4,3},{4,3,2,1,5,3,2,4,3},{1,2,1,3,5,3,2,4,3},{2,1,4,3,5,3,2,4,3},{1,2,1,3,4,3,2,5,3},{2,3,2,1,4,3,2,5,3},{5,3,2,1,4,3,2,5,3},{1,2,4,3,5,3,2,4,3},{3,2,4,3,5,3,2,4,3},{1,2,3,2,1,5,3,2,4,3},{2,4,3,2,1,5,3,2,4,3},{1,2,1,4,3,5,3,2,4,3},{3,2,1,4,3,5,3,2,4,3},{1,2,3,2,1,4,3,2,5,3},{2,5,3,2,1,4,3,2,5,3},{1,3,2,4,3,5,3,2,4,3},{1,2,4,3,2,1,5,3,2,4,3},{3,2,4,3,2,1,5,3,2,4,3},{1,3,2,1,4,3,5,3,2,4,3},{3,2,5,3,2,1,4,3,2,5,3},{1,2,5,3,2,1,4,3,2,5,3},{2,1,3,2,4,3,5,3,2,4,3},{1,3,2,4,3,2,1,5,3,2,4,3},{4,3,2,5,3,2,1,4,3,2,5,3},{2,1,3,2,1,4,3,5,3,2,4,3},{1,3,2,5,3,2,1,4,3,2,5,3},{2,1,3,2,4,3,2,1,5,3,2,4,3},{1,4,3,2,5,3,2,1,4,3,2,5,3},{2,1,3,2,5,3,2,1,4,3,2,5,3},{2,1,4,3,2,5,3,2,1,4,3,2,5,3},{3,2,1,4,3,2,5,3,2,1,4,3,2,5,3}};
WorbitD5[{0,0,0,1,1}]={{},{4},{5},{3,4},{4,5},{3,5},{2,3,4},{5,3,4},{3,4,5},{2,3,5},{4,3,5},{1,2,3,4},{2,5,3,4},{3,5,3,4},{2,3,4,5},{3,4,3,5},{1,2,3,5},{2,4,3,5},{1,2,5,3,4},{3,2,5,3,4},{2,3,5,3,4},{4,3,5,3,4},{1,2,3,4,5},{2,3,4,3,5},{1,2,4,3,5},{3,2,4,3,5},{1,3,2,5,3,4},{2,3,2,5,3,4},{4,3,2,5,3,4},{1,2,3,5,3,4},{2,4,3,5,3,4},{1,2,3,4,3,5},{2,3,2,4,3,5},{1,3,2,4,3,5},{5,3,2,4,3,5},{2,1,3,2,5,3,4},{1,4,3,2,5,3,4},{1,2,3,2,5,3,4},{2,4,3,2,5,3,4},{1,2,4,3,5,3,4},{3,2,4,3,5,3,4},{1,2,3,2,4,3,5},{2,5,3,2,4,3,5},{2,1,3,2,4,3,5},{1,5,3,2,4,3,5},{1,2,1,3,2,5,3,4},{2,1,4,3,2,5,3,4},{1,2,4,3,2,5,3,4},{3,2,4,3,2,5,3,4},{1,3,2,4,3,5,3,4},{3,2,5,3,2,4,3,5},{1,2,1,3,2,4,3,5},{1,2,5,3,2,4,3,5},{2,1,5,3,2,4,3,5},{1,2,1,4,3,2,5,3,4},{3,2,1,4,3,2,5,3,4},{1,3,2,4,3,2,5,3,4},{4,3,2,5,3,2,4,3,5},{2,1,3,2,4,3,5,3,4},{1,3,2,5,3,2,4,3,5},{1,2,1,5,3,2,4,3,5},{3,2,1,5,3,2,4,3,5},{1,3,2,1,4,3,2,5,3,4},{5,3,2,1,4,3,2,5,3,4},{2,1,3,2,4,3,2,5,3,4},{1,4,3,2,5,3,2,4,3,5},{2,1,3,2,5,3,2,4,3,5},{1,3,2,1,5,3,2,4,3,5},{4,3,2,1,5,3,2,4,3,5},{2,1,3,2,1,4,3,2,5,3,4},{1,5,3,2,1,4,3,2,5,3,4},{2,1,4,3,2,5,3,2,4,3,5},{2,1,3,2,1,5,3,2,4,3,5},{1,4,3,2,1,5,3,2,4,3,5},{2,1,5,3,2,1,4,3,2,5,3,4},{3,2,1,4,3,2,5,3,2,4,3,5},{2,1,4,3,2,1,5,3,2,4,3,5},{3,2,1,5,3,2,1,4,3,2,5,3,4},{3,2,1,4,3,2,1,5,3,2,4,3,5},{4,3,2,1,5,3,2,1,4,3,2,5,3,4}};
ED5[{1,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_}]:=t1^(8-2 s) Zetastar[-7+2 s] Zetastar[-4+2 s]+t1^(2 (-3+s)) t2^(7-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]+t2^(-5+2 s) t3^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t3^(2 (-2+s)) t4^(5-2 s) t5^(5-2 s) Zetastar[-4+2 s]^2+t1^(2 s) Zetastar[2 s] Zetastar[-3+2 s]+t4^(-3+2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t4^(5-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t3^(4-2 s) t4^(-3+2 s) t5^(-3+2 s) Zetastar[-3+2 s]^2+t2^(3-2 s) t3^(2 (-1+s)) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(2-2 s) t2^(-1+2 s) Zetastar[-3+2 s] Zetastar[-1+2 s];
ED5[{0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_}]:=t4^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]+t3^(7-2 s) t4^(2 (-3+s)) Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(6-2 s) t3^(-5+2 s) t5^(6-2 s) Zetastar[-5+2 s]^2+t1^(5-2 s) t2^(2 (-2+s)) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(6-2 s) t5^(2 (-2+s)) Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(5-2 s) t2^(2 (-2+s)) t3^(5-2 s) t5^(2 (-2+s)) Zetastar[-4+2 s]^2+t1^(-3+2 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]+t1^(5-2 s) t3^(-3+2 s) t4^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-3+2 s) t3^(5-2 s) t5^(2 (-2+s)) Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-3+2 s) t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) Zetastar[-3+2 s]^2+t5^(2 s) Zetastar[2 s] Zetastar[-2+2 s]+t1^(5-2 s) t4^(2 (-1+s)) Zetastar[-4+2 s] Zetastar[-2+2 s]+t2^(2 (-1+s)) t4^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(-3+2 s) t2^(4-2 s) t4^(2 (-1+s)) Zetastar[-3+2 s] Zetastar[-2+2 s]+t2^(2 (-1+s)) t3^(3-2 s) t4^(2 (-1+s)) Zetastar[-2+2 s]^2+t3^(-1+2 s) t5^(2-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s];
ED5[{0,0,0,1,0},s_,{t1_,t2_,t3_,t4_,t5_}]:=t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]+t3^(7-2 s) t5^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(6-2 s) t3^(-5+2 s) t4^(6-2 s) Zetastar[-5+2 s]^2+t1^(5-2 s) t2^(-4+2 s) t4^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(6-2 s) t4^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(5-2 s) t2^(-4+2 s) t3^(5-2 s) t4^(-4+2 s) Zetastar[-4+2 s]^2+t1^(-3+2 s) t4^(6-2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]+t1^(-3+2 s) t3^(5-2 s) t4^(-4+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(5-2 s) t3^(-3+2 s) t5^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-3+2 s) t2^(4-2 s) t3^(-3+2 s) t5^(4-2 s) Zetastar[-3+2 s]^2+t4^(2 s) Zetastar[2 s] Zetastar[-2+2 s]+t1^(5-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]+t2^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(-3+2 s) t2^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t2^(-2+2 s) t3^(3-2 s) t5^(-2+2 s) Zetastar[-2+2 s]^2+t3^(-1+2 s) t4^(2-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s];
ED5[{0,1,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_}]:=t2^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-7+4 s]+t1^(-6-4 s+2 (6+s)) t2^(-5+2 s) t3^(-6-4 s+2 (6+s)) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-7+4 s]+t1^(-4+2 s) t3^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-7+4 s]+t1^(6-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-7+4 s]+t1^(-4+2 s) t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-7+4 s]+t1^(-6-4 s+2 (6+s)) t4^(-3+2 s) t5^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-7+4 s]+t1^(-6-4 s+2 (6+s)) t4^(5-2 s) t5^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-7+4 s]+t2^(-3+2 s) t4^(5-2 s) t5^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-7+4 s]+t1^(-4+2 s) t2^(5-2 s) t4^(-3+2 s) t5^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-7+4 s]+t1^(-4+2 s) t2^(5-2 s) t4^(5-2 s) t5^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-7+4 s]+t1^(-6-4 s+2 (6+s)) t3^(4-2 s) t4^(-3+2 s) t5^(-3+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t2^(-3+2 s) t3^(4-2 s) t4^(5-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t1^(-4+2 s) t2^(5-2 s) t3^(4-2 s) t4^(-3+2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t2^(-3+2 s) t3^(8-4 s) t4^(-3+2 s) t5^(-3+2 s) Zetastar[-3+2 s]^3 Zetastar[-7+4 s]+t1^(-6-4 s+2 (6+s)) t2^(3-2 s) t3^(-2+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-4+2 s) t2^(8-4 s) t3^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t3^(-2+2 s) t4^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t3^(-2+2 s) t5^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(8-4 s) t2^(-1+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-7+4 s]+t2^(4-2 s) t3^(-6+4 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^3 Zetastar[-6+4 s]+t1^(3-2 s) t2^(-6+4 s) t3^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s]+t3^(5-2 s) t4^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s]+t3^(5-2 s) t5^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(3-2 s) t2^(-2+2 s) t3^(-3+2 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t2^(4-2 s) t3^(-3+2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(3-2 s) t2^(-2+2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(3-2 s) t2^(-2+2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t2^(4-2 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(3-2 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-2+2 s]^3 Zetastar[-6+4 s]+t1^(-6+4 s) t2^(6-2 s) Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(-1+2 s) t2^(-4+2 s) t3^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(-1+2 s) t3^(-3+2 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-1+2 s] Zetastar[-6+4 s]+t2^(2 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(-1+2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(-1+2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(3-2 s) t3^(-1+2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(-1+2 s) t3^(3-2 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(-1+2 s) t2^(2-2 s) t3^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-6+4 s];
ED5[{0,0,1,0,0},s_,{t1_,t2_,t3_,t4_,t5_}]:=t3^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-7+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-7+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t5^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t2^(5-2 s) t4^(-3+2 s) t5^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t2^(5-2 s) t4^(5-2 s) t5^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-7+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(5-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-7+4 s]+t2^(5-2 s) t3^(4-2 s) t4^(-3+2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-7+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(8-4 s) t4^(-3+2 s) t5^(-3+2 s) Zetastar[-3+2 s]^4 Zetastar[-7+4 s]+t1^(-2+2 s) t4^(5-2 s) t5^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t2^(8-4 s) t3^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(4-2 s) t3^(-2+2 s) t4^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(4-2 s) t3^(-2+2 s) t5^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(5-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t3^(8-4 s) t4^(-3+2 s) t5^(-3+2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-7+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t5^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-7+4 s]+t2^(-1+2 s) t4^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-7+4 s]+t2^(-1+2 s) t5^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-7+4 s]+t1^(4-2 s) t2^(4-2 s) t3^(-6+4 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^4 Zetastar[-6+4 s]+t1^(7-4 s) t2^(-6+4 s) t3^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t3^(5-2 s) t4^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t3^(5-2 s) t5^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(7-4 s) t2^(-2+2 s) t3^(-3+2 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(-2+2 s) t2^(7-4 s) t3^(-6+4 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t2^(4-2 s) t3^(-3+2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(5-2 s) t4^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(5-2 s) t5^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(7-4 s) t2^(-2+2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(-2+2 s) t2^(7-4 s) t3^(-3+2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(7-4 s) t2^(-2+2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(-2+2 s) t2^(7-4 s) t3^(-3+2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(4-2 s) t2^(4-2 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(-2+2 s) t2^(7-4 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-6+4 s]+t1^(7-4 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-6+4 s]+t2^(-1+2 s) t3^(7-4 s) t4^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s]+t2^(-1+2 s) t3^(7-4 s) t5^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(7-4 s) t3^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(-5+4 s) t3^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-5+4 s]+t1^(4-2 s) t2^(-5+4 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-5+4 s]+t1^(-5+4 s) t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-5+4 s]+t1^(-2+2 s) t2^(-2+2 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-5+4 s]+t1^(-5+4 s) t2^(4-2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-5+4 s]+t1^(4-2 s) t2^(-5+4 s) t3^(3-2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-5+4 s]+t1^(-5+4 s) t2^(4-2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-5+4 s]+t1^(4-2 s) t2^(-5+4 s) t3^(3-2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-5+4 s]+t1^(-2+2 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-5+4 s]+t1^(-2+2 s) t2^(-2+2 s) t3^(3-2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-5+4 s]+t1^(4-2 s) t2^(-5+4 s) t3^(6-4 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-5+4 s]+t1^(-5+4 s) t2^(4-2 s) t3^(3-2 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-5+4 s]+t1^(-2+2 s) t2^(-2+2 s) t3^(6-4 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-2+2 s]^4 Zetastar[-5+4 s]+t2^(5-2 s) t3^(-5+4 s) t4^(6-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]+t2^(5-2 s) t3^(-5+4 s) t5^(6-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-1+2 s) t4^(6-4 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-1+2 s) t5^(6-4 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]+t1^(-5+4 s) t2^(6-4 s) t3^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-5+4 s]+t1^(-2+2 s) t3^(-1+2 s) t4^(6-4 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-5+4 s]+t1^(-2+2 s) t3^(-1+2 s) t5^(6-4 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-5+4 s]+t1^(4-2 s) t3^(-4+4 s) t4^(3-2 s) t5^(3-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-4+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-4+4 s) t4^(3-2 s) t5^(3-2 s) Zetastar[-2+2 s]^4 Zetastar[-4+4 s]+t2^(5-2 s) t4^(-4+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t2^(5-2 s) t5^(-4+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-4+4 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t5^(-4+4 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]+t2^(-4+4 s) t3^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-4+4 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(4-2 s) t3^(-2+2 s) t4^(-1+2 s) t5^(3-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(4-2 s) t3^(-2+2 s) t4^(3-2 s) t5^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(-2+2 s) t3^(4-2 s) t5^(-4+4 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-4+4 s]+t2^(-1+2 s) t3^(-2+2 s) t4^(3-2 s) t5^(3-2 s) Zetastar[-2+2 s]^3 Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(-1+2 s) t5^(3-2 s) Zetastar[-2+2 s]^3 Zetastar[-1+2 s] Zetastar[-4+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(3-2 s) t5^(-1+2 s) Zetastar[-2+2 s]^3 Zetastar[-1+2 s] Zetastar[-4+4 s]+t3^(2 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-4+4 s]+t1^(4-2 s) t4^(-1+2 s) t5^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-4+4 s]+t2^(-1+2 s) t4^(-1+2 s) t5^(3-2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s]^2 Zetastar[-4+4 s]+t2^(-1+2 s) t4^(3-2 s) t5^(-1+2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s]^2 Zetastar[-4+4 s]+t1^(-2+2 s) t2^(3-2 s) t4^(-1+2 s) t5^(-1+2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s]^2 Zetastar[-4+4 s]+t2^(-1+2 s) t3^(2-2 s) t4^(-1+2 s) t5^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s]^3 Zetastar[-4+4 s];
ED5[{0,0,0,1,1},s_,{t1_,t2_,t3_,t4_,t5_}]:=t1^(2 s) t4^(8-4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-7+4 s] Zetastar[-5+4 s]+t1^(2 s) t5^(8-4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-7+4 s] Zetastar[-5+4 s]+t4^(5-2 s) t5^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-7+4 s] Zetastar[-5+4 s]+t3^(4-2 s) t4^(-3+2 s) t5^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-7+4 s] Zetastar[-5+4 s]+t3^(4-2 s) t4^(5-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-7+4 s] Zetastar[-5+4 s]+t3^(8-4 s) t4^(-3+2 s) t5^(-3+2 s) Zetastar[-3+2 s]^2 Zetastar[-7+4 s] Zetastar[-5+4 s]+t2^(3-2 s) t3^(-2+2 s) t4^(8-4 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s] Zetastar[-5+4 s]+t2^(3-2 s) t3^(-2+2 s) t5^(8-4 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s] Zetastar[-5+4 s]+t1^(2-2 s) t2^(-1+2 s) t4^(8-4 s) Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-7+4 s] Zetastar[-5+4 s]+t1^(2-2 s) t2^(-1+2 s) t5^(8-4 s) Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-7+4 s] Zetastar[-5+4 s]+t1^(2 s) t3^(7-4 s) t4^(-6+4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-6+4 s] Zetastar[-5+4 s]+t1^(2 s) t3^(7-4 s) t5^(-6+4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-6+4 s] Zetastar[-5+4 s]+t2^(7-4 s) t3^(-6+4 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-6+4 s] Zetastar[-5+4 s]+t2^(3-2 s) t3^(5-2 s) t4^(-6+4 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s] Zetastar[-5+4 s]+t2^(3-2 s) t3^(5-2 s) t5^(-6+4 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s] Zetastar[-5+4 s]+t2^(7-4 s) t3^(-3+2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s] Zetastar[-5+4 s]+t2^(7-4 s) t3^(-3+2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s] Zetastar[-5+4 s]+t2^(7-4 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-2+2 s]^2 Zetastar[-6+4 s] Zetastar[-5+4 s]+t1^(2-2 s) t2^(-1+2 s) t3^(7-4 s) t4^(-6+4 s) Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s] Zetastar[-5+4 s]+t1^(2-2 s) t2^(-1+2 s) t3^(7-4 s) t5^(-6+4 s) Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s] Zetastar[-5+4 s]+t1^(2 s) t2^(6-4 s) t3^(-5+4 s) t4^(6-4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-5+4 s]^2+t1^(2 s) t2^(6-4 s) t3^(-5+4 s) t5^(6-4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-5+4 s]^2+t1^(6-4 s) t2^(-5+4 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-5+4 s]^2+t1^(6-4 s) t2^(-5+4 s) t3^(3-2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-5+4 s]^2+t1^(6-4 s) t2^(-5+4 s) t3^(3-2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-5+4 s]^2+t1^(6-4 s) t2^(-5+4 s) t3^(6-4 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-2+2 s]^2 Zetastar[-5+4 s]^2+t1^(2-2 s) t2^(5-2 s) t3^(-5+4 s) t4^(6-4 s) Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]^2+t1^(2-2 s) t2^(5-2 s) t3^(-5+4 s) t5^(6-4 s) Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]^2+t1^(6-4 s) t2^(-3+2 s) t3^(-1+2 s) t4^(6-4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]^2+t1^(6-4 s) t2^(-3+2 s) t3^(-1+2 s) t5^(6-4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s]^2+t1^(5-2 s) t2^(-4+4 s) t4^(6-4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(2 s) t2^(6-4 s) t4^(-4+4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(5-2 s) t2^(-4+4 s) t5^(6-4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(2 s) t2^(6-4 s) t5^(-4+4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(-3+2 s) t2^(2 s) t4^(6-4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(-3+2 s) t2^(2 s) t5^(6-4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(-4+4 s) t4^(4-2 s) t5^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(-4+4 s) t3^(3-2 s) t4^(-2+2 s) t5^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(-4+4 s) t3^(3-2 s) t4^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(6-4 s) t3^(-4+4 s) t4^(3-2 s) t5^(3-2 s) Zetastar[-2+2 s]^2 Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(-4+4 s) t3^(6-4 s) t4^(-2+2 s) t5^(-2+2 s) Zetastar[-2+2 s]^2 Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(2-2 s) t2^(5-2 s) t4^(-4+4 s) Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(2-2 s) t2^(5-2 s) t5^(-4+4 s) Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(-4+4 s) t2^(2-2 s) t3^(-1+2 s) t4^(6-4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(6-4 s) t2^(-3+2 s) t3^(4-2 s) t4^(-4+4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(-4+4 s) t2^(2-2 s) t3^(-1+2 s) t5^(6-4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(6-4 s) t2^(-3+2 s) t3^(4-2 s) t5^(-4+4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(6-4 s) t3^(-2+2 s) t4^(-1+2 s) t5^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(6-4 s) t3^(-2+2 s) t4^(3-2 s) t5^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(6-4 s) t4^(-1+2 s) t5^(-1+2 s) Zetastar[-1+2 s]^2 Zetastar[-5+4 s] Zetastar[-4+4 s]+t1^(5-2 s) t2^(-4+4 s) t3^(5-4 s) t4^(-4+4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-4+4 s]^2+t1^(5-2 s) t2^(-4+4 s) t3^(5-4 s) t5^(-4+4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-4+4 s]^2+t1^(-3+2 s) t2^(2 s) t3^(5-4 s) t4^(-4+4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-4+4 s]^2+t1^(-3+2 s) t2^(2 s) t3^(5-4 s) t5^(-4+4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-4+4 s]^2+t1^(-4+4 s) t2^(5-4 s) t3^(-4+4 s) t4^(3-2 s) t5^(3-2 s) Zetastar[-2+2 s]^2 Zetastar[-4+4 s]^2+t1^(-4+4 s) t2^(2-2 s) t3^(4-2 s) t4^(-4+4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]^2+t1^(-4+4 s) t2^(2-2 s) t3^(4-2 s) t5^(-4+4 s) Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]^2+t1^(-4+4 s) t2^(5-4 s) t3^(-2+2 s) t4^(-1+2 s) t5^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]^2+t1^(-4+4 s) t2^(5-4 s) t3^(-2+2 s) t4^(3-2 s) t5^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s]^2+t1^(-4+4 s) t2^(5-4 s) t4^(-1+2 s) t5^(-1+2 s) Zetastar[-1+2 s]^2 Zetastar[-4+4 s]^2+t1^(5-2 s) t3^(-3+4 s) t4^(4-4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(5-2 s) t3^(-3+4 s) t5^(4-4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(-3+2 s) t2^(4-2 s) t3^(-3+4 s) t4^(4-4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t1^(-3+2 s) t2^(4-2 s) t3^(-3+4 s) t5^(4-4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t2^(-2+2 s) t3^(2 s) t4^(4-4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t2^(-2+2 s) t3^(2 s) t5^(4-4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t2^(-3+4 s) t4^(3-2 s) t5^(3-2 s) Zetastar[-2+2 s]^2 Zetastar[-4+4 s] Zetastar[-3+4 s]+t2^(-3+4 s) t3^(2-2 s) t4^(-1+2 s) t5^(3-2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t2^(-3+4 s) t3^(2-2 s) t4^(3-2 s) t5^(-1+2 s) Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-4+4 s] Zetastar[-3+4 s]+t2^(-3+4 s) t3^(4-4 s) t4^(-1+2 s) t5^(-1+2 s) Zetastar[-1+2 s]^2 Zetastar[-4+4 s] Zetastar[-3+4 s]+t4^(2 s) t5^(2 s) Zetastar[2 s]^2 Zetastar[-4+4 s] Zetastar[-2+4 s]+t1^(5-2 s) t4^(-2+4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-4+4 s] Zetastar[-2+4 s]+t1^(5-2 s) t5^(-2+4 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-4+4 s] Zetastar[-2+4 s]+t1^(-3+2 s) t2^(4-2 s) t4^(-2+4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-4+4 s] Zetastar[-2+4 s]+t1^(-3+2 s) t2^(4-2 s) t5^(-2+4 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-4+4 s] Zetastar[-2+4 s]+t2^(-2+2 s) t3^(3-2 s) t4^(-2+4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-4+4 s] Zetastar[-2+4 s]+t2^(-2+2 s) t3^(3-2 s) t5^(-2+4 s) Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-4+4 s] Zetastar[-2+4 s]+t3^(-1+2 s) t4^(2 s) t5^(2-2 s) Zetastar[2 s] Zetastar[-1+2 s] Zetastar[-4+4 s] Zetastar[-2+4 s]+t3^(-1+2 s) t4^(2-2 s) t5^(2 s) Zetastar[2 s] Zetastar[-1+2 s] Zetastar[-4+4 s] Zetastar[-2+4 s]+t3^(-2+4 s) t4^(2-2 s) t5^(2-2 s) Zetastar[-1+2 s]^2 Zetastar[-4+4 s] Zetastar[-2+4 s];
NormFD5[{1,0,0,0,0},s_]:=Zetastar[2s] Zetastar[2s-3];
NormFD5[{0,1,0,0,0},s_]:=Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s];
NormFD5[{0,0,1,0,0},s_]:=Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-4+4 s];
NormFD5[{0,0,0,0,1},s_]:=Zetastar[2s] Zetastar[2s-2];
NormFD5[{0,0,0,1,0},s_]:=Zetastar[2s] Zetastar[2s-2];
EGRVD5[{1,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_}]:=2Zeta[2s]ED5[{1,0,0,0,0},s,{t1,t2,t3,t4,t5}]/Zetastar[2s]/Zetastar[2s-3];
EGRVD5[{0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_}]:=2Zeta[2s]ED5[{0,0,0,0,1},s,{t1,t2,t3,t4,t5}]/Zetastar[2s]/Zetastar[2s-2];
EGRVD5[{0,0,0,1,0},s_,{t1_,t2_,t3_,t4_,t5_}]:=2Zeta[2s]ED5[{0,0,0,1,0},s,{t1,t2,t3,t4,t5}]/Zetastar[2s]/Zetastar[2s-2];


(*A6*)
PosrootsA6={{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,1,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{1,1,0,0,0,0},{0,1,1,0,0,0},{0,0,1,1,0,0},{0,0,0,1,1,0},{0,0,0,0,1,1},{1,1,1,0,0,0},{0,1,1,1,0,0},{0,0,1,1,1,0},{0,0,0,1,1,1},{1,1,1,1,0,0},{0,1,1,1,1,0},{0,0,1,1,1,1},{1,1,1,1,1,0},{0,1,1,1,1,1},{1,1,1,1,1,1}};
WorbitA6[{1,0,0,0,0,0}]={{},{1},{2,1},{3,2,1},{4,3,2,1},{5,4,3,2,1},{6,5,4,3,2,1}};
WorbitA6[{0,0,0,0,0,1}]={{},{6},{5,6},{4,5,6},{3,4,5,6},{2,3,4,5,6},{1,2,3,4,5,6}};
EA6[{1,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=t1^(2 s) Zetastar[2 s]+t6^(7-2 s) Zetastar[-6+2 s]+t5^(6-2 s) t6^(-5+2 s) Zetastar[-5+2 s]+t4^(5-2 s) t5^(-4+2 s) Zetastar[-4+2 s]+t3^(4-2 s) t4^(-3+2 s) Zetastar[-3+2 s]+t2^(3-2 s) t3^(-2+2 s) Zetastar[-2+2 s]+t1^(2-2 s) t2^(-1+2 s) Zetastar[-1+2 s];
EA6[{0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=t6^(2 s) Zetastar[2 s]+t1^(7-2 s) Zetastar[-6+2 s]+t1^(-5+2 s) t2^(6-2 s) Zetastar[-5+2 s]+t2^(-4+2 s) t3^(5-2 s) Zetastar[-4+2 s]+t3^(-3+2 s) t4^(4-2 s) Zetastar[-3+2 s]+t4^(-2+2 s) t5^(3-2 s) Zetastar[-2+2 s]+t5^(-1+2 s) t6^(2-2 s) Zetastar[-1+2 s];


(*D6*)
PosrootsD6={{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,1,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{1,1,0,0,0,0},{0,1,1,0,0,0},{0,0,1,1,0,0},{0,0,0,1,1,0},{0,0,0,1,0,1},{1,1,1,0,0,0},{0,1,1,1,0,0},{0,0,1,1,1,0},{0,0,1,1,0,1},{0,0,0,1,1,1},{1,1,1,1,0,0},{0,1,1,1,1,0},{0,1,1,1,0,1},{0,0,1,1,1,1},{1,1,1,1,1,0},{1,1,1,1,0,1},{0,1,1,1,1,1},{0,0,1,2,1,1},{1,1,1,1,1,1},{0,1,1,2,1,1},{1,1,1,2,1,1},{0,1,2,2,1,1},{1,1,2,2,1,1},{1,2,2,2,1,1}};
WorbitD6[{1,0,0,0,0,0}]={{},{1},{2,1},{3,2,1},{4,3,2,1},{5,4,3,2,1},{6,4,3,2,1},{5,6,4,3,2,1},{4,5,6,4,3,2,1},{3,4,5,6,4,3,2,1},{2,3,4,5,6,4,3,2,1},{1,2,3,4,5,6,4,3,2,1}};
WorbitD6[{0,1,0,0,0,0}]={{},{2},{1,2},{3,2},{1,3,2},{4,3,2},{2,1,3,2},{1,4,3,2},{5,4,3,2},{6,4,3,2},{2,1,4,3,2},{1,5,4,3,2},{1,6,4,3,2},{5,6,4,3,2},{3,2,1,4,3,2},{2,1,5,4,3,2},{2,1,6,4,3,2},{1,5,6,4,3,2},{4,5,6,4,3,2},{3,2,1,5,4,3,2},{3,2,1,6,4,3,2},{2,1,5,6,4,3,2},{1,4,5,6,4,3,2},{3,4,5,6,4,3,2},{4,3,2,1,5,4,3,2},{3,2,1,5,6,4,3,2},{4,3,2,1,6,4,3,2},{2,1,4,5,6,4,3,2},{1,3,4,5,6,4,3,2},{2,3,4,5,6,4,3,2},{6,4,3,2,1,5,4,3,2},{4,3,2,1,5,6,4,3,2},{5,4,3,2,1,6,4,3,2},{3,2,1,4,5,6,4,3,2},{2,1,3,4,5,6,4,3,2},{1,2,3,4,5,6,4,3,2},{4,6,4,3,2,1,5,4,3,2},{3,4,3,2,1,5,6,4,3,2},{4,5,4,3,2,1,6,4,3,2},{2,3,2,1,4,5,6,4,3,2},{1,2,1,3,4,5,6,4,3,2},{3,4,6,4,3,2,1,5,4,3,2},{5,4,6,4,3,2,1,5,4,3,2},{2,3,4,3,2,1,5,6,4,3,2},{3,4,5,4,3,2,1,6,4,3,2},{1,2,3,2,1,4,5,6,4,3,2},{2,3,4,6,4,3,2,1,5,4,3,2},{3,5,4,6,4,3,2,1,5,4,3,2},{1,2,3,4,3,2,1,5,6,4,3,2},{2,3,4,5,4,3,2,1,6,4,3,2},{1,2,3,4,6,4,3,2,1,5,4,3,2},{2,3,5,4,6,4,3,2,1,5,4,3,2},{4,3,5,4,6,4,3,2,1,5,4,3,2},{1,2,3,4,5,4,3,2,1,6,4,3,2},{1,2,3,5,4,6,4,3,2,1,5,4,3,2},{2,4,3,5,4,6,4,3,2,1,5,4,3,2},{1,2,4,3,5,4,6,4,3,2,1,5,4,3,2},{3,2,4,3,5,4,6,4,3,2,1,5,4,3,2},{1,3,2,4,3,5,4,6,4,3,2,1,5,4,3,2},{2,1,3,2,4,3,5,4,6,4,3,2,1,5,4,3,2}};
WorbitD6[{0,0,1,0,0,0}]={{},{3},{2,3},{4,3},{1,2,3},{2,4,3},{5,4,3},{6,4,3},{1,2,4,3},{3,2,4,3},{2,5,4,3},{2,6,4,3},{5,6,4,3},{1,3,2,4,3},{1,2,5,4,3},{1,2,6,4,3},{3,2,5,4,3},{3,2,6,4,3},{2,5,6,4,3},{4,5,6,4,3},{2,1,3,2,4,3},{1,3,2,5,4,3},{1,3,2,6,4,3},{1,2,5,6,4,3},{4,3,2,5,4,3},{3,2,5,6,4,3},{4,3,2,6,4,3},{2,4,5,6,4,3},{3,4,5,6,4,3},{2,1,3,2,5,4,3},{2,1,3,2,6,4,3},{1,4,3,2,5,4,3},{1,3,2,5,6,4,3},{1,4,3,2,6,4,3},{1,2,4,5,6,4,3},{6,4,3,2,5,4,3},{4,3,2,5,6,4,3},{5,4,3,2,6,4,3},{3,2,4,5,6,4,3},{2,3,4,5,6,4,3},{2,1,4,3,2,5,4,3},{2,1,3,2,5,6,4,3},{2,1,4,3,2,6,4,3},{1,6,4,3,2,5,4,3},{1,4,3,2,5,6,4,3},{1,5,4,3,2,6,4,3},{1,3,2,4,5,6,4,3},{4,6,4,3,2,5,4,3},{3,4,3,2,5,6,4,3},{4,5,4,3,2,6,4,3},{2,3,2,4,5,6,4,3},{1,2,3,4,5,6,4,3},{3,2,1,4,3,2,5,4,3},{2,1,6,4,3,2,5,4,3},{2,1,4,3,2,5,6,4,3},{3,2,1,4,3,2,6,4,3},{2,1,5,4,3,2,6,4,3},{1,4,6,4,3,2,5,4,3},{1,3,4,3,2,5,6,4,3},{1,4,5,4,3,2,6,4,3},{2,1,3,2,4,5,6,4,3},{3,4,6,4,3,2,5,4,3},{5,4,6,4,3,2,5,4,3},{2,3,4,3,2,5,6,4,3},{3,4,5,4,3,2,6,4,3},{1,2,3,2,4,5,6,4,3},{3,2,1,6,4,3,2,5,4,3},{2,1,4,6,4,3,2,5,4,3},{3,2,1,4,3,2,5,6,4,3},{2,1,4,5,4,3,2,6,4,3},{3,2,1,5,4,3,2,6,4,3},{1,3,4,6,4,3,2,5,4,3},{1,5,4,6,4,3,2,5,4,3},{2,1,3,4,3,2,5,6,4,3},{1,3,4,5,4,3,2,6,4,3},{1,2,1,3,2,4,5,6,4,3},{2,3,4,6,4,3,2,5,4,3},{3,5,4,6,4,3,2,5,4,3},{1,2,3,4,3,2,5,6,4,3},{2,3,4,5,4,3,2,6,4,3},{4,3,2,1,6,4,3,2,5,4,3},{3,2,1,4,6,4,3,2,5,4,3},{2,1,5,4,6,4,3,2,5,4,3},{2,3,2,1,4,3,2,5,6,4,3},{3,2,1,4,5,4,3,2,6,4,3},{4,3,2,1,5,4,3,2,6,4,3},{2,1,3,4,6,4,3,2,5,4,3},{1,3,5,4,6,4,3,2,5,4,3},{1,2,1,3,4,3,2,5,6,4,3},{2,1,3,4,5,4,3,2,6,4,3},{1,2,3,4,6,4,3,2,5,4,3},{2,3,5,4,6,4,3,2,5,4,3},{4,3,5,4,6,4,3,2,5,4,3},{1,2,3,4,5,4,3,2,6,4,3},{3,4,3,2,1,6,4,3,2,5,4,3},{5,4,3,2,1,6,4,3,2,5,4,3},{2,3,2,1,4,6,4,3,2,5,4,3},{3,2,1,5,4,6,4,3,2,5,4,3},{1,2,3,2,1,4,3,2,5,6,4,3},{2,3,2,1,4,5,4,3,2,6,4,3},{3,4,3,2,1,5,4,3,2,6,4,3},{6,4,3,2,1,5,4,3,2,6,4,3},{1,2,1,3,4,6,4,3,2,5,4,3},{2,1,3,5,4,6,4,3,2,5,4,3},{1,4,3,5,4,6,4,3,2,5,4,3},{1,2,1,3,4,5,4,3,2,6,4,3},{1,2,3,5,4,6,4,3,2,5,4,3},{2,4,3,5,4,6,4,3,2,5,4,3},{2,3,4,3,2,1,6,4,3,2,5,4,3},{3,5,4,3,2,1,6,4,3,2,5,4,3},{1,2,3,2,1,4,6,4,3,2,5,4,3},{2,3,2,1,5,4,6,4,3,2,5,4,3},{4,3,2,1,5,4,6,4,3,2,5,4,3},{1,2,3,2,1,4,5,4,3,2,6,4,3},{2,3,4,3,2,1,5,4,3,2,6,4,3},{3,6,4,3,2,1,5,4,3,2,6,4,3},{1,2,1,3,5,4,6,4,3,2,5,4,3},{2,1,4,3,5,4,6,4,3,2,5,4,3},{1,2,4,3,5,4,6,4,3,2,5,4,3},{3,2,4,3,5,4,6,4,3,2,5,4,3},{1,2,3,4,3,2,1,6,4,3,2,5,4,3},{2,3,5,4,3,2,1,6,4,3,2,5,4,3},{4,3,5,4,3,2,1,6,4,3,2,5,4,3},{1,2,3,2,1,5,4,6,4,3,2,5,4,3},{2,4,3,2,1,5,4,6,4,3,2,5,4,3},{4,3,6,4,3,2,1,5,4,3,2,6,4,3},{1,2,3,4,3,2,1,5,4,3,2,6,4,3},{2,3,6,4,3,2,1,5,4,3,2,6,4,3},{1,2,1,4,3,5,4,6,4,3,2,5,4,3},{3,2,1,4,3,5,4,6,4,3,2,5,4,3},{1,3,2,4,3,5,4,6,4,3,2,5,4,3},{1,2,3,5,4,3,2,1,6,4,3,2,5,4,3},{2,4,3,5,4,3,2,1,6,4,3,2,5,4,3},{5,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{1,2,4,3,2,1,5,4,6,4,3,2,5,4,3},{3,2,4,3,2,1,5,4,6,4,3,2,5,4,3},{2,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{1,2,3,6,4,3,2,1,5,4,3,2,6,4,3},{1,3,2,1,4,3,5,4,6,4,3,2,5,4,3},{2,1,3,2,4,3,5,4,6,4,3,2,5,4,3},{1,2,4,3,5,4,3,2,1,6,4,3,2,5,4,3},{3,2,4,3,5,4,3,2,1,6,4,3,2,5,4,3},{2,5,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{1,3,2,4,3,2,1,5,4,6,4,3,2,5,4,3},{1,2,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{3,2,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{2,1,3,2,1,4,3,5,4,6,4,3,2,5,4,3},{1,3,2,4,3,5,4,3,2,1,6,4,3,2,5,4,3},{1,2,5,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{3,2,5,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{2,1,3,2,4,3,2,1,5,4,6,4,3,2,5,4,3},{1,3,2,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{2,1,3,2,4,3,5,4,3,2,1,6,4,3,2,5,4,3},{1,3,2,5,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{4,3,2,5,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{2,1,3,2,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{2,1,3,2,5,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{1,4,3,2,5,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{2,1,4,3,2,5,4,3,6,4,3,2,1,5,4,3,2,6,4,3},{3,2,1,4,3,2,5,4,3,6,4,3,2,1,5,4,3,2,6,4,3}};
WorbitD6[{0,0,0,1,0,0}]={{},{4},{3,4},{5,4},{6,4},{2,3,4},{3,5,4},{3,6,4},{5,6,4},{1,2,3,4},{2,3,5,4},{2,3,6,4},{4,3,5,4},{3,5,6,4},{4,3,6,4},{4,5,6,4},{1,2,3,5,4},{1,2,3,6,4},{2,4,3,5,4},{2,3,5,6,4},{2,4,3,6,4},{6,4,3,5,4},{4,3,5,6,4},{5,4,3,6,4},{3,4,5,6,4},{1,2,4,3,5,4},{1,2,3,5,6,4},{1,2,4,3,6,4},{3,2,4,3,5,4},{2,6,4,3,5,4},{2,4,3,5,6,4},{3,2,4,3,6,4},{2,5,4,3,6,4},{4,6,4,3,5,4},{3,4,3,5,6,4},{4,5,4,3,6,4},{2,3,4,5,6,4},{1,3,2,4,3,5,4},{1,2,6,4,3,5,4},{1,2,4,3,5,6,4},{1,3,2,4,3,6,4},{1,2,5,4,3,6,4},{3,2,6,4,3,5,4},{2,4,6,4,3,5,4},{3,2,4,3,5,6,4},{2,4,5,4,3,6,4},{3,2,5,4,3,6,4},{3,4,6,4,3,5,4},{5,4,6,4,3,5,4},{2,3,4,3,5,6,4},{3,4,5,4,3,6,4},{1,2,3,4,5,6,4},{2,1,3,2,4,3,5,4},{1,3,2,6,4,3,5,4},{1,2,4,6,4,3,5,4},{1,3,2,4,3,5,6,4},{1,2,4,5,4,3,6,4},{2,1,3,2,4,3,6,4},{1,3,2,5,4,3,6,4},{4,3,2,6,4,3,5,4},{3,2,4,6,4,3,5,4},{2,5,4,6,4,3,5,4},{2,3,2,4,3,5,6,4},{3,2,4,5,4,3,6,4},{4,3,2,5,4,3,6,4},{2,3,4,6,4,3,5,4},{3,5,4,6,4,3,5,4},{1,2,3,4,3,5,6,4},{2,3,4,5,4,3,6,4},{2,1,3,2,6,4,3,5,4},{1,4,3,2,6,4,3,5,4},{1,3,2,4,6,4,3,5,4},{1,2,5,4,6,4,3,5,4},{2,1,3,2,4,3,5,6,4},{1,3,2,4,5,4,3,6,4},{2,1,3,2,5,4,3,6,4},{1,4,3,2,5,4,3,6,4},{3,4,3,2,6,4,3,5,4},{5,4,3,2,6,4,3,5,4},{2,3,2,4,6,4,3,5,4},{3,2,5,4,6,4,3,5,4},{1,2,3,2,4,3,5,6,4},{2,3,2,4,5,4,3,6,4},{3,4,3,2,5,4,3,6,4},{6,4,3,2,5,4,3,6,4},{1,2,3,4,6,4,3,5,4},{2,3,5,4,6,4,3,5,4},{4,3,5,4,6,4,3,5,4},{1,2,3,4,5,4,3,6,4},{2,1,4,3,2,6,4,3,5,4},{1,3,4,3,2,6,4,3,5,4},{1,5,4,3,2,6,4,3,5,4},{2,1,3,2,4,6,4,3,5,4},{1,3,2,5,4,6,4,3,5,4},{1,2,1,3,2,4,3,5,6,4},{2,1,3,2,4,5,4,3,6,4},{1,3,4,3,2,5,4,3,6,4},{2,1,4,3,2,5,4,3,6,4},{1,6,4,3,2,5,4,3,6,4},{2,3,4,3,2,6,4,3,5,4},{3,5,4,3,2,6,4,3,5,4},{1,2,3,2,4,6,4,3,5,4},{2,3,2,5,4,6,4,3,5,4},{4,3,2,5,4,6,4,3,5,4},{1,2,3,2,4,5,4,3,6,4},{2,3,4,3,2,5,4,3,6,4},{3,6,4,3,2,5,4,3,6,4},{1,2,3,5,4,6,4,3,5,4},{2,4,3,5,4,6,4,3,5,4},{3,2,1,4,3,2,6,4,3,5,4},{2,1,5,4,3,2,6,4,3,5,4},{2,1,3,4,3,2,6,4,3,5,4},{1,3,5,4,3,2,6,4,3,5,4},{1,2,1,3,2,4,6,4,3,5,4},{2,1,3,2,5,4,6,4,3,5,4},{1,4,3,2,5,4,6,4,3,5,4},{1,2,1,3,2,4,5,4,3,6,4},{2,1,3,4,3,2,5,4,3,6,4},{1,3,6,4,3,2,5,4,3,6,4},{3,2,1,4,3,2,5,4,3,6,4},{2,1,6,4,3,2,5,4,3,6,4},{1,2,3,4,3,2,6,4,3,5,4},{2,3,5,4,3,2,6,4,3,5,4},{4,3,5,4,3,2,6,4,3,5,4},{1,2,3,2,5,4,6,4,3,5,4},{2,4,3,2,5,4,6,4,3,5,4},{4,3,6,4,3,2,5,4,3,6,4},{1,2,3,4,3,2,5,4,3,6,4},{2,3,6,4,3,2,5,4,3,6,4},{1,2,4,3,5,4,6,4,3,5,4},{3,2,4,3,5,4,6,4,3,5,4},{2,3,2,1,4,3,2,6,4,3,5,4},{3,2,1,5,4,3,2,6,4,3,5,4},{1,2,1,3,4,3,2,6,4,3,5,4},{2,1,3,5,4,3,2,6,4,3,5,4},{1,4,3,5,4,3,2,6,4,3,5,4},{1,2,1,3,2,5,4,6,4,3,5,4},{2,1,4,3,2,5,4,6,4,3,5,4},{1,4,3,6,4,3,2,5,4,3,6,4},{1,2,1,3,4,3,2,5,4,3,6,4},{2,3,2,1,4,3,2,5,4,3,6,4},{2,1,3,6,4,3,2,5,4,3,6,4},{3,2,1,6,4,3,2,5,4,3,6,4},{1,2,3,5,4,3,2,6,4,3,5,4},{2,4,3,5,4,3,2,6,4,3,5,4},{5,4,3,6,4,3,2,5,4,3,6,4},{1,2,4,3,2,5,4,6,4,3,5,4},{3,2,4,3,2,5,4,6,4,3,5,4},{2,4,3,6,4,3,2,5,4,3,6,4},{1,2,3,6,4,3,2,5,4,3,6,4},{1,3,2,4,3,5,4,6,4,3,5,4},{1,2,3,2,1,4,3,2,6,4,3,5,4},{2,3,2,1,5,4,3,2,6,4,3,5,4},{4,3,2,1,5,4,3,2,6,4,3,5,4},{1,2,1,3,5,4,3,2,6,4,3,5,4},{2,1,4,3,5,4,3,2,6,4,3,5,4},{1,5,4,3,6,4,3,2,5,4,3,6,4},{1,2,1,4,3,2,5,4,6,4,3,5,4},{3,2,1,4,3,2,5,4,6,4,3,5,4},{2,1,4,3,6,4,3,2,5,4,3,6,4},{1,2,3,2,1,4,3,2,5,4,3,6,4},{1,2,1,3,6,4,3,2,5,4,3,6,4},{2,3,2,1,6,4,3,2,5,4,3,6,4},{4,3,2,1,6,4,3,2,5,4,3,6,4},{1,2,4,3,5,4,3,2,6,4,3,5,4},{3,2,4,3,5,4,3,2,6,4,3,5,4},{2,5,4,3,6,4,3,2,5,4,3,6,4},{1,3,2,4,3,2,5,4,6,4,3,5,4},{1,2,4,3,6,4,3,2,5,4,3,6,4},{3,2,4,3,6,4,3,2,5,4,3,6,4},{2,1,3,2,4,3,5,4,6,4,3,5,4},{1,2,3,2,1,5,4,3,2,6,4,3,5,4},{2,4,3,2,1,5,4,3,2,6,4,3,5,4},{6,4,3,2,1,5,4,3,2,6,4,3,5,4},{1,2,1,4,3,5,4,3,2,6,4,3,5,4},{3,2,1,4,3,5,4,3,2,6,4,3,5,4},{2,1,5,4,3,6,4,3,2,5,4,3,6,4},{1,3,2,1,4,3,2,5,4,6,4,3,5,4},{1,2,1,4,3,6,4,3,2,5,4,3,6,4},{3,2,1,4,3,6,4,3,2,5,4,3,6,4},{1,2,3,2,1,6,4,3,2,5,4,3,6,4},{2,4,3,2,1,6,4,3,2,5,4,3,6,4},{5,4,3,2,1,6,4,3,2,5,4,3,6,4},{1,3,2,4,3,5,4,3,2,6,4,3,5,4},{1,2,5,4,3,6,4,3,2,5,4,3,6,4},{3,2,5,4,3,6,4,3,2,5,4,3,6,4},{2,1,3,2,4,3,2,5,4,6,4,3,5,4},{1,3,2,4,3,6,4,3,2,5,4,3,6,4},{1,2,4,3,2,1,5,4,3,2,6,4,3,5,4},{3,2,4,3,2,1,5,4,3,2,6,4,3,5,4},{2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{1,3,2,1,4,3,5,4,3,2,6,4,3,5,4},{1,2,1,5,4,3,6,4,3,2,5,4,3,6,4},{3,2,1,5,4,3,6,4,3,2,5,4,3,6,4},{2,1,3,2,1,4,3,2,5,4,6,4,3,5,4},{1,3,2,1,4,3,6,4,3,2,5,4,3,6,4},{3,2,4,3,2,1,6,4,3,2,5,4,3,6,4},{1,2,4,3,2,1,6,4,3,2,5,4,3,6,4},{2,5,4,3,2,1,6,4,3,2,5,4,3,6,4},{2,1,3,2,4,3,5,4,3,2,6,4,3,5,4},{1,3,2,5,4,3,6,4,3,2,5,4,3,6,4},{4,3,2,5,4,3,6,4,3,2,5,4,3,6,4},{2,1,3,2,4,3,6,4,3,2,5,4,3,6,4},{1,3,2,4,3,2,1,5,4,3,2,6,4,3,5,4},{1,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{2,1,3,2,1,4,3,5,4,3,2,6,4,3,5,4},{1,3,2,1,5,4,3,6,4,3,2,5,4,3,6,4},{4,3,2,1,5,4,3,6,4,3,2,5,4,3,6,4},{2,1,3,2,1,4,3,6,4,3,2,5,4,3,6,4},{1,3,2,4,3,2,1,6,4,3,2,5,4,3,6,4},{3,2,5,4,3,2,1,6,4,3,2,5,4,3,6,4},{1,2,5,4,3,2,1,6,4,3,2,5,4,3,6,4},{2,1,3,2,5,4,3,6,4,3,2,5,4,3,6,4},{1,4,3,2,5,4,3,6,4,3,2,5,4,3,6,4},{2,1,3,2,4,3,2,1,5,4,3,2,6,4,3,5,4},{1,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{4,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{2,1,3,2,1,5,4,3,6,4,3,2,5,4,3,6,4},{1,4,3,2,1,5,4,3,6,4,3,2,5,4,3,6,4},{4,3,2,5,4,3,2,1,6,4,3,2,5,4,3,6,4},{2,1,3,2,4,3,2,1,6,4,3,2,5,4,3,6,4},{1,3,2,5,4,3,2,1,6,4,3,2,5,4,3,6,4},{2,1,4,3,2,5,4,3,6,4,3,2,5,4,3,6,4},{2,1,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{1,4,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{5,4,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{2,1,4,3,2,1,5,4,3,6,4,3,2,5,4,3,6,4},{1,4,3,2,5,4,3,2,1,6,4,3,2,5,4,3,6,4},{2,1,3,2,5,4,3,2,1,6,4,3,2,5,4,3,6,4},{3,2,1,4,3,2,5,4,3,6,4,3,2,5,4,3,6,4},{2,1,4,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{1,5,4,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{3,2,1,4,3,2,1,5,4,3,6,4,3,2,5,4,3,6,4},{2,1,4,3,2,5,4,3,2,1,6,4,3,2,5,4,3,6,4},{3,2,1,4,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{2,1,5,4,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{3,2,1,4,3,2,5,4,3,2,1,6,4,3,2,5,4,3,6,4},{3,2,1,5,4,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4},{4,3,2,1,5,4,3,2,6,4,3,2,1,5,4,3,2,6,4,3,5,4}};
WorbitD6[{0,0,0,0,1,0}]={{},{5},{4,5},{3,4,5},{6,4,5},{2,3,4,5},{3,6,4,5},{1,2,3,4,5},{2,3,6,4,5},{4,3,6,4,5},{1,2,3,6,4,5},{2,4,3,6,4,5},{5,4,3,6,4,5},{1,2,4,3,6,4,5},{3,2,4,3,6,4,5},{2,5,4,3,6,4,5},{1,3,2,4,3,6,4,5},{1,2,5,4,3,6,4,5},{3,2,5,4,3,6,4,5},{2,1,3,2,4,3,6,4,5},{1,3,2,5,4,3,6,4,5},{4,3,2,5,4,3,6,4,5},{2,1,3,2,5,4,3,6,4,5},{1,4,3,2,5,4,3,6,4,5},{6,4,3,2,5,4,3,6,4,5},{2,1,4,3,2,5,4,3,6,4,5},{1,6,4,3,2,5,4,3,6,4,5},{3,2,1,4,3,2,5,4,3,6,4,5},{2,1,6,4,3,2,5,4,3,6,4,5},{3,2,1,6,4,3,2,5,4,3,6,4,5},{4,3,2,1,6,4,3,2,5,4,3,6,4,5},{5,4,3,2,1,6,4,3,2,5,4,3,6,4,5}};
WorbitD6[{0,0,0,0,0,1}]={{},{6},{4,6},{3,4,6},{5,4,6},{2,3,4,6},{3,5,4,6},{1,2,3,4,6},{2,3,5,4,6},{4,3,5,4,6},{1,2,3,5,4,6},{2,4,3,5,4,6},{6,4,3,5,4,6},{1,2,4,3,5,4,6},{3,2,4,3,5,4,6},{2,6,4,3,5,4,6},{1,3,2,4,3,5,4,6},{1,2,6,4,3,5,4,6},{3,2,6,4,3,5,4,6},{2,1,3,2,4,3,5,4,6},{1,3,2,6,4,3,5,4,6},{4,3,2,6,4,3,5,4,6},{2,1,3,2,6,4,3,5,4,6},{1,4,3,2,6,4,3,5,4,6},{5,4,3,2,6,4,3,5,4,6},{2,1,4,3,2,6,4,3,5,4,6},{1,5,4,3,2,6,4,3,5,4,6},{3,2,1,4,3,2,6,4,3,5,4,6},{2,1,5,4,3,2,6,4,3,5,4,6},{3,2,1,5,4,3,2,6,4,3,5,4,6},{4,3,2,1,5,4,3,2,6,4,3,5,4,6},{6,4,3,2,1,5,4,3,2,6,4,3,5,4,6}};
WorbitD6[{1,0,0,0,0,0},1]={{},{1},{1,2,3,4,5,6,4,3,2,1}};
WorbitD6[{1,0,0,0,0,0},6]={{},{6,4,3,2,1}};
WorbitD6[{0,0,0,0,0,1},1]={{},{1,2,3,4,6}};
WorbitD6[{0,0,0,0,0,1},6]={{},{6},{6,4,3,5,4,6},{6,4,3,2,1,5,4,3,2,6,4,3,5,4,6}};
WorbitD6[{0,1,0,0,0,0},1]={{},{1,2},{1,2,3,4,5,6,4,3,2}};
WorbitD6[{0,1,0,0,0,0},6]={{},{6,4,3,2},{6,4,3,2,1,5,4,3,2}};
WorbitD6[{0,0,1,0,0,0},6]={{},{6,4,3},{6,4,3,2,5,4,3},{6,4,3,2,1,5,4,3,2,6,4,3}};
WorbitD6[{0,0,1,0,0,0},1]={{},{1,2,3},{1,2,3,4,5,6,4,3}};
NormFD6[{1,0,0,0,0,0},s_]=Zetastar[2 s]Zetastar[-4+2 s] ;
NormFD6[{0,1,0,0,0,0},s_]=Zetastar[2 s]Zetastar[-1+2 s]Zetastar[-3+2 s] Zetastar[-8+4 s];
NormFD6[{0,0,1,0,0,0},s_]= Zetastar[2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-6+4 s];
NormFD6[{0,0,0,0,1,0},s_]:=Zetastar[2s]Zetastar[2s-2]Zetastar[2s-4];
NormFD6[{0,0,0,0,0,1},s_]:=Zetastar[2s]Zetastar[2s-2]Zetastar[2s-4];
ED6[{1,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=t1^(10-2 s) Zetastar[-9+2 s] Zetastar[-5+2 s]+t1^(-8+2 s) t2^(9-2 s) Zetastar[-8+2 s] Zetastar[-5+2 s]+t2^(-7+2 s) t3^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]+t3^(-6+2 s) t4^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]+t4^(-5+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-5+2 s]^2+t1^(2 s) Zetastar[2 s] Zetastar[-4+2 s]+t5^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t5^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t4^(5-2 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-4+2 s]^2+t3^(4-2 s) t4^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(3-2 s) t3^(-2+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(2-2 s) t2^(-1+2 s) Zetastar[-4+2 s] Zetastar[-1+2 s];
ED6[{0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=t6^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t4^(9-2 s) t6^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s]+t2^(7-2 s) t3^(-6+2 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t3^(8-2 s) t5^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(6-2 s) t2^(-5+2 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2+t1^(6-2 s) t2^(-5+2 s) t4^(7-2 s) t5^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t2^(7-2 s) t4^(-5+2 s) t6^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(6-2 s) t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t6^(6-2 s) Zetastar[-5+2 s]^3+t1^(-4+2 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-4+2 s) t4^(7-2 s) t5^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(7-2 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(6-2 s) t3^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(-4+2 s) t3^(6-2 s) t4^(-5+2 s) t6^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(6-2 s) t2^(-5+2 s) t3^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(-4+2 s) t2^(5-2 s) t3^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(-4+2 s) t3^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(6-2 s) t3^(-4+2 s) t4^(5-2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(-4+2 s) t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t6^(-4+2 s) Zetastar[-4+2 s]^3+t1^(6-2 s) t4^(-3+2 s) t5^(4-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t6^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-4+2 s) t2^(5-2 s) t4^(-3+2 s) t5^(4-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t2^(-3+2 s) t4^(5-2 s) t6^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2+t6^(2 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(6-2 s) t5^(-2+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(-4+2 s) t2^(5-2 s) t5^(-2+2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s]+t3^(-2+2 s) t5^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t2^(-3+2 s) t3^(4-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t3^(-2+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]^2+t4^(-1+2 s) t6^(2-2 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s];
ED6[{0,0,0,0,1,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=t5^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t4^(9-2 s) t5^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t3^(8-2 s) t4^(-7+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s]+t2^(7-2 s) t3^(-6+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t3^(8-2 s) t6^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(6-2 s) t2^(-5+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2+t2^(7-2 s) t4^(-5+2 s) t5^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(6-2 s) t2^(-5+2 s) t4^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(6-2 s) t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) Zetastar[-5+2 s]^3+t1^(-4+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(7-2 s) t5^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-4+2 s) t4^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(6-2 s) t3^(-4+2 s) t5^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(-4+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(6-2 s) t2^(-5+2 s) t3^(6-2 s) t5^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(-4+2 s) t2^(5-2 s) t3^(-4+2 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(-4+2 s) t3^(6-2 s) t5^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(6-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(-4+2 s) t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-4+2 s]^3+t2^(-3+2 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(6-2 s) t4^(-3+2 s) t6^(4-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t1^(-4+2 s) t2^(5-2 s) t4^(-3+2 s) t6^(4-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2+t5^(2 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(6-2 s) t6^(-2+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(-4+2 s) t2^(5-2 s) t6^(-2+2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s]+t3^(-2+2 s) t6^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t2^(-3+2 s) t3^(4-2 s) t6^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t3^(-2+2 s) t4^(3-2 s) t6^(-2+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]^2+t4^(-1+2 s) t5^(2-2 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s];
ED6[{0,1,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=t2^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-9+4 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s] Zetastar[-9+4 s]+t1^(-6+2 s) t3^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-9+4 s]+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-9+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-9+4 s]+t1^(8-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-9+4 s]+t2^(-5+2 s) t4^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-9+4 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-9+4 s]+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-9+4 s]+t1^(8-2 s) t5^(-4+2 s) t6^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-9+4 s]+t1^(8-2 s) t5^(6-2 s) t6^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-9+4 s]+t1^(-6+2 s) t2^(7-2 s) t5^(-4+2 s) t6^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-9+4 s]+t1^(-6+2 s) t2^(7-2 s) t5^(6-2 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-9+4 s]+t3^(-4+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-9+4 s]+t2^(-5+2 s) t3^(6-2 s) t5^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-9+4 s]+t2^(-5+2 s) t3^(6-2 s) t5^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-9+4 s]+t1^(8-2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t1^(-6+2 s) t2^(7-2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t3^(-4+2 s) t4^(5-2 s) t5^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t2^(-5+2 s) t3^(6-2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t3^(-4+2 s) t4^(10-4 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-4+2 s]^3 Zetastar[-9+4 s]+t1^(8-2 s) t3^(4-2 s) t4^(-3+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(4-2 s) t4^(-3+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t2^(-5+2 s) t3^(10-4 s) t4^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t4^(-3+2 s) t5^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t4^(-3+2 s) t6^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(8-2 s) t2^(3-2 s) t3^(-2+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-6+2 s) t2^(10-4 s) t3^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(10-4 s) t2^(-1+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-9+4 s]+t3^(5-2 s) t4^(-8+4 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-8+4 s]+t2^(4-2 s) t3^(-8+4 s) t4^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-8+4 s]+t4^(6-2 s) t5^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-8+4 s]+t4^(6-2 s) t6^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-8+4 s]+t2^(4-2 s) t3^(-3+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t3^(5-2 s) t4^(-4+2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t2^(4-2 s) t3^(-3+2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t2^(4-2 s) t3^(-3+2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t3^(5-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-3+2 s]^3 Zetastar[-8+4 s]+t1^(3-2 s) t2^(-8+4 s) t3^(7-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(3-2 s) t2^(-2+2 s) t3^(-5+2 s) t4^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(3-2 s) t2^(-2+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(3-2 s) t2^(-2+2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(3-2 s) t2^(-2+2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t2^(4-2 s) t4^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(3-2 s) t2^(-2+2 s) t4^(4-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(3-2 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-8+4 s]+t1^(-8+4 s) t2^(8-2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(-1+2 s) t2^(-6+2 s) t3^(7-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(-1+2 s) t3^(-5+2 s) t4^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(-1+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-1+2 s] Zetastar[-8+4 s]+t2^(2 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(-1+2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(-1+2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(-1+2 s) t4^(4-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-3+2 s]^2 Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(3-2 s) t3^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(-1+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(-1+2 s) t2^(2-2 s) t3^(-1+2 s) Zetastar[-3+2 s] Zetastar[-1+2 s]^2 Zetastar[-8+4 s];
ED6[{0,0,1,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=t3^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-9+4 s]+t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-9+4 s]+t1^(6-2 s) t2^(-5+2 s) t4^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-9+4 s]+t2^(7-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-9+4 s]+t1^(6-2 s) t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-5+2 s]^4 Zetastar[-9+4 s]+t1^(-4+2 s) t4^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-9+4 s]+t2^(7-2 s) t5^(-4+2 s) t6^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-9+4 s]+t2^(7-2 s) t5^(6-2 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-9+4 s]+t1^(6-2 s) t3^(-4+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-9+4 s]+t1^(-4+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-9+4 s]+t1^(6-2 s) t2^(-5+2 s) t3^(6-2 s) t5^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-9+4 s]+t1^(6-2 s) t2^(-5+2 s) t3^(6-2 s) t5^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-9+4 s]+t2^(7-2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t1^(-4+2 s) t2^(5-2 s) t3^(-4+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t1^(-4+2 s) t3^(6-2 s) t5^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t1^(6-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t1^(-4+2 s) t3^(6-2 s) t5^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t1^(6-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t1^(6-2 s) t2^(-5+2 s) t3^(6-2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t1^(-4+2 s) t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-9+4 s]+t1^(-4+2 s) t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-9+4 s]+t1^(6-2 s) t3^(-4+2 s) t4^(10-4 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-9+4 s]+t1^(-4+2 s) t3^(6-2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-9+4 s]+t1^(-4+2 s) t2^(5-2 s) t3^(-4+2 s) t4^(10-4 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-4+2 s]^4 Zetastar[-9+4 s]+t2^(7-2 s) t3^(4-2 s) t4^(-3+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(6-2 s) t2^(-5+2 s) t3^(10-4 s) t4^(-3+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(6-2 s) t4^(-3+2 s) t5^(10-4 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(6-2 s) t4^(-3+2 s) t6^(10-4 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t2^(-3+2 s) t5^(6-2 s) t6^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(-4+2 s) t3^(10-4 s) t4^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(-4+2 s) t2^(5-2 s) t4^(-3+2 s) t5^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(-4+2 s) t2^(5-2 s) t4^(-3+2 s) t6^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t2^(-3+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t2^(-3+2 s) t4^(5-2 s) t5^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t2^(-3+2 s) t4^(10-4 s) t5^(-4+2 s) t6^(-4+2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-9+4 s]+t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-9+4 s]+t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-9+4 s]+t2^(10-4 s) t3^(-2+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t3^(-2+2 s) t5^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t3^(-2+2 s) t6^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(6-2 s) t3^(5-2 s) t4^(-8+4 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-8+4 s]+t1^(-4+2 s) t2^(5-2 s) t3^(5-2 s) t4^(-8+4 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^4 Zetastar[-8+4 s]+t1^(6-2 s) t2^(4-2 s) t3^(-8+4 s) t4^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(6-2 s) t4^(6-2 s) t5^(-8+4 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(6-2 s) t4^(6-2 s) t6^(-8+4 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(-4+2 s) t2^(9-4 s) t3^(-8+4 s) t4^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(-4+2 s) t2^(5-2 s) t4^(6-2 s) t5^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(6-2 s) t2^(4-2 s) t3^(-3+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(6-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(6-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(-4+2 s) t2^(5-2 s) t4^(6-2 s) t6^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(-4+2 s) t2^(9-4 s) t3^(-3+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-8+4 s]+t2^(-3+2 s) t3^(9-4 s) t4^(-8+4 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(-4+2 s) t2^(5-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(-4+2 s) t2^(5-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-8+4 s]+t2^(-3+2 s) t3^(4-2 s) t4^(6-2 s) t5^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(6-2 s) t2^(4-2 s) t3^(-3+2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(6-2 s) t2^(4-2 s) t3^(-3+2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(6-2 s) t3^(5-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t2^(-3+2 s) t3^(4-2 s) t4^(6-2 s) t6^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(-4+2 s) t2^(9-4 s) t3^(-3+2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t2^(-3+2 s) t3^(9-4 s) t4^(-4+2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(-4+2 s) t2^(9-4 s) t3^(-3+2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t2^(-3+2 s) t3^(9-4 s) t4^(-4+2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(-4+2 s) t2^(5-2 s) t3^(5-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(6-2 s) t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]^3 Zetastar[-8+4 s]+t2^(-3+2 s) t3^(9-4 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-8+4 s]+t1^(-4+2 s) t2^(9-4 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-8+4 s]+t1^(9-4 s) t2^(-8+4 s) t3^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(9-4 s) t2^(-2+2 s) t3^(-5+2 s) t4^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(9-4 s) t2^(-2+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t3^(-2+2 s) t4^(9-4 s) t5^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(9-4 s) t2^(-2+2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(9-4 s) t2^(-2+2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t3^(-2+2 s) t4^(9-4 s) t6^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(6-2 s) t2^(4-2 s) t4^(-2+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(9-4 s) t2^(-2+2 s) t4^(4-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-4+2 s) t2^(9-4 s) t4^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(9-4 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-8+4 s]+t1^(9-4 s) t3^(-1+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t2^(-7+4 s) t4^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-7+4 s]+t2^(5-2 s) t3^(-7+4 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-7+4 s]+t1^(4-2 s) t2^(-7+4 s) t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-7+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-3+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t1^(4-2 s) t2^(-7+4 s) t3^(5-2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t2^(5-2 s) t3^(-7+4 s) t4^(4-2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t1^(4-2 s) t2^(-7+4 s) t3^(5-2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t2^(5-2 s) t3^(-7+4 s) t4^(4-2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-7+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-7+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-3+2 s) t4^(4-2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-7+4 s]+t2^(5-2 s) t3^(-7+4 s) t4^(8-4 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-7+4 s]+t1^(4-2 s) t2^(-7+4 s) t3^(5-2 s) t4^(4-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-7+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-3+2 s) t4^(8-4 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-3+2 s]^4 Zetastar[-7+4 s]+t1^(-7+4 s) t3^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-7+4 s) t2^(6-2 s) t3^(-5+2 s) t4^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t2^(-4+2 s) t4^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-7+4 s) t2^(6-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t2^(-4+2 s) t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-2+2 s] Zetastar[-7+4 s]+t3^(6-2 s) t4^(-7+4 s) t5^(8-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t3^(6-2 s) t4^(-7+4 s) t6^(8-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-7+4 s) t2^(6-2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-7+4 s) t2^(6-2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-2+2 s) t5^(8-4 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-2+2 s) t6^(8-4 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t3^(-3+2 s) t5^(5-2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t2^(-4+2 s) t3^(5-2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t2^(-4+2 s) t3^(5-2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-7+4 s) t2^(6-2 s) t4^(4-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(4-2 s) t2^(-7+4 s) t3^(8-4 s) t4^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-2+2 s) t5^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-2+2 s) t6^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t3^(-3+2 s) t4^(4-2 s) t5^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t2^(-4+2 s) t3^(5-2 s) t4^(4-2 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-2+2 s) t3^(-3+2 s) t4^(8-4 s) t5^(-3+2 s) t6^(-3+2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-7+4 s]+t1^(-7+4 s) t2^(6-2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-7+4 s]+t1^(-2+2 s) t2^(-4+2 s) t3^(8-4 s) t4^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-7+4 s]+t1^(-2+2 s) t4^(-2+2 s) t5^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-7+4 s]+t1^(-2+2 s) t4^(-2+2 s) t6^(8-4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-7+4 s]+t1^(-7+4 s) t2^(8-4 s) t3^(-1+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-7+4 s]+t2^(5-2 s) t4^(-6+4 s) t5^(4-2 s) t6^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-6+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-6+4 s) t5^(4-2 s) t6^(4-2 s) Zetastar[-3+2 s]^4 Zetastar[-6+4 s]+t3^(6-2 s) t5^(-6+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s]+t3^(6-2 s) t6^(-6+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-6+4 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t6^(-6+4 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t3^(-6+4 s) t4^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t5^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t2^(5-2 s) t4^(-3+2 s) t5^(-2+2 s) t6^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t2^(5-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t6^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t3^(-2+2 s) t4^(-3+2 s) t5^(4-2 s) t6^(4-2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-6+4 s) t5^(4-2 s) t6^(4-2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(-2+2 s) t6^(4-2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-2+2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-6+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-6+4 s) t4^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(-2+2 s) t4^(5-2 s) t5^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t2^(5-2 s) t5^(-2+2 s) t6^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(-2+2 s) t4^(5-2 s) t6^(-6+4 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(-3+2 s) t5^(4-2 s) t6^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(4-2 s) t3^(-2+2 s) t5^(-2+2 s) t6^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(-2+2 s) t6^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(4-2 s) t3^(-2+2 s) t5^(4-2 s) t6^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t5^(-2+2 s) t6^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-6+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t5^(-2+2 s) t6^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-6+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t5^(4-2 s) t6^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-6+4 s]+t1^(-2+2 s) t3^(4-2 s) t5^(-2+2 s) t6^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-6+4 s]+t1^(4-2 s) t3^(-2+2 s) t4^(3-2 s) t5^(-2+2 s) t6^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-6+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(3-2 s) t5^(-2+2 s) t6^(-2+2 s) Zetastar[-2+2 s]^4 Zetastar[-6+4 s]+t2^(-6+4 s) t3^(6-2 s) Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s]+t2^(-1+2 s) t3^(-4+2 s) t4^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s]+t2^(-1+2 s) t4^(-3+2 s) t5^(4-2 s) t6^(4-2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-6+4 s]+t3^(2 s) Zetastar[2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(4-2 s) t4^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-6+4 s]+t2^(-1+2 s) t5^(-2+2 s) t6^(4-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-6+4 s]+t2^(-1+2 s) t5^(4-2 s) t6^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-6+4 s]+t1^(-2+2 s) t2^(3-2 s) t4^(-1+2 s) Zetastar[-2+2 s]^3 Zetastar[-1+2 s] Zetastar[-6+4 s]+t2^(-1+2 s) t4^(3-2 s) t5^(-2+2 s) t6^(-2+2 s) Zetastar[-2+2 s]^3 Zetastar[-1+2 s] Zetastar[-6+4 s]+t2^(-1+2 s) t3^(2-2 s) t4^(-1+2 s) Zetastar[-2+2 s]^2 Zetastar[-1+2 s]^2 Zetastar[-6+4 s];
EGRVD6[{1,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=2Zeta[2s]ED6[{1,0,0,0,0,0},s,{t1,t2,t3,t4,t5,t6}]/Zetastar[2s]/Zetastar[2s-4];
EGRVD6[{0,0,0,0,1,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=2Zeta[2s]ED6[{0,0,0,0,1,0},s,{t1,t2,t3,t4,t5,t6}]/Zetastar[2s]/Zetastar[2s-2]/Zetastar[2s-4];
EGRVD6[{0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=2Zeta[2s]ED6[{0,0,0,0,0,1},s,{t1,t2,t3,t4,t5,t6}]/Zetastar[2s]/Zetastar[2s-2]/Zetastar[2s-4];


(*D7*)
PosrootsD7={{1,0,0,0,0,0,0},{0,1,0,0,0,0,0},{0,0,1,0,0,0,0},{0,0,0,1,0,0,0},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0},{0,0,0,0,0,0,1},{1,1,0,0,0,0,0},{0,1,1,0,0,0,0},{0,0,1,1,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,1,1,0},{0,0,0,0,1,0,1},{1,1,1,0,0,0,0},{0,1,1,1,0,0,0},{0,0,1,1,1,0,0},{0,0,0,1,1,1,0},{0,0,0,1,1,0,1},{0,0,0,0,1,1,1},{1,1,1,1,0,0,0},{0,1,1,1,1,0,0},{0,0,1,1,1,1,0},{0,0,1,1,1,0,1},{0,0,0,1,1,1,1},{1,1,1,1,1,0,0},{0,1,1,1,1,1,0},{0,1,1,1,1,0,1},{0,0,1,1,1,1,1},{0,0,0,1,2,1,1},{1,1,1,1,1,1,0},{1,1,1,1,1,0,1},{0,1,1,1,1,1,1},{0,0,1,1,2,1,1},{1,1,1,1,1,1,1},{0,1,1,1,2,1,1},{0,0,1,2,2,1,1},{1,1,1,1,2,1,1},{0,1,1,2,2,1,1},{1,1,1,2,2,1,1},{0,1,2,2,2,1,1},{1,1,2,2,2,1,1},{1,2,2,2,2,1,1}};
NormFD7[{1,0,0,0,0,0,0},s_]=Zetastar[2 s]Zetastar[-5+2 s] ;
NormFD7[{0,1,0,0,0,0,0},s_]=Zetastar[2 s]Zetastar[-1+2 s]Zetastar[-4+2 s] Zetastar[-10+4 s];
NormFD7[{0,0,1,0,0,0,0},s_]= Zetastar[2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[2s-3]Zetastar[-8+4 s];
NormFD7[{0,0,0,0,0,0,1},s_]:=Zetastar[2s]Zetastar[2s-2]Zetastar[2s-4];
NormFD7[{0,0,0,0,0,1,0},s_]:=Zetastar[2s]Zetastar[2s-2]Zetastar[2s-4];
WorbitD7[{0,0,1,0,0,0,0},7]={{},{7,5,4,3},{7,5,4,3,2,6,5,4,3},{7,5,4,3,2,1,6,5,4,3,2,7,5,4,3}};
WorbitD7[{1,0,0,0,0,0,0}]={{},{1},{2,1},{3,2,1},{4,3,2,1},{5,4,3,2,1},{6,5,4,3,2,1},{7,5,4,3,2,1},{6,7,5,4,3,2,1},{5,6,7,5,4,3,2,1},{4,5,6,7,5,4,3,2,1},{3,4,5,6,7,5,4,3,2,1},{2,3,4,5,6,7,5,4,3,2,1},{1,2,3,4,5,6,7,5,4,3,2,1}};
WorbitD7[{0,1,0,0,0,0,0}]={{},{2},{1,2},{3,2},{1,3,2},{4,3,2},{2,1,3,2},{1,4,3,2},{5,4,3,2},{2,1,4,3,2},{1,5,4,3,2},{6,5,4,3,2},{7,5,4,3,2},{3,2,1,4,3,2},{2,1,5,4,3,2},{1,6,5,4,3,2},{1,7,5,4,3,2},{6,7,5,4,3,2},{3,2,1,5,4,3,2},{2,1,6,5,4,3,2},{2,1,7,5,4,3,2},{1,6,7,5,4,3,2},{5,6,7,5,4,3,2},{4,3,2,1,5,4,3,2},{3,2,1,6,5,4,3,2},{3,2,1,7,5,4,3,2},{2,1,6,7,5,4,3,2},{1,5,6,7,5,4,3,2},{4,5,6,7,5,4,3,2},{4,3,2,1,6,5,4,3,2},{4,3,2,1,7,5,4,3,2},{3,2,1,6,7,5,4,3,2},{2,1,5,6,7,5,4,3,2},{1,4,5,6,7,5,4,3,2},{3,4,5,6,7,5,4,3,2},{5,4,3,2,1,6,5,4,3,2},{4,3,2,1,6,7,5,4,3,2},{5,4,3,2,1,7,5,4,3,2},{3,2,1,5,6,7,5,4,3,2},{2,1,4,5,6,7,5,4,3,2},{1,3,4,5,6,7,5,4,3,2},{2,3,4,5,6,7,5,4,3,2},{7,5,4,3,2,1,6,5,4,3,2},{5,4,3,2,1,6,7,5,4,3,2},{6,5,4,3,2,1,7,5,4,3,2},{4,3,2,1,5,6,7,5,4,3,2},{3,2,1,4,5,6,7,5,4,3,2},{2,1,3,4,5,6,7,5,4,3,2},{1,2,3,4,5,6,7,5,4,3,2},{5,7,5,4,3,2,1,6,5,4,3,2},{4,5,4,3,2,1,6,7,5,4,3,2},{5,6,5,4,3,2,1,7,5,4,3,2},{3,4,3,2,1,5,6,7,5,4,3,2},{2,3,2,1,4,5,6,7,5,4,3,2},{1,2,1,3,4,5,6,7,5,4,3,2},{4,5,7,5,4,3,2,1,6,5,4,3,2},{6,5,7,5,4,3,2,1,6,5,4,3,2},{3,4,5,4,3,2,1,6,7,5,4,3,2},{4,5,6,5,4,3,2,1,7,5,4,3,2},{2,3,4,3,2,1,5,6,7,5,4,3,2},{1,2,3,2,1,4,5,6,7,5,4,3,2},{3,4,5,7,5,4,3,2,1,6,5,4,3,2},{4,6,5,7,5,4,3,2,1,6,5,4,3,2},{2,3,4,5,4,3,2,1,6,7,5,4,3,2},{3,4,5,6,5,4,3,2,1,7,5,4,3,2},{1,2,3,4,3,2,1,5,6,7,5,4,3,2},{2,3,4,5,7,5,4,3,2,1,6,5,4,3,2},{3,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{5,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{1,2,3,4,5,4,3,2,1,6,7,5,4,3,2},{2,3,4,5,6,5,4,3,2,1,7,5,4,3,2},{1,2,3,4,5,7,5,4,3,2,1,6,5,4,3,2},{2,3,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{3,5,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{1,2,3,4,5,6,5,4,3,2,1,7,5,4,3,2},{1,2,3,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{2,3,5,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{4,3,5,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{1,2,3,5,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{2,4,3,5,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{1,2,4,3,5,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{3,2,4,3,5,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{1,3,2,4,3,5,4,6,5,7,5,4,3,2,1,6,5,4,3,2},{2,1,3,2,4,3,5,4,6,5,7,5,4,3,2,1,6,5,4,3,2}};
WorbitD7[{0,0,1,0,0,0,0}]={{},{3},{2,3},{4,3},{1,2,3},{2,4,3},{5,4,3},{1,2,4,3},{3,2,4,3},{2,5,4,3},{6,5,4,3},{7,5,4,3},{1,3,2,4,3},{1,2,5,4,3},{3,2,5,4,3},{2,6,5,4,3},{2,7,5,4,3},{6,7,5,4,3},{2,1,3,2,4,3},{1,3,2,5,4,3},{1,2,6,5,4,3},{1,2,7,5,4,3},{4,3,2,5,4,3},{3,2,6,5,4,3},{3,2,7,5,4,3},{2,6,7,5,4,3},{5,6,7,5,4,3},{2,1,3,2,5,4,3},{1,4,3,2,5,4,3},{1,3,2,6,5,4,3},{1,3,2,7,5,4,3},{1,2,6,7,5,4,3},{4,3,2,6,5,4,3},{4,3,2,7,5,4,3},{3,2,6,7,5,4,3},{2,5,6,7,5,4,3},{4,5,6,7,5,4,3},{2,1,4,3,2,5,4,3},{2,1,3,2,6,5,4,3},{2,1,3,2,7,5,4,3},{1,4,3,2,6,5,4,3},{1,4,3,2,7,5,4,3},{1,3,2,6,7,5,4,3},{1,2,5,6,7,5,4,3},{5,4,3,2,6,5,4,3},{4,3,2,6,7,5,4,3},{5,4,3,2,7,5,4,3},{3,2,5,6,7,5,4,3},{2,4,5,6,7,5,4,3},{3,4,5,6,7,5,4,3},{3,2,1,4,3,2,5,4,3},{2,1,4,3,2,6,5,4,3},{2,1,4,3,2,7,5,4,3},{2,1,3,2,6,7,5,4,3},{1,5,4,3,2,6,5,4,3},{1,4,3,2,6,7,5,4,3},{1,5,4,3,2,7,5,4,3},{1,3,2,5,6,7,5,4,3},{1,2,4,5,6,7,5,4,3},{7,5,4,3,2,6,5,4,3},{5,4,3,2,6,7,5,4,3},{6,5,4,3,2,7,5,4,3},{4,3,2,5,6,7,5,4,3},{3,2,4,5,6,7,5,4,3},{2,3,4,5,6,7,5,4,3},{3,2,1,4,3,2,6,5,4,3},{3,2,1,4,3,2,7,5,4,3},{2,1,5,4,3,2,6,5,4,3},{2,1,4,3,2,6,7,5,4,3},{2,1,5,4,3,2,7,5,4,3},{2,1,3,2,5,6,7,5,4,3},{1,7,5,4,3,2,6,5,4,3},{1,5,4,3,2,6,7,5,4,3},{1,6,5,4,3,2,7,5,4,3},{1,4,3,2,5,6,7,5,4,3},{1,3,2,4,5,6,7,5,4,3},{5,7,5,4,3,2,6,5,4,3},{4,5,4,3,2,6,7,5,4,3},{5,6,5,4,3,2,7,5,4,3},{3,4,3,2,5,6,7,5,4,3},{2,3,2,4,5,6,7,5,4,3},{1,2,3,4,5,6,7,5,4,3},{3,2,1,5,4,3,2,6,5,4,3},{3,2,1,4,3,2,6,7,5,4,3},{3,2,1,5,4,3,2,7,5,4,3},{2,1,7,5,4,3,2,6,5,4,3},{2,1,5,4,3,2,6,7,5,4,3},{2,1,6,5,4,3,2,7,5,4,3},{2,1,4,3,2,5,6,7,5,4,3},{1,5,7,5,4,3,2,6,5,4,3},{1,4,5,4,3,2,6,7,5,4,3},{1,5,6,5,4,3,2,7,5,4,3},{1,3,4,3,2,5,6,7,5,4,3},{2,1,3,2,4,5,6,7,5,4,3},{4,5,7,5,4,3,2,6,5,4,3},{6,5,7,5,4,3,2,6,5,4,3},{3,4,5,4,3,2,6,7,5,4,3},{4,5,6,5,4,3,2,7,5,4,3},{2,3,4,3,2,5,6,7,5,4,3},{1,2,3,2,4,5,6,7,5,4,3},{4,3,2,1,5,4,3,2,6,5,4,3},{3,2,1,7,5,4,3,2,6,5,4,3},{3,2,1,5,4,3,2,6,7,5,4,3},{4,3,2,1,5,4,3,2,7,5,4,3},{3,2,1,6,5,4,3,2,7,5,4,3},{2,1,5,7,5,4,3,2,6,5,4,3},{2,1,4,5,4,3,2,6,7,5,4,3},{2,1,5,6,5,4,3,2,7,5,4,3},{3,2,1,4,3,2,5,6,7,5,4,3},{1,4,5,7,5,4,3,2,6,5,4,3},{1,6,5,7,5,4,3,2,6,5,4,3},{1,3,4,5,4,3,2,6,7,5,4,3},{1,4,5,6,5,4,3,2,7,5,4,3},{2,1,3,4,3,2,5,6,7,5,4,3},{1,2,1,3,2,4,5,6,7,5,4,3},{3,4,5,7,5,4,3,2,6,5,4,3},{4,6,5,7,5,4,3,2,6,5,4,3},{2,3,4,5,4,3,2,6,7,5,4,3},{3,4,5,6,5,4,3,2,7,5,4,3},{1,2,3,4,3,2,5,6,7,5,4,3},{4,3,2,1,7,5,4,3,2,6,5,4,3},{3,2,1,5,7,5,4,3,2,6,5,4,3},{4,3,2,1,5,4,3,2,6,7,5,4,3},{3,2,1,5,6,5,4,3,2,7,5,4,3},{4,3,2,1,6,5,4,3,2,7,5,4,3},{2,1,4,5,7,5,4,3,2,6,5,4,3},{2,1,6,5,7,5,4,3,2,6,5,4,3},{3,2,1,4,5,4,3,2,6,7,5,4,3},{2,1,4,5,6,5,4,3,2,7,5,4,3},{2,3,2,1,4,3,2,5,6,7,5,4,3},{1,3,4,5,7,5,4,3,2,6,5,4,3},{1,4,6,5,7,5,4,3,2,6,5,4,3},{2,1,3,4,5,4,3,2,6,7,5,4,3},{1,3,4,5,6,5,4,3,2,7,5,4,3},{1,2,1,3,4,3,2,5,6,7,5,4,3},{2,3,4,5,7,5,4,3,2,6,5,4,3},{3,4,6,5,7,5,4,3,2,6,5,4,3},{5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,3,4,5,4,3,2,6,7,5,4,3},{2,3,4,5,6,5,4,3,2,7,5,4,3},{5,4,3,2,1,7,5,4,3,2,6,5,4,3},{4,3,2,1,5,7,5,4,3,2,6,5,4,3},{3,2,1,6,5,7,5,4,3,2,6,5,4,3},{3,4,3,2,1,5,4,3,2,6,7,5,4,3},{4,3,2,1,5,6,5,4,3,2,7,5,4,3},{5,4,3,2,1,6,5,4,3,2,7,5,4,3},{3,2,1,4,5,7,5,4,3,2,6,5,4,3},{2,1,4,6,5,7,5,4,3,2,6,5,4,3},{2,3,2,1,4,5,4,3,2,6,7,5,4,3},{3,2,1,4,5,6,5,4,3,2,7,5,4,3},{1,2,3,2,1,4,3,2,5,6,7,5,4,3},{2,1,3,4,5,7,5,4,3,2,6,5,4,3},{1,3,4,6,5,7,5,4,3,2,6,5,4,3},{1,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,1,3,4,5,4,3,2,6,7,5,4,3},{2,1,3,4,5,6,5,4,3,2,7,5,4,3},{1,2,3,4,5,7,5,4,3,2,6,5,4,3},{2,3,4,6,5,7,5,4,3,2,6,5,4,3},{3,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,3,4,5,6,5,4,3,2,7,5,4,3},{4,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{3,4,3,2,1,5,7,5,4,3,2,6,5,4,3},{4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{2,3,4,3,2,1,5,4,3,2,6,7,5,4,3},{3,4,3,2,1,5,6,5,4,3,2,7,5,4,3},{4,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{2,3,2,1,4,5,7,5,4,3,2,6,5,4,3},{3,2,1,4,6,5,7,5,4,3,2,6,5,4,3},{2,1,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,3,2,1,4,5,4,3,2,6,7,5,4,3},{2,3,2,1,4,5,6,5,4,3,2,7,5,4,3},{1,2,1,3,4,5,7,5,4,3,2,6,5,4,3},{2,1,3,4,6,5,7,5,4,3,2,6,5,4,3},{1,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,1,3,4,5,6,5,4,3,2,7,5,4,3},{1,2,3,4,6,5,7,5,4,3,2,6,5,4,3},{2,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{3,4,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{2,3,4,3,2,1,5,7,5,4,3,2,6,5,4,3},{3,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{5,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{1,2,3,4,3,2,1,5,4,3,2,6,7,5,4,3},{2,3,4,3,2,1,5,6,5,4,3,2,7,5,4,3},{3,4,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,3,2,1,4,5,7,5,4,3,2,6,5,4,3},{2,3,2,1,4,6,5,7,5,4,3,2,6,5,4,3},{3,2,1,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,3,2,1,4,5,6,5,4,3,2,7,5,4,3},{1,2,1,3,4,6,5,7,5,4,3,2,6,5,4,3},{2,1,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{2,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{2,3,4,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{3,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{5,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{1,2,3,4,3,2,1,5,7,5,4,3,2,6,5,4,3},{2,3,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{3,5,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,3,4,3,2,1,5,6,5,4,3,2,7,5,4,3},{2,3,4,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{3,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,3,2,1,4,6,5,7,5,4,3,2,6,5,4,3},{2,3,2,1,5,4,6,5,7,5,4,3,2,6,5,4,3},{4,3,2,1,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,1,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{2,1,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{3,2,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,3,4,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{2,3,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{3,5,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,3,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{2,3,5,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{4,3,5,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{3,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,3,4,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{2,3,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,3,2,1,5,4,6,5,7,5,4,3,2,6,5,4,3},{2,4,3,2,1,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,1,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{3,2,1,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,3,2,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,3,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{2,3,5,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{4,3,5,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,3,5,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{2,4,3,5,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{2,3,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{4,3,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,3,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,4,3,2,1,5,4,6,5,7,5,4,3,2,6,5,4,3},{3,2,4,3,2,1,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,3,2,1,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{2,1,3,2,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,3,5,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{2,4,3,5,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{2,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,4,3,5,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{1,2,3,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{3,2,4,3,5,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{2,4,3,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,3,2,4,3,2,1,5,4,6,5,7,5,4,3,2,6,5,4,3},{2,1,3,2,1,4,3,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,2,4,3,5,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{1,2,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{3,2,4,3,5,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{2,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{5,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,3,2,4,3,5,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{1,2,4,3,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{3,2,4,3,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{2,1,3,2,4,3,2,1,5,4,6,5,7,5,4,3,2,6,5,4,3},{1,3,2,4,3,5,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{1,2,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{3,2,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{2,5,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{2,1,3,2,4,3,5,4,3,2,1,6,5,7,5,4,3,2,6,5,4,3},{1,3,2,4,3,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{2,1,3,2,4,3,5,4,6,5,4,3,2,1,7,5,4,3,2,6,5,4,3},{1,3,2,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,2,5,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{3,2,5,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{2,1,3,2,4,3,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{2,1,3,2,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,3,2,5,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{4,3,2,5,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{2,1,3,2,5,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{1,4,3,2,5,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{2,1,4,3,2,5,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3},{3,2,1,4,3,2,5,4,3,6,5,4,7,5,4,3,2,1,6,5,4,3,2,7,5,4,3}};
WorbitD7[{0,0,0,0,0,0,1}]={{},{7},{5,7},{4,5,7},{6,5,7},{3,4,5,7},{4,6,5,7},{2,3,4,5,7},{3,4,6,5,7},{5,4,6,5,7},{1,2,3,4,5,7},{2,3,4,6,5,7},{3,5,4,6,5,7},{7,5,4,6,5,7},{1,2,3,4,6,5,7},{2,3,5,4,6,5,7},{4,3,5,4,6,5,7},{3,7,5,4,6,5,7},{1,2,3,5,4,6,5,7},{2,4,3,5,4,6,5,7},{2,3,7,5,4,6,5,7},{4,3,7,5,4,6,5,7},{1,2,4,3,5,4,6,5,7},{1,2,3,7,5,4,6,5,7},{3,2,4,3,5,4,6,5,7},{2,4,3,7,5,4,6,5,7},{5,4,3,7,5,4,6,5,7},{1,3,2,4,3,5,4,6,5,7},{1,2,4,3,7,5,4,6,5,7},{3,2,4,3,7,5,4,6,5,7},{2,5,4,3,7,5,4,6,5,7},{6,5,4,3,7,5,4,6,5,7},{2,1,3,2,4,3,5,4,6,5,7},{1,3,2,4,3,7,5,4,6,5,7},{1,2,5,4,3,7,5,4,6,5,7},{3,2,5,4,3,7,5,4,6,5,7},{2,6,5,4,3,7,5,4,6,5,7},{2,1,3,2,4,3,7,5,4,6,5,7},{1,3,2,5,4,3,7,5,4,6,5,7},{1,2,6,5,4,3,7,5,4,6,5,7},{4,3,2,5,4,3,7,5,4,6,5,7},{3,2,6,5,4,3,7,5,4,6,5,7},{2,1,3,2,5,4,3,7,5,4,6,5,7},{1,4,3,2,5,4,3,7,5,4,6,5,7},{1,3,2,6,5,4,3,7,5,4,6,5,7},{4,3,2,6,5,4,3,7,5,4,6,5,7},{2,1,4,3,2,5,4,3,7,5,4,6,5,7},{2,1,3,2,6,5,4,3,7,5,4,6,5,7},{1,4,3,2,6,5,4,3,7,5,4,6,5,7},{5,4,3,2,6,5,4,3,7,5,4,6,5,7},{3,2,1,4,3,2,5,4,3,7,5,4,6,5,7},{2,1,4,3,2,6,5,4,3,7,5,4,6,5,7},{1,5,4,3,2,6,5,4,3,7,5,4,6,5,7},{7,5,4,3,2,6,5,4,3,7,5,4,6,5,7},{3,2,1,4,3,2,6,5,4,3,7,5,4,6,5,7},{2,1,5,4,3,2,6,5,4,3,7,5,4,6,5,7},{1,7,5,4,3,2,6,5,4,3,7,5,4,6,5,7},{3,2,1,5,4,3,2,6,5,4,3,7,5,4,6,5,7},{2,1,7,5,4,3,2,6,5,4,3,7,5,4,6,5,7},{4,3,2,1,5,4,3,2,6,5,4,3,7,5,4,6,5,7},{3,2,1,7,5,4,3,2,6,5,4,3,7,5,4,6,5,7},{4,3,2,1,7,5,4,3,2,6,5,4,3,7,5,4,6,5,7},{5,4,3,2,1,7,5,4,3,2,6,5,4,3,7,5,4,6,5,7},{6,5,4,3,2,1,7,5,4,3,2,6,5,4,3,7,5,4,6,5,7}};
WorbitD7[{0,0,0,0,0,1,0}]={{},{6},{5,6},{4,5,6},{7,5,6},{3,4,5,6},{4,7,5,6},{2,3,4,5,6},{3,4,7,5,6},{5,4,7,5,6},{1,2,3,4,5,6},{2,3,4,7,5,6},{3,5,4,7,5,6},{6,5,4,7,5,6},{1,2,3,4,7,5,6},{2,3,5,4,7,5,6},{4,3,5,4,7,5,6},{3,6,5,4,7,5,6},{1,2,3,5,4,7,5,6},{2,4,3,5,4,7,5,6},{2,3,6,5,4,7,5,6},{4,3,6,5,4,7,5,6},{1,2,4,3,5,4,7,5,6},{1,2,3,6,5,4,7,5,6},{3,2,4,3,5,4,7,5,6},{2,4,3,6,5,4,7,5,6},{5,4,3,6,5,4,7,5,6},{1,3,2,4,3,5,4,7,5,6},{1,2,4,3,6,5,4,7,5,6},{3,2,4,3,6,5,4,7,5,6},{2,5,4,3,6,5,4,7,5,6},{7,5,4,3,6,5,4,7,5,6},{2,1,3,2,4,3,5,4,7,5,6},{1,3,2,4,3,6,5,4,7,5,6},{1,2,5,4,3,6,5,4,7,5,6},{3,2,5,4,3,6,5,4,7,5,6},{2,7,5,4,3,6,5,4,7,5,6},{2,1,3,2,4,3,6,5,4,7,5,6},{1,3,2,5,4,3,6,5,4,7,5,6},{1,2,7,5,4,3,6,5,4,7,5,6},{4,3,2,5,4,3,6,5,4,7,5,6},{3,2,7,5,4,3,6,5,4,7,5,6},{2,1,3,2,5,4,3,6,5,4,7,5,6},{1,4,3,2,5,4,3,6,5,4,7,5,6},{1,3,2,7,5,4,3,6,5,4,7,5,6},{4,3,2,7,5,4,3,6,5,4,7,5,6},{2,1,4,3,2,5,4,3,6,5,4,7,5,6},{2,1,3,2,7,5,4,3,6,5,4,7,5,6},{1,4,3,2,7,5,4,3,6,5,4,7,5,6},{5,4,3,2,7,5,4,3,6,5,4,7,5,6},{3,2,1,4,3,2,5,4,3,6,5,4,7,5,6},{2,1,4,3,2,7,5,4,3,6,5,4,7,5,6},{1,5,4,3,2,7,5,4,3,6,5,4,7,5,6},{6,5,4,3,2,7,5,4,3,6,5,4,7,5,6},{3,2,1,4,3,2,7,5,4,3,6,5,4,7,5,6},{2,1,5,4,3,2,7,5,4,3,6,5,4,7,5,6},{1,6,5,4,3,2,7,5,4,3,6,5,4,7,5,6},{3,2,1,5,4,3,2,7,5,4,3,6,5,4,7,5,6},{2,1,6,5,4,3,2,7,5,4,3,6,5,4,7,5,6},{4,3,2,1,5,4,3,2,7,5,4,3,6,5,4,7,5,6},{3,2,1,6,5,4,3,2,7,5,4,3,6,5,4,7,5,6},{4,3,2,1,6,5,4,3,2,7,5,4,3,6,5,4,7,5,6},{5,4,3,2,1,6,5,4,3,2,7,5,4,3,6,5,4,7,5,6},{7,5,4,3,2,1,6,5,4,3,2,7,5,4,3,6,5,4,7,5,6}};
ED7[{1,0,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=t1^(2 (-5+s)) t2^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-6+2 s]+t1^(12-2 s) Zetastar[-11+2 s] Zetastar[-6+2 s]+t2^(-9+2 s) t3^(10-2 s) Zetastar[-9+2 s] Zetastar[-6+2 s]+t3^(-8+2 s) t4^(9-2 s) Zetastar[-8+2 s] Zetastar[-6+2 s]+t4^(-7+2 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]+t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-6+2 s]^2+t1^(2 s) Zetastar[2 s] Zetastar[-5+2 s]+t6^(-5+2 s) t7^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]+t6^(7-2 s) t7^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]+t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-5+2 s]^2+t4^(5-2 s) t5^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t3^(4-2 s) t4^(-3+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]+t2^(3-2 s) t3^(-2+2 s) Zetastar[-5+2 s] Zetastar[-2+2 s]+t1^(2-2 s) t2^(-1+2 s) Zetastar[-5+2 s] Zetastar[-1+2 s];
ED7[{0,1,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=t2^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(10-2 s) t2^(-9+2 s) t3^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(-8+2 s) t3^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(10-2 s) t3^(-8+2 s) t4^(9-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(-8+2 s) t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) Zetastar[-8+2 s]^2 Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(10-2 s) t4^(-7+2 s) t5^(8-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-11+4 s]+t2^(-7+2 s) t4^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(-8+2 s) t2^(9-2 s) t4^(-7+2 s) t5^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-11+4 s]+t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(10-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-9+2 s] Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t1^(-8+2 s) t2^(9-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t3^(-6+2 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t2^(-7+2 s) t3^(8-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-6+2 s]^3 Zetastar[-11+4 s]+t1^(10-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(10-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(-8+2 s) t2^(9-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(-8+2 s) t2^(9-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t2^(-7+2 s) t3^(8-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t2^(-7+2 s) t3^(8-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t4^(-5+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t3^(-6+2 s) t4^(7-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t3^(-6+2 s) t4^(7-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(10-2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-9+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(-8+2 s) t2^(9-2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t2^(-7+2 s) t3^(8-2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t4^(-5+2 s) t5^(6-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t3^(-6+2 s) t4^(7-2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t4^(-5+2 s) t5^(12-4 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t1^(10-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(-8+2 s) t2^(9-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(-7+2 s) t3^(8-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t3^(-6+2 s) t4^(12-4 s) t5^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t5^(-4+2 s) t6^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t5^(-4+2 s) t7^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(10-2 s) t3^(4-2 s) t4^(-3+2 s) Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(-8+2 s) t2^(9-2 s) t3^(4-2 s) t4^(-3+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t2^(-7+2 s) t3^(12-4 s) t4^(-3+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(10-2 s) t2^(3-2 s) t3^(-2+2 s) Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-8+2 s) t2^(12-4 s) t3^(-2+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(12-4 s) t2^(-1+2 s) Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-1+2 s] Zetastar[-11+4 s]+t4^(6-2 s) t5^(-10+4 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-10+4 s]+t3^(5-2 s) t4^(-10+4 s) t5^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t5^(7-2 s) t6^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t5^(7-2 s) t7^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t3^(5-2 s) t4^(-4+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t4^(6-2 s) t5^(-5+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t3^(5-2 s) t4^(-4+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t3^(5-2 s) t4^(-4+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t4^(6-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-4+2 s]^3 Zetastar[-10+4 s]+t2^(4-2 s) t3^(-10+4 s) t4^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(4-2 s) t3^(-3+2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(4-2 s) t3^(-3+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(4-2 s) t3^(-3+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(4-2 s) t3^(-3+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t3^(5-2 s) t5^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(4-2 s) t3^(-3+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(3-2 s) t2^(-10+4 s) t3^(9-2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(3-2 s) t2^(-2+2 s) t3^(-7+2 s) t4^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(3-2 s) t2^(-2+2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(3-2 s) t2^(-2+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(3-2 s) t2^(-2+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(3-2 s) t2^(-2+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(3-2 s) t2^(-2+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t2^(4-2 s) t4^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(3-2 s) t2^(-2+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(3-2 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(-10+4 s) t2^(10-2 s) Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-1+2 s) t2^(-8+2 s) t3^(9-2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-1+2 s) t3^(-7+2 s) t4^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-1+2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-1+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(2 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-1+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-1+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-1+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-1+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(3-2 s) t3^(-1+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-1+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-1+2 s) t2^(2-2 s) t3^(-1+2 s) Zetastar[-4+2 s] Zetastar[-1+2 s]^2 Zetastar[-10+4 s];
ED7[{0,0,1,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=t3^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-11+4 s]+t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t2^(-7+2 s) t4^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-11+4 s]+t2^(9-2 s) t4^(-7+2 s) t5^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t4^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t2^(9-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t1^(8-2 s) t3^(-6+2 s) t5^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t1^(-6+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3 Zetastar[-11+4 s]+t1^(-6+2 s) t3^(8-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3 Zetastar[-11+4 s]+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3 Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-6+2 s]^4 Zetastar[-11+4 s]+t2^(9-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t2^(9-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t2^(-5+2 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t4^(-5+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t3^(8-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t3^(8-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s] Zetastar[-11+4 s]+t2^(-5+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s] Zetastar[-11+4 s]+t2^(9-2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(8-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(8-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(-6+2 s) t3^(8-2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t2^(-5+2 s) t4^(7-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t2^(-5+2 s) t4^(7-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(8-2 s) t4^(-5+2 s) t5^(12-4 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t5^(12-4 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t2^(-5+2 s) t4^(7-2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(12-4 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-5+2 s]^4 Zetastar[-11+4 s]+t2^(9-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t3^(-6+2 s) t4^(12-4 s) t5^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t3^(8-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t5^(-4+2 s) t6^(12-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t5^(-4+2 s) t7^(12-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(12-4 s) t5^(-4+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t5^(-4+2 s) t6^(12-4 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t5^(-4+2 s) t7^(12-4 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t3^(-4+2 s) t6^(7-2 s) t7^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(-5+2 s) t4^(12-4 s) t5^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(-5+2 s) t3^(6-2 s) t5^(-4+2 s) t6^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(-5+2 s) t3^(6-2 s) t5^(-4+2 s) t7^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t3^(-4+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t3^(-4+2 s) t5^(6-2 s) t6^(7-2 s) t7^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t3^(-4+2 s) t5^(12-4 s) t6^(-5+2 s) t7^(-5+2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-11+4 s]+t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-11+4 s]+t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t7^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-11+4 s]+t2^(9-2 s) t3^(4-2 s) t4^(-3+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t2^(-7+2 s) t3^(12-4 s) t4^(-3+2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t3^(12-4 s) t4^(-3+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t4^(-3+2 s) t6^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t4^(-3+2 s) t7^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t2^(12-4 s) t3^(-2+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t4^(6-2 s) t5^(-10+4 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^3 Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t4^(6-2 s) t5^(-10+4 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-10+4 s]+t2^(-5+2 s) t3^(6-2 s) t4^(6-2 s) t5^(-10+4 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^4 Zetastar[-10+4 s]+t1^(8-2 s) t3^(5-2 s) t4^(-10+4 s) t5^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t5^(7-2 s) t6^(-10+4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t5^(7-2 s) t7^(-10+4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(5-2 s) t4^(-10+4 s) t5^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t5^(7-2 s) t6^(-10+4 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t5^(7-2 s) t7^(-10+4 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t2^(-5+2 s) t3^(11-4 s) t4^(-10+4 s) t5^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t2^(-5+2 s) t3^(6-2 s) t5^(7-2 s) t6^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t2^(-5+2 s) t3^(6-2 s) t5^(7-2 s) t7^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t2^(-5+2 s) t3^(11-4 s) t4^(-4+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-10+4 s]+t3^(-4+2 s) t4^(11-4 s) t5^(-10+4 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-10+4 s]+t2^(-5+2 s) t3^(6-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-10+4 s]+t2^(-5+2 s) t3^(6-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t3^(5-2 s) t4^(-4+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t1^(8-2 s) t3^(5-2 s) t4^(-4+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t1^(8-2 s) t4^(6-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t3^(-4+2 s) t4^(5-2 s) t5^(7-2 s) t6^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(5-2 s) t4^(-4+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(5-2 s) t4^(-4+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t4^(6-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t3^(-4+2 s) t4^(5-2 s) t5^(7-2 s) t7^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t2^(-5+2 s) t3^(11-4 s) t4^(-4+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t3^(-4+2 s) t4^(11-4 s) t5^(-5+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t2^(-5+2 s) t3^(11-4 s) t4^(-4+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t3^(-4+2 s) t4^(11-4 s) t5^(-5+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t2^(-5+2 s) t3^(6-2 s) t4^(6-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t1^(8-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s]^3 Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^3 Zetastar[-10+4 s]+t3^(-4+2 s) t4^(11-4 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-10+4 s]+t2^(-5+2 s) t3^(11-4 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-10+4 s]+t1^(8-2 s) t2^(4-2 s) t3^(-10+4 s) t4^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(11-4 s) t3^(-10+4 s) t4^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t2^(4-2 s) t3^(-3+2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(11-4 s) t3^(-3+2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t2^(4-2 s) t3^(-3+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(11-4 s) t3^(-3+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t2^(4-2 s) t3^(-3+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t2^(4-2 s) t3^(-3+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t4^(-3+2 s) t5^(11-4 s) t6^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(11-4 s) t3^(-3+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(11-4 s) t3^(-3+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t4^(-3+2 s) t5^(11-4 s) t7^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t3^(5-2 s) t5^(-3+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t2^(4-2 s) t3^(-3+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(5-2 s) t5^(-3+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(11-4 s) t3^(-3+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(-5+2 s) t3^(11-4 s) t5^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(-6+2 s) t2^(11-4 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(11-4 s) t2^(-10+4 s) t3^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(11-4 s) t2^(-2+2 s) t3^(-7+2 s) t4^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(11-4 s) t2^(-2+2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(11-4 s) t2^(-2+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(11-4 s) t2^(-2+2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(11-4 s) t2^(-2+2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(11-4 s) t2^(-2+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(8-2 s) t2^(4-2 s) t4^(-2+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(11-4 s) t2^(-2+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-6+2 s) t2^(11-4 s) t4^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(11-4 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(11-4 s) t3^(-1+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t3^(-9+4 s) t5^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-9+4 s]+t3^(6-2 s) t4^(-9+4 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-9+4 s]+t2^(5-2 s) t3^(-9+4 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-9+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-4+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t2^(5-2 s) t3^(-9+4 s) t4^(6-2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t3^(6-2 s) t4^(-9+4 s) t5^(5-2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t2^(5-2 s) t3^(-9+4 s) t4^(6-2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t3^(6-2 s) t4^(-9+4 s) t5^(5-2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-9+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-9+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-9+4 s]+t3^(6-2 s) t4^(-9+4 s) t5^(10-4 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-9+4 s]+t2^(5-2 s) t3^(-9+4 s) t4^(6-2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-9+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-4+2 s) t5^(10-4 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-4+2 s]^4 Zetastar[-9+4 s]+t1^(4-2 s) t2^(-9+4 s) t4^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-9+4 s) t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-5+2 s) t5^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-9+4 s) t3^(7-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-3+2 s] Zetastar[-9+4 s]+t4^(7-2 s) t5^(-9+4 s) t6^(10-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t4^(7-2 s) t5^(-9+4 s) t7^(10-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-9+4 s) t3^(7-2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-9+4 s) t3^(7-2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(-3+2 s) t6^(10-4 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(-3+2 s) t7^(10-4 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-4+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-5+2 s) t4^(6-2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-5+2 s) t4^(6-2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-9+4 s) t3^(7-2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t2^(5-2 s) t3^(-9+4 s) t4^(10-4 s) t5^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(-3+2 s) t6^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(-3+2 s) t7^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-5+2 s) t4^(6-2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-4+2 s) t5^(10-4 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-9+4 s) t3^(7-2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-5+2 s) t4^(10-4 s) t5^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(-3+2 s) t6^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-9+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(-3+2 s) t7^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-9+4 s]+t1^(-9+4 s) t3^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-9+4 s) t2^(8-2 s) t3^(-7+2 s) t4^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t2^(-6+2 s) t4^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-9+4 s) t2^(8-2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t2^(-6+2 s) t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-9+4 s) t2^(8-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t3^(-5+2 s) t5^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t2^(-6+2 s) t3^(7-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-9+4 s) t2^(8-2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-9+4 s) t2^(8-2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t2^(-6+2 s) t3^(7-2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t2^(-6+2 s) t3^(7-2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t4^(-4+2 s) t6^(6-2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t3^(-5+2 s) t4^(6-2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t3^(-5+2 s) t4^(6-2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-9+4 s) t2^(8-2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t2^(-6+2 s) t3^(7-2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t4^(-4+2 s) t5^(5-2 s) t6^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t3^(-5+2 s) t4^(6-2 s) t5^(5-2 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t4^(-4+2 s) t5^(10-4 s) t6^(-4+2 s) t7^(-4+2 s) Zetastar[-4+2 s]^3 Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-9+4 s) t2^(8-2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(4-2 s) t2^(-9+4 s) t3^(10-4 s) t4^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t2^(-6+2 s) t3^(7-2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t3^(-5+2 s) t4^(10-4 s) t5^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t5^(-3+2 s) t6^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-2+2 s) t5^(-3+2 s) t7^(10-4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-9+4 s]+t1^(-9+4 s) t2^(8-2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-9+4 s]+t1^(-2+2 s) t2^(-6+2 s) t3^(10-4 s) t4^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-9+4 s]+t1^(-9+4 s) t2^(10-4 s) t3^(-1+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-9+4 s]+t3^(6-2 s) t5^(-8+4 s) t6^(5-2 s) t7^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-8+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-8+4 s) t6^(5-2 s) t7^(5-2 s) Zetastar[-4+2 s]^4 Zetastar[-8+4 s]+t4^(7-2 s) t6^(-8+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-8+4 s]+t4^(7-2 s) t7^(-8+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-8+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-8+4 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-8+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t7^(-8+4 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-8+4 s]+t2^(5-2 s) t4^(-8+4 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(6-2 s) t6^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t3^(6-2 s) t5^(-4+2 s) t6^(-3+2 s) t7^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t3^(6-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(6-2 s) t7^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-8+4 s]+t2^(5-2 s) t4^(-3+2 s) t5^(-4+2 s) t6^(5-2 s) t7^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t5^(-8+4 s) t6^(5-2 s) t7^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-8+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-3+2 s) t7^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-8+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-3+2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-8+4 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(6-2 s) t6^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t3^(6-2 s) t6^(-3+2 s) t7^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(6-2 s) t7^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(-4+2 s) t6^(5-2 s) t7^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t2^(5-2 s) t4^(-3+2 s) t6^(-3+2 s) t7^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-3+2 s) t7^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t2^(5-2 s) t4^(-3+2 s) t6^(5-2 s) t7^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t6^(-3+2 s) t7^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(-3+2 s) t7^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(5-2 s) t7^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t6^(-3+2 s) t7^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-8+4 s]+t2^(5-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-3+2 s) t7^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-3+2 s) t7^(-3+2 s) Zetastar[-3+2 s]^4 Zetastar[-8+4 s]+t1^(-2+2 s) t4^(5-2 s) t5^(-8+4 s) t6^(5-2 s) t7^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t3^(-8+4 s) t4^(7-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t3^(-2+2 s) t4^(-5+2 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-8+4 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t5^(6-2 s) t6^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t5^(6-2 s) t7^(-8+4 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t3^(-2+2 s) t5^(-4+2 s) t6^(5-2 s) t7^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(-4+2 s) t6^(5-2 s) t7^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-3+2 s) t7^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-8+4 s]+t2^(5-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t3^(-2+2 s) t6^(-3+2 s) t7^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(-3+2 s) t7^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t3^(-2+2 s) t6^(5-2 s) t7^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(5-2 s) t7^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t4^(5-2 s) t6^(-3+2 s) t7^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t3^(-2+2 s) t5^(4-2 s) t6^(-3+2 s) t7^(-3+2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-3+2 s) t7^(-3+2 s) Zetastar[-3+2 s]^3 Zetastar[-2+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-8+4 s) t4^(7-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-8+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(-5+2 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-8+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t5^(-4+2 s) t6^(5-2 s) t7^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-8+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t6^(-3+2 s) t7^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-8+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t6^(5-2 s) t7^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-8+4 s]+t1^(-2+2 s) t3^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-8+4 s]+t1^(4-2 s) t3^(-2+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-8+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t5^(4-2 s) t6^(-3+2 s) t7^(-3+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-8+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^3 Zetastar[-8+4 s]+t2^(-8+4 s) t3^(8-2 s) Zetastar[-7+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t2^(-1+2 s) t3^(-6+2 s) t4^(7-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t2^(-1+2 s) t4^(-5+2 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t2^(-1+2 s) t5^(-4+2 s) t6^(5-2 s) t7^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t3^(2 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t2^(-1+2 s) t6^(-3+2 s) t7^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t2^(-1+2 s) t6^(5-2 s) t7^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(4-2 s) t4^(-1+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t2^(-1+2 s) t5^(4-2 s) t6^(-3+2 s) t7^(-3+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s]+t1^(-2+2 s) t2^(3-2 s) t4^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-8+4 s]+t2^(-1+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-8+4 s]+t2^(-1+2 s) t3^(2-2 s) t4^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-8+4 s];
ED7[{0,0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=t5^(11-2 s) t6^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s]+t6^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t4^(10-2 s) t5^(-9+2 s) t7^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-7+2 s]+t3^(9-2 s) t4^(-8+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t4^(10-2 s) t7^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t3^(9-2 s) t4^(-8+2 s) t5^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t2^(8-2 s) t3^(-7+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^2+t3^(9-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t2^(8-2 s) t3^(-7+2 s) t5^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t2^(8-2 s) t3^(-7+2 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-7+2 s]^3+t1^(7-2 s) t2^(-6+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t3^(9-2 s) t6^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(7-2 s) t2^(-6+2 s) t5^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t2^(8-2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(7-2 s) t2^(-6+2 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t2^(8-2 s) t3^(-7+2 s) t4^(8-2 s) t6^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(7-2 s) t2^(-6+2 s) t3^(7-2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(7-2 s) t2^(-6+2 s) t4^(8-2 s) t6^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t2^(8-2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(7-2 s) t2^(-6+2 s) t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s]^3+t1^(-5+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t5^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s]+t1^(7-2 s) t3^(-5+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t3^(7-2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t4^(8-2 s) t6^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(8-2 s) t5^(-5+2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(7-2 s) t3^(-5+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-5+2 s) t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(7-2 s) t2^(-6+2 s) t3^(7-2 s) t5^(-5+2 s) t7^(6-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-5+2 s) t2^(6-2 s) t3^(-5+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2+t1^(-5+2 s) t2^(6-2 s) t3^(-5+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(-5+2 s) t3^(7-2 s) t5^(-5+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(7-2 s) t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(-5+2 s) t2^(6-2 s) t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) t7^(6-2 s) Zetastar[-5+2 s]^3+t2^(8-2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(7-2 s) t2^(-6+2 s) t3^(7-2 s) t7^(-4+2 s) Zetastar[-6+2 s]^2 Zetastar[-4+2 s]+t2^(-4+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(-4+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(7-2 s) t4^(-4+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-5+2 s) t3^(7-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(7-2 s) t3^(-5+2 s) t4^(6-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-5+2 s) t2^(6-2 s) t4^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t2^(-4+2 s) t4^(6-2 s) t5^(-5+2 s) t7^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(-5+2 s) t2^(6-2 s) t3^(-5+2 s) t4^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(7-2 s) t4^(-4+2 s) t5^(5-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2+t2^(-4+2 s) t3^(5-2 s) t4^(-4+2 s) t7^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t2^(-4+2 s) t4^(6-2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(-5+2 s) t2^(6-2 s) t4^(-4+2 s) t5^(5-2 s) t7^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t2^(-4+2 s) t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t7^(-4+2 s) Zetastar[-4+2 s]^3+t1^(7-2 s) t5^(-3+2 s) t6^(4-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-5+2 s) t2^(6-2 s) t5^(-3+2 s) t6^(4-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t3^(-3+2 s) t7^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-4+2 s) t3^(5-2 s) t5^(-3+2 s) t6^(4-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t3^(-3+2 s) t5^(5-2 s) t7^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) t6^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2+t7^(2 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(7-2 s) t6^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(-5+2 s) t2^(6-2 s) t6^(-2+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t2^(-4+2 s) t3^(5-2 s) t6^(-2+2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s]+t4^(-2+2 s) t6^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t3^(-3+2 s) t4^(4-2 s) t6^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t4^(-2+2 s) t5^(3-2 s) t6^(-2+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]^2+t5^(-1+2 s) t7^(2-2 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s];
ED7[{0,0,0,0,0,1,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=t5^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s]+t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t4^(10-2 s) t5^(-9+2 s) t6^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-7+2 s]+t3^(9-2 s) t4^(-8+2 s) t6^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t4^(10-2 s) t6^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t3^(9-2 s) t4^(-8+2 s) t5^(9-2 s) t6^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t2^(8-2 s) t3^(-7+2 s) t6^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^2+t2^(8-2 s) t3^(-7+2 s) t5^(9-2 s) t6^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t3^(9-2 s) t5^(-7+2 s) t7^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t2^(8-2 s) t3^(-7+2 s) t4^(8-2 s) t5^(-7+2 s) t7^(8-2 s) Zetastar[-7+2 s]^3+t1^(7-2 s) t2^(-6+2 s) t6^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(7-2 s) t2^(-6+2 s) t5^(9-2 s) t6^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t3^(9-2 s) t7^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t2^(8-2 s) t4^(-6+2 s) t7^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(7-2 s) t2^(-6+2 s) t4^(8-2 s) t5^(-7+2 s) t7^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t2^(8-2 s) t3^(-7+2 s) t4^(8-2 s) t7^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(7-2 s) t2^(-6+2 s) t3^(7-2 s) t4^(-6+2 s) t7^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(7-2 s) t2^(-6+2 s) t4^(8-2 s) t7^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t2^(8-2 s) t4^(-6+2 s) t5^(7-2 s) t7^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(7-2 s) t2^(-6+2 s) t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) t7^(-6+2 s) Zetastar[-6+2 s]^3+t1^(-5+2 s) t6^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t5^(9-2 s) t6^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t4^(8-2 s) t5^(-7+2 s) t7^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s]+t2^(8-2 s) t5^(-5+2 s) t6^(6-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(7-2 s) t3^(-5+2 s) t7^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t3^(7-2 s) t4^(-6+2 s) t7^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t4^(8-2 s) t7^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(7-2 s) t2^(-6+2 s) t3^(7-2 s) t5^(-5+2 s) t6^(6-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(7-2 s) t3^(-5+2 s) t5^(7-2 s) t7^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-5+2 s) t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) t7^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-5+2 s) t2^(6-2 s) t3^(-5+2 s) t7^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2+t1^(-5+2 s) t3^(7-2 s) t5^(-5+2 s) t6^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(7-2 s) t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(-5+2 s) t2^(6-2 s) t3^(-5+2 s) t5^(7-2 s) t7^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(-5+2 s) t2^(6-2 s) t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) Zetastar[-5+2 s]^3+t2^(8-2 s) t6^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(7-2 s) t2^(-6+2 s) t3^(7-2 s) t6^(-4+2 s) Zetastar[-6+2 s]^2 Zetastar[-4+2 s]+t2^(-4+2 s) t7^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(7-2 s) t4^(-4+2 s) t6^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-5+2 s) t3^(7-2 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(7-2 s) t3^(-5+2 s) t4^(6-2 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(-4+2 s) t5^(7-2 s) t7^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-5+2 s) t2^(6-2 s) t4^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t2^(-4+2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(-5+2 s) t2^(6-2 s) t3^(-5+2 s) t4^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(7-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2+t2^(-4+2 s) t3^(5-2 s) t4^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t2^(-4+2 s) t4^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(-5+2 s) t2^(6-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t2^(-4+2 s) t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-4+2 s]^3+t1^(7-2 s) t5^(-3+2 s) t7^(4-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t3^(-3+2 s) t6^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-5+2 s) t2^(6-2 s) t5^(-3+2 s) t7^(4-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t3^(-3+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t2^(-4+2 s) t3^(5-2 s) t5^(-3+2 s) t7^(4-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) t7^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2+t6^(2 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(7-2 s) t7^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(-5+2 s) t2^(6-2 s) t7^(-2+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t2^(-4+2 s) t3^(5-2 s) t7^(-2+2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s]+t4^(-2+2 s) t7^(4-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t3^(-3+2 s) t4^(4-2 s) t7^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t4^(-2+2 s) t5^(3-2 s) t7^(-2+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]^2+t5^(-1+2 s) t6^(2-2 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s];
EGRVD7[{1,0,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=2Zeta[2s]ED7[{1,0,0,0,0,0,0},s,{t1,t2,t3,t4,t5,t6,t7}]/Zetastar[2s]/Zetastar[2s-5];
EGRVD7[{0,0,0,0,0,1,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=2Zeta[2s]ED7[{0,0,0,0,0,1,0},s,{t1,t2,t3,t4,t5,t6,t7}]/Zetastar[2s]/Zetastar[2s-2]/Zetastar[2s-4];
EGRVD7[{0,0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=2Zeta[2s]ED7[{0,0,0,0,0,0,1},s,{t1,t2,t3,t4,t5,t6,t7}]/Zetastar[2s]/Zetastar[2s-2]/Zetastar[2s-4];


(*D8*)
PosrootsD8={{1,0,0,0,0,0,0,0},{0,1,0,0,0,0,0,0},{0,0,1,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,0,0,1,0,0,0},{0,0,0,0,0,1,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,0,0,1},{1,1,0,0,0,0,0,0},{0,1,1,0,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,1,1,0,0,0},{0,0,0,0,1,1,0,0},{0,0,0,0,0,1,1,0},{0,0,0,0,0,1,0,1},{1,1,1,0,0,0,0,0},{0,1,1,1,0,0,0,0},{0,0,1,1,1,0,0,0},{0,0,0,1,1,1,0,0},{0,0,0,0,1,1,1,0},{0,0,0,0,1,1,0,1},{0,0,0,0,0,1,1,1},{1,1,1,1,0,0,0,0},{0,1,1,1,1,0,0,0},{0,0,1,1,1,1,0,0},{0,0,0,1,1,1,1,0},{0,0,0,1,1,1,0,1},{0,0,0,0,1,1,1,1},{1,1,1,1,1,0,0,0},{0,1,1,1,1,1,0,0},{0,0,1,1,1,1,1,0},{0,0,1,1,1,1,0,1},{0,0,0,1,1,1,1,1},{0,0,0,0,1,2,1,1},{1,1,1,1,1,1,0,0},{0,1,1,1,1,1,1,0},{0,1,1,1,1,1,0,1},{0,0,1,1,1,1,1,1},{0,0,0,1,1,2,1,1},{1,1,1,1,1,1,1,0},{1,1,1,1,1,1,0,1},{0,1,1,1,1,1,1,1},{0,0,1,1,1,2,1,1},{0,0,0,1,2,2,1,1},{1,1,1,1,1,1,1,1},{0,1,1,1,1,2,1,1},{0,0,1,1,2,2,1,1},{1,1,1,1,1,2,1,1},{0,1,1,1,2,2,1,1},{0,0,1,2,2,2,1,1},{1,1,1,1,2,2,1,1},{0,1,1,2,2,2,1,1},{1,1,1,2,2,2,1,1},{0,1,2,2,2,2,1,1},{1,1,2,2,2,2,1,1},{1,2,2,2,2,2,1,1}};
WorbitD8[{1,0,0,0,0,0,0,0}]={{},{1},{2,1},{3,2,1},{4,3,2,1},{5,4,3,2,1},{6,5,4,3,2,1},{7,6,5,4,3,2,1},{8,6,5,4,3,2,1},{7,8,6,5,4,3,2,1},{6,7,8,6,5,4,3,2,1},{5,6,7,8,6,5,4,3,2,1},{4,5,6,7,8,6,5,4,3,2,1},{3,4,5,6,7,8,6,5,4,3,2,1},{2,3,4,5,6,7,8,6,5,4,3,2,1},{1,2,3,4,5,6,7,8,6,5,4,3,2,1}};
WorbitD8[{0,1,0,0,0,0,0,0}]={{},{2},{1,2},{3,2},{1,3,2},{4,3,2},{2,1,3,2},{1,4,3,2},{5,4,3,2},{2,1,4,3,2},{1,5,4,3,2},{6,5,4,3,2},{3,2,1,4,3,2},{2,1,5,4,3,2},{1,6,5,4,3,2},{7,6,5,4,3,2},{8,6,5,4,3,2},{3,2,1,5,4,3,2},{2,1,6,5,4,3,2},{1,7,6,5,4,3,2},{1,8,6,5,4,3,2},{7,8,6,5,4,3,2},{4,3,2,1,5,4,3,2},{3,2,1,6,5,4,3,2},{2,1,7,6,5,4,3,2},{2,1,8,6,5,4,3,2},{1,7,8,6,5,4,3,2},{6,7,8,6,5,4,3,2},{4,3,2,1,6,5,4,3,2},{3,2,1,7,6,5,4,3,2},{3,2,1,8,6,5,4,3,2},{2,1,7,8,6,5,4,3,2},{1,6,7,8,6,5,4,3,2},{5,6,7,8,6,5,4,3,2},{5,4,3,2,1,6,5,4,3,2},{4,3,2,1,7,6,5,4,3,2},{4,3,2,1,8,6,5,4,3,2},{3,2,1,7,8,6,5,4,3,2},{2,1,6,7,8,6,5,4,3,2},{1,5,6,7,8,6,5,4,3,2},{4,5,6,7,8,6,5,4,3,2},{5,4,3,2,1,7,6,5,4,3,2},{5,4,3,2,1,8,6,5,4,3,2},{4,3,2,1,7,8,6,5,4,3,2},{3,2,1,6,7,8,6,5,4,3,2},{2,1,5,6,7,8,6,5,4,3,2},{1,4,5,6,7,8,6,5,4,3,2},{3,4,5,6,7,8,6,5,4,3,2},{6,5,4,3,2,1,7,6,5,4,3,2},{5,4,3,2,1,7,8,6,5,4,3,2},{6,5,4,3,2,1,8,6,5,4,3,2},{4,3,2,1,6,7,8,6,5,4,3,2},{3,2,1,5,6,7,8,6,5,4,3,2},{2,1,4,5,6,7,8,6,5,4,3,2},{1,3,4,5,6,7,8,6,5,4,3,2},{2,3,4,5,6,7,8,6,5,4,3,2},{8,6,5,4,3,2,1,7,6,5,4,3,2},{6,5,4,3,2,1,7,8,6,5,4,3,2},{7,6,5,4,3,2,1,8,6,5,4,3,2},{5,4,3,2,1,6,7,8,6,5,4,3,2},{4,3,2,1,5,6,7,8,6,5,4,3,2},{3,2,1,4,5,6,7,8,6,5,4,3,2},{2,1,3,4,5,6,7,8,6,5,4,3,2},{1,2,3,4,5,6,7,8,6,5,4,3,2},{6,8,6,5,4,3,2,1,7,6,5,4,3,2},{5,6,5,4,3,2,1,7,8,6,5,4,3,2},{6,7,6,5,4,3,2,1,8,6,5,4,3,2},{4,5,4,3,2,1,6,7,8,6,5,4,3,2},{3,4,3,2,1,5,6,7,8,6,5,4,3,2},{2,3,2,1,4,5,6,7,8,6,5,4,3,2},{1,2,1,3,4,5,6,7,8,6,5,4,3,2},{5,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{4,5,6,5,4,3,2,1,7,8,6,5,4,3,2},{5,6,7,6,5,4,3,2,1,8,6,5,4,3,2},{3,4,5,4,3,2,1,6,7,8,6,5,4,3,2},{2,3,4,3,2,1,5,6,7,8,6,5,4,3,2},{1,2,3,2,1,4,5,6,7,8,6,5,4,3,2},{4,5,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{3,4,5,6,5,4,3,2,1,7,8,6,5,4,3,2},{4,5,6,7,6,5,4,3,2,1,8,6,5,4,3,2},{2,3,4,5,4,3,2,1,6,7,8,6,5,4,3,2},{1,2,3,4,3,2,1,5,6,7,8,6,5,4,3,2},{3,4,5,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{4,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{2,3,4,5,6,5,4,3,2,1,7,8,6,5,4,3,2},{3,4,5,6,7,6,5,4,3,2,1,8,6,5,4,3,2},{1,2,3,4,5,4,3,2,1,6,7,8,6,5,4,3,2},{2,3,4,5,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{3,4,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{1,2,3,4,5,6,5,4,3,2,1,7,8,6,5,4,3,2},{2,3,4,5,6,7,6,5,4,3,2,1,8,6,5,4,3,2},{1,2,3,4,5,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{2,3,4,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{3,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{5,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{1,2,3,4,5,6,7,6,5,4,3,2,1,8,6,5,4,3,2},{1,2,3,4,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{2,3,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{3,5,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{1,2,3,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{2,3,5,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{4,3,5,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{1,2,3,5,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{2,4,3,5,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{1,2,4,3,5,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{3,2,4,3,5,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{1,3,2,4,3,5,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2},{2,1,3,2,4,3,5,4,6,5,7,6,8,6,5,4,3,2,1,7,6,5,4,3,2}};
WorbitD8[{0,0,1,0,0,0,0,0}]={{},{3},{2,3},{4,3},{1,2,3},{2,4,3},{5,4,3},{1,2,4,3},{3,2,4,3},{2,5,4,3},{6,5,4,3},{1,3,2,4,3},{1,2,5,4,3},{3,2,5,4,3},{2,6,5,4,3},{7,6,5,4,3},{8,6,5,4,3},{2,1,3,2,4,3},{1,3,2,5,4,3},{1,2,6,5,4,3},{4,3,2,5,4,3},{3,2,6,5,4,3},{2,7,6,5,4,3},{2,8,6,5,4,3},{7,8,6,5,4,3},{2,1,3,2,5,4,3},{1,4,3,2,5,4,3},{1,3,2,6,5,4,3},{1,2,7,6,5,4,3},{1,2,8,6,5,4,3},{4,3,2,6,5,4,3},{3,2,7,6,5,4,3},{3,2,8,6,5,4,3},{2,7,8,6,5,4,3},{6,7,8,6,5,4,3},{2,1,4,3,2,5,4,3},{2,1,3,2,6,5,4,3},{1,4,3,2,6,5,4,3},{1,3,2,7,6,5,4,3},{1,3,2,8,6,5,4,3},{1,2,7,8,6,5,4,3},{5,4,3,2,6,5,4,3},{4,3,2,7,6,5,4,3},{4,3,2,8,6,5,4,3},{3,2,7,8,6,5,4,3},{2,6,7,8,6,5,4,3},{5,6,7,8,6,5,4,3},{3,2,1,4,3,2,5,4,3},{2,1,4,3,2,6,5,4,3},{2,1,3,2,7,6,5,4,3},{2,1,3,2,8,6,5,4,3},{1,5,4,3,2,6,5,4,3},{1,4,3,2,7,6,5,4,3},{1,4,3,2,8,6,5,4,3},{1,3,2,7,8,6,5,4,3},{1,2,6,7,8,6,5,4,3},{5,4,3,2,7,6,5,4,3},{5,4,3,2,8,6,5,4,3},{4,3,2,7,8,6,5,4,3},{3,2,6,7,8,6,5,4,3},{2,5,6,7,8,6,5,4,3},{4,5,6,7,8,6,5,4,3},{3,2,1,4,3,2,6,5,4,3},{2,1,5,4,3,2,6,5,4,3},{2,1,4,3,2,7,6,5,4,3},{2,1,4,3,2,8,6,5,4,3},{2,1,3,2,7,8,6,5,4,3},{1,5,4,3,2,7,6,5,4,3},{1,5,4,3,2,8,6,5,4,3},{1,4,3,2,7,8,6,5,4,3},{1,3,2,6,7,8,6,5,4,3},{1,2,5,6,7,8,6,5,4,3},{6,5,4,3,2,7,6,5,4,3},{5,4,3,2,7,8,6,5,4,3},{6,5,4,3,2,8,6,5,4,3},{4,3,2,6,7,8,6,5,4,3},{3,2,5,6,7,8,6,5,4,3},{2,4,5,6,7,8,6,5,4,3},{3,4,5,6,7,8,6,5,4,3},{3,2,1,5,4,3,2,6,5,4,3},{3,2,1,4,3,2,7,6,5,4,3},{3,2,1,4,3,2,8,6,5,4,3},{2,1,5,4,3,2,7,6,5,4,3},{2,1,5,4,3,2,8,6,5,4,3},{2,1,4,3,2,7,8,6,5,4,3},{2,1,3,2,6,7,8,6,5,4,3},{1,6,5,4,3,2,7,6,5,4,3},{1,5,4,3,2,7,8,6,5,4,3},{1,6,5,4,3,2,8,6,5,4,3},{1,4,3,2,6,7,8,6,5,4,3},{1,3,2,5,6,7,8,6,5,4,3},{1,2,4,5,6,7,8,6,5,4,3},{8,6,5,4,3,2,7,6,5,4,3},{6,5,4,3,2,7,8,6,5,4,3},{7,6,5,4,3,2,8,6,5,4,3},{5,4,3,2,6,7,8,6,5,4,3},{4,3,2,5,6,7,8,6,5,4,3},{3,2,4,5,6,7,8,6,5,4,3},{2,3,4,5,6,7,8,6,5,4,3},{4,3,2,1,5,4,3,2,6,5,4,3},{3,2,1,5,4,3,2,7,6,5,4,3},{3,2,1,5,4,3,2,8,6,5,4,3},{3,2,1,4,3,2,7,8,6,5,4,3},{2,1,6,5,4,3,2,7,6,5,4,3},{2,1,5,4,3,2,7,8,6,5,4,3},{2,1,6,5,4,3,2,8,6,5,4,3},{2,1,4,3,2,6,7,8,6,5,4,3},{2,1,3,2,5,6,7,8,6,5,4,3},{1,8,6,5,4,3,2,7,6,5,4,3},{1,6,5,4,3,2,7,8,6,5,4,3},{1,7,6,5,4,3,2,8,6,5,4,3},{1,5,4,3,2,6,7,8,6,5,4,3},{1,4,3,2,5,6,7,8,6,5,4,3},{1,3,2,4,5,6,7,8,6,5,4,3},{6,8,6,5,4,3,2,7,6,5,4,3},{5,6,5,4,3,2,7,8,6,5,4,3},{6,7,6,5,4,3,2,8,6,5,4,3},{4,5,4,3,2,6,7,8,6,5,4,3},{3,4,3,2,5,6,7,8,6,5,4,3},{2,3,2,4,5,6,7,8,6,5,4,3},{1,2,3,4,5,6,7,8,6,5,4,3},{4,3,2,1,5,4,3,2,7,6,5,4,3},{4,3,2,1,5,4,3,2,8,6,5,4,3},{3,2,1,6,5,4,3,2,7,6,5,4,3},{3,2,1,5,4,3,2,7,8,6,5,4,3},{3,2,1,6,5,4,3,2,8,6,5,4,3},{3,2,1,4,3,2,6,7,8,6,5,4,3},{2,1,8,6,5,4,3,2,7,6,5,4,3},{2,1,6,5,4,3,2,7,8,6,5,4,3},{2,1,7,6,5,4,3,2,8,6,5,4,3},{2,1,5,4,3,2,6,7,8,6,5,4,3},{2,1,4,3,2,5,6,7,8,6,5,4,3},{1,6,8,6,5,4,3,2,7,6,5,4,3},{1,5,6,5,4,3,2,7,8,6,5,4,3},{1,6,7,6,5,4,3,2,8,6,5,4,3},{1,4,5,4,3,2,6,7,8,6,5,4,3},{1,3,4,3,2,5,6,7,8,6,5,4,3},{2,1,3,2,4,5,6,7,8,6,5,4,3},{5,6,8,6,5,4,3,2,7,6,5,4,3},{7,6,8,6,5,4,3,2,7,6,5,4,3},{4,5,6,5,4,3,2,7,8,6,5,4,3},{5,6,7,6,5,4,3,2,8,6,5,4,3},{3,4,5,4,3,2,6,7,8,6,5,4,3},{2,3,4,3,2,5,6,7,8,6,5,4,3},{1,2,3,2,4,5,6,7,8,6,5,4,3},{4,3,2,1,6,5,4,3,2,7,6,5,4,3},{4,3,2,1,5,4,3,2,7,8,6,5,4,3},{4,3,2,1,6,5,4,3,2,8,6,5,4,3},{3,2,1,8,6,5,4,3,2,7,6,5,4,3},{3,2,1,6,5,4,3,2,7,8,6,5,4,3},{3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,2,1,5,4,3,2,6,7,8,6,5,4,3},{2,1,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,5,6,5,4,3,2,7,8,6,5,4,3},{2,1,6,7,6,5,4,3,2,8,6,5,4,3},{2,1,4,5,4,3,2,6,7,8,6,5,4,3},{3,2,1,4,3,2,5,6,7,8,6,5,4,3},{1,5,6,8,6,5,4,3,2,7,6,5,4,3},{1,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,4,5,6,5,4,3,2,7,8,6,5,4,3},{1,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,3,4,5,4,3,2,6,7,8,6,5,4,3},{2,1,3,4,3,2,5,6,7,8,6,5,4,3},{1,2,1,3,2,4,5,6,7,8,6,5,4,3},{4,5,6,8,6,5,4,3,2,7,6,5,4,3},{5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,5,6,5,4,3,2,7,8,6,5,4,3},{4,5,6,7,6,5,4,3,2,8,6,5,4,3},{2,3,4,5,4,3,2,6,7,8,6,5,4,3},{1,2,3,4,3,2,5,6,7,8,6,5,4,3},{5,4,3,2,1,6,5,4,3,2,7,6,5,4,3},{4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{4,3,2,1,6,5,4,3,2,7,8,6,5,4,3},{5,4,3,2,1,6,5,4,3,2,8,6,5,4,3},{4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,2,1,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,1,5,6,5,4,3,2,7,8,6,5,4,3},{3,2,1,6,7,6,5,4,3,2,8,6,5,4,3},{4,3,2,1,5,4,3,2,6,7,8,6,5,4,3},{2,1,5,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,4,5,6,5,4,3,2,7,8,6,5,4,3},{2,1,5,6,7,6,5,4,3,2,8,6,5,4,3},{3,2,1,4,5,4,3,2,6,7,8,6,5,4,3},{2,3,2,1,4,3,2,5,6,7,8,6,5,4,3},{1,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{1,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,3,4,5,6,5,4,3,2,7,8,6,5,4,3},{1,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{2,1,3,4,5,4,3,2,6,7,8,6,5,4,3},{1,2,1,3,4,3,2,5,6,7,8,6,5,4,3},{3,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,5,6,5,4,3,2,7,8,6,5,4,3},{3,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,5,4,3,2,6,7,8,6,5,4,3},{5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{4,3,2,1,6,8,6,5,4,3,2,7,6,5,4,3},{5,4,3,2,1,6,5,4,3,2,7,8,6,5,4,3},{4,3,2,1,6,7,6,5,4,3,2,8,6,5,4,3},{5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,2,1,5,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{4,3,2,1,5,6,5,4,3,2,7,8,6,5,4,3},{3,2,1,5,6,7,6,5,4,3,2,8,6,5,4,3},{3,4,3,2,1,5,4,3,2,6,7,8,6,5,4,3},{2,1,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,1,4,5,6,5,4,3,2,7,8,6,5,4,3},{2,1,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{2,3,2,1,4,5,4,3,2,6,7,8,6,5,4,3},{1,2,3,2,1,4,3,2,5,6,7,8,6,5,4,3},{1,3,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{1,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,3,4,5,6,5,4,3,2,7,8,6,5,4,3},{1,3,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,2,1,3,4,5,4,3,2,6,7,8,6,5,4,3},{2,3,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,4,5,6,5,4,3,2,7,8,6,5,4,3},{2,3,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{5,4,3,2,1,6,8,6,5,4,3,2,7,6,5,4,3},{4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{4,5,4,3,2,1,6,5,4,3,2,7,8,6,5,4,3},{5,4,3,2,1,6,7,6,5,4,3,2,8,6,5,4,3},{6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{4,3,2,1,5,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,1,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,3,2,1,5,6,5,4,3,2,7,8,6,5,4,3},{4,3,2,1,5,6,7,6,5,4,3,2,8,6,5,4,3},{2,3,4,3,2,1,5,4,3,2,6,7,8,6,5,4,3},{3,2,1,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,2,1,4,5,6,5,4,3,2,7,8,6,5,4,3},{3,2,1,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,2,1,4,5,4,3,2,6,7,8,6,5,4,3},{2,1,3,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{1,3,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,1,3,4,5,6,5,4,3,2,7,8,6,5,4,3},{2,1,3,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{5,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{4,5,4,3,2,1,6,8,6,5,4,3,2,7,6,5,4,3},{5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,5,4,3,2,1,6,5,4,3,2,7,8,6,5,4,3},{4,5,4,3,2,1,6,7,6,5,4,3,2,8,6,5,4,3},{5,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,4,3,2,1,5,6,8,6,5,4,3,2,7,6,5,4,3},{4,3,2,1,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,3,2,1,5,6,5,4,3,2,7,8,6,5,4,3},{3,4,3,2,1,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,3,2,1,5,4,3,2,6,7,8,6,5,4,3},{2,3,2,1,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,1,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,2,1,4,5,6,5,4,3,2,7,8,6,5,4,3},{2,3,2,1,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,2,1,3,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,3,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,3,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,1,3,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{4,5,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{3,4,5,4,3,2,1,6,8,6,5,4,3,2,7,6,5,4,3},{4,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,5,4,3,2,1,6,5,4,3,2,7,8,6,5,4,3},{3,4,5,4,3,2,1,6,7,6,5,4,3,2,8,6,5,4,3},{4,5,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,3,4,3,2,1,5,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,3,2,1,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,4,3,2,1,5,6,5,4,3,2,7,8,6,5,4,3},{2,3,4,3,2,1,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,2,1,4,5,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,2,1,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,1,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,2,1,4,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,2,1,3,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,3,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,5,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{4,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,5,4,3,2,1,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,5,4,3,2,1,6,5,4,3,2,7,8,6,5,4,3},{2,3,4,5,4,3,2,1,6,7,6,5,4,3,2,8,6,5,4,3},{3,4,5,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{4,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,3,2,1,5,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,3,2,1,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{5,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,4,3,2,1,5,6,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,2,1,4,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,2,1,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,1,3,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,5,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{3,4,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,5,4,3,2,1,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{5,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,5,4,3,2,1,6,7,6,5,4,3,2,8,6,5,4,3},{2,3,4,5,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,4,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,3,2,1,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,5,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,2,1,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,2,1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{4,3,2,1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,1,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,4,5,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{3,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{5,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,5,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{5,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,5,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,3,4,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,5,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{4,3,5,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,2,1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,4,3,2,1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,1,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,1,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,3,2,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,4,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{3,5,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{3,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,5,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{4,3,5,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,5,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,4,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,5,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,4,3,5,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,4,3,2,1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,4,3,2,1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,3,2,1,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,3,2,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{2,3,5,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{2,3,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{4,3,5,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{3,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,5,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,4,3,5,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,3,5,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{4,3,5,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,4,3,5,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{3,2,4,3,5,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,3,2,4,3,2,1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,3,2,1,4,3,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,5,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,4,3,5,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{2,3,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{4,3,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,4,3,5,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,5,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,2,4,3,5,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,4,3,5,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,3,2,4,3,5,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{2,1,3,2,4,3,2,1,5,4,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,4,3,5,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{1,2,3,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,2,4,3,5,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{2,4,3,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,3,2,4,3,5,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,2,4,3,5,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,2,4,3,5,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,1,3,2,4,3,5,4,3,2,1,6,5,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,3,2,4,3,5,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{1,2,4,3,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,2,4,3,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{5,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,1,3,2,4,3,5,4,6,5,4,3,2,1,7,6,8,6,5,4,3,2,7,6,5,4,3},{1,3,2,4,3,5,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,1,3,2,4,3,5,4,6,5,7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3},{1,3,2,4,3,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,2,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,5,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,1,3,2,4,3,5,4,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,1,3,2,4,3,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,3,2,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,2,5,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,2,5,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,1,3,2,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,3,2,5,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{4,3,2,5,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,1,3,2,5,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{1,4,3,2,5,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{2,1,4,3,2,5,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3},{3,2,1,4,3,2,5,4,3,6,5,4,7,6,5,8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3}};
WorbitD8[{0,0,0,0,0,0,0,1}]={{},{8},{6,8},{5,6,8},{7,6,8},{4,5,6,8},{5,7,6,8},{3,4,5,6,8},{4,5,7,6,8},{6,5,7,6,8},{2,3,4,5,6,8},{3,4,5,7,6,8},{4,6,5,7,6,8},{8,6,5,7,6,8},{1,2,3,4,5,6,8},{2,3,4,5,7,6,8},{3,4,6,5,7,6,8},{5,4,6,5,7,6,8},{4,8,6,5,7,6,8},{1,2,3,4,5,7,6,8},{2,3,4,6,5,7,6,8},{3,5,4,6,5,7,6,8},{3,4,8,6,5,7,6,8},{5,4,8,6,5,7,6,8},{1,2,3,4,6,5,7,6,8},{2,3,5,4,6,5,7,6,8},{2,3,4,8,6,5,7,6,8},{4,3,5,4,6,5,7,6,8},{3,5,4,8,6,5,7,6,8},{6,5,4,8,6,5,7,6,8},{1,2,3,5,4,6,5,7,6,8},{1,2,3,4,8,6,5,7,6,8},{2,4,3,5,4,6,5,7,6,8},{2,3,5,4,8,6,5,7,6,8},{4,3,5,4,8,6,5,7,6,8},{3,6,5,4,8,6,5,7,6,8},{7,6,5,4,8,6,5,7,6,8},{1,2,4,3,5,4,6,5,7,6,8},{1,2,3,5,4,8,6,5,7,6,8},{3,2,4,3,5,4,6,5,7,6,8},{2,4,3,5,4,8,6,5,7,6,8},{2,3,6,5,4,8,6,5,7,6,8},{4,3,6,5,4,8,6,5,7,6,8},{3,7,6,5,4,8,6,5,7,6,8},{1,3,2,4,3,5,4,6,5,7,6,8},{1,2,4,3,5,4,8,6,5,7,6,8},{1,2,3,6,5,4,8,6,5,7,6,8},{3,2,4,3,5,4,8,6,5,7,6,8},{2,4,3,6,5,4,8,6,5,7,6,8},{2,3,7,6,5,4,8,6,5,7,6,8},{5,4,3,6,5,4,8,6,5,7,6,8},{4,3,7,6,5,4,8,6,5,7,6,8},{2,1,3,2,4,3,5,4,6,5,7,6,8},{1,3,2,4,3,5,4,8,6,5,7,6,8},{1,2,4,3,6,5,4,8,6,5,7,6,8},{1,2,3,7,6,5,4,8,6,5,7,6,8},{3,2,4,3,6,5,4,8,6,5,7,6,8},{2,5,4,3,6,5,4,8,6,5,7,6,8},{2,4,3,7,6,5,4,8,6,5,7,6,8},{5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,3,2,4,3,5,4,8,6,5,7,6,8},{1,3,2,4,3,6,5,4,8,6,5,7,6,8},{1,2,5,4,3,6,5,4,8,6,5,7,6,8},{1,2,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,5,4,3,6,5,4,8,6,5,7,6,8},{3,2,4,3,7,6,5,4,8,6,5,7,6,8},{2,5,4,3,7,6,5,4,8,6,5,7,6,8},{6,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,3,2,4,3,6,5,4,8,6,5,7,6,8},{1,3,2,5,4,3,6,5,4,8,6,5,7,6,8},{1,3,2,4,3,7,6,5,4,8,6,5,7,6,8},{1,2,5,4,3,7,6,5,4,8,6,5,7,6,8},{4,3,2,5,4,3,6,5,4,8,6,5,7,6,8},{3,2,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,3,2,5,4,3,6,5,4,8,6,5,7,6,8},{2,1,3,2,4,3,7,6,5,4,8,6,5,7,6,8},{1,4,3,2,5,4,3,6,5,4,8,6,5,7,6,8},{1,3,2,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{4,3,2,5,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,4,3,2,5,4,3,6,5,4,8,6,5,7,6,8},{2,1,3,2,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,4,3,2,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{4,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,1,4,3,2,5,4,3,6,5,4,8,6,5,7,6,8},{2,1,4,3,2,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,4,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{5,4,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,1,4,3,2,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,4,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,5,4,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,1,4,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,5,4,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,1,5,4,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,1,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{7,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{4,3,2,1,5,4,3,2,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,1,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{1,7,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{4,3,2,1,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,1,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{2,1,7,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{4,3,2,1,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{3,2,1,7,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{5,4,3,2,1,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{4,3,2,1,7,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8},{8,6,5,4,3,2,1,7,6,5,4,3,2,8,6,5,4,3,7,6,5,4,8,6,5,7,6,8}};
WorbitD8[{0,0,0,0,0,0,1,0}]={{},{7},{6,7},{5,6,7},{8,6,7},{4,5,6,7},{5,8,6,7},{3,4,5,6,7},{4,5,8,6,7},{6,5,8,6,7},{2,3,4,5,6,7},{3,4,5,8,6,7},{4,6,5,8,6,7},{7,6,5,8,6,7},{1,2,3,4,5,6,7},{2,3,4,5,8,6,7},{3,4,6,5,8,6,7},{5,4,6,5,8,6,7},{4,7,6,5,8,6,7},{1,2,3,4,5,8,6,7},{2,3,4,6,5,8,6,7},{3,5,4,6,5,8,6,7},{3,4,7,6,5,8,6,7},{5,4,7,6,5,8,6,7},{1,2,3,4,6,5,8,6,7},{2,3,5,4,6,5,8,6,7},{2,3,4,7,6,5,8,6,7},{4,3,5,4,6,5,8,6,7},{3,5,4,7,6,5,8,6,7},{6,5,4,7,6,5,8,6,7},{1,2,3,5,4,6,5,8,6,7},{1,2,3,4,7,6,5,8,6,7},{2,4,3,5,4,6,5,8,6,7},{2,3,5,4,7,6,5,8,6,7},{4,3,5,4,7,6,5,8,6,7},{3,6,5,4,7,6,5,8,6,7},{8,6,5,4,7,6,5,8,6,7},{1,2,4,3,5,4,6,5,8,6,7},{1,2,3,5,4,7,6,5,8,6,7},{3,2,4,3,5,4,6,5,8,6,7},{2,4,3,5,4,7,6,5,8,6,7},{2,3,6,5,4,7,6,5,8,6,7},{4,3,6,5,4,7,6,5,8,6,7},{3,8,6,5,4,7,6,5,8,6,7},{1,3,2,4,3,5,4,6,5,8,6,7},{1,2,4,3,5,4,7,6,5,8,6,7},{1,2,3,6,5,4,7,6,5,8,6,7},{3,2,4,3,5,4,7,6,5,8,6,7},{2,4,3,6,5,4,7,6,5,8,6,7},{2,3,8,6,5,4,7,6,5,8,6,7},{5,4,3,6,5,4,7,6,5,8,6,7},{4,3,8,6,5,4,7,6,5,8,6,7},{2,1,3,2,4,3,5,4,6,5,8,6,7},{1,3,2,4,3,5,4,7,6,5,8,6,7},{1,2,4,3,6,5,4,7,6,5,8,6,7},{1,2,3,8,6,5,4,7,6,5,8,6,7},{3,2,4,3,6,5,4,7,6,5,8,6,7},{2,5,4,3,6,5,4,7,6,5,8,6,7},{2,4,3,8,6,5,4,7,6,5,8,6,7},{5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,3,2,4,3,5,4,7,6,5,8,6,7},{1,3,2,4,3,6,5,4,7,6,5,8,6,7},{1,2,5,4,3,6,5,4,7,6,5,8,6,7},{1,2,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,5,4,3,6,5,4,7,6,5,8,6,7},{3,2,4,3,8,6,5,4,7,6,5,8,6,7},{2,5,4,3,8,6,5,4,7,6,5,8,6,7},{6,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,3,2,4,3,6,5,4,7,6,5,8,6,7},{1,3,2,5,4,3,6,5,4,7,6,5,8,6,7},{1,3,2,4,3,8,6,5,4,7,6,5,8,6,7},{1,2,5,4,3,8,6,5,4,7,6,5,8,6,7},{4,3,2,5,4,3,6,5,4,7,6,5,8,6,7},{3,2,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,3,2,5,4,3,6,5,4,7,6,5,8,6,7},{2,1,3,2,4,3,8,6,5,4,7,6,5,8,6,7},{1,4,3,2,5,4,3,6,5,4,7,6,5,8,6,7},{1,3,2,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{4,3,2,5,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,4,3,2,5,4,3,6,5,4,7,6,5,8,6,7},{2,1,3,2,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,4,3,2,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{4,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,1,4,3,2,5,4,3,6,5,4,7,6,5,8,6,7},{2,1,4,3,2,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,4,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{5,4,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,1,4,3,2,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,4,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,5,4,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,1,4,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,5,4,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,1,5,4,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,1,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{8,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{4,3,2,1,5,4,3,2,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,1,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{1,8,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{4,3,2,1,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,1,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{2,1,8,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{4,3,2,1,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{3,2,1,8,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{5,4,3,2,1,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{4,3,2,1,8,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7},{7,6,5,4,3,2,1,8,6,5,4,3,2,7,6,5,4,3,8,6,5,4,7,6,5,8,6,7}};
ED8[{1,0,0,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_,t8_}]:=t1^(2 (-6+s)) t2^(13-2 s) Zetastar[2 (-6+s)] Zetastar[-7+2 s]+t3^(2 (-5+s)) t4^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-7+2 s]+t1^(14-2 s) Zetastar[-13+2 s] Zetastar[-7+2 s]+t2^(-11+2 s) t3^(12-2 s) Zetastar[-11+2 s] Zetastar[-7+2 s]+t4^(-9+2 s) t5^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]+t5^(-8+2 s) t6^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]+t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-7+2 s]^2+t1^(2 s) Zetastar[2 s] Zetastar[-6+2 s]+t7^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]+t7^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]+t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-6+2 s]^2+t5^(6-2 s) t6^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]+t4^(5-2 s) t5^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]+t3^(4-2 s) t4^(-3+2 s) Zetastar[-6+2 s] Zetastar[-3+2 s]+t2^(3-2 s) t3^(-2+2 s) Zetastar[-6+2 s] Zetastar[-2+2 s]+t1^(2-2 s) t2^(-1+2 s) Zetastar[-6+2 s] Zetastar[-1+2 s];
ED8[{0,1,0,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_,t8_}]:=t5^(7-2 s) t6^(4 (-3+s)) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^3+t4^(6-2 s) t5^(4 (-3+s)) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t6^(8-2 s) t7^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t6^(8-2 s) t8^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t4^(6-2 s) t5^(-5+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t5^(7-2 s) t6^(-6+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t4^(6-2 s) t5^(-5+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t4^(6-2 s) t5^(-5+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t5^(7-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s]^3+t3^(5-2 s) t4^(4 (-3+s)) t5^(9-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t3^(5-2 s) t4^(-4+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t3^(5-2 s) t4^(-4+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-4+2 s]+t3^(5-2 s) t4^(-4+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t3^(5-2 s) t4^(-4+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t4^(6-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t3^(5-2 s) t4^(-4+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t2^(4-2 s) t3^(4 (-3+s)) t4^(10-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s]+t2^(4-2 s) t3^(-3+2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s]+t2^(4-2 s) t3^(-3+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s]+t2^(4-2 s) t3^(-3+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-3+2 s]+t2^(4-2 s) t3^(-3+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]+t2^(4-2 s) t3^(-3+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]+t2^(4-2 s) t3^(-3+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s]^2 Zetastar[-3+2 s]+t3^(5-2 s) t5^(-3+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(4-2 s) t3^(-3+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-3+2 s]^2+t1^(3-2 s) t2^(4 (-3+s)) t3^(11-2 s) Zetastar[2 (-5+s)] Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t3^(-9+2 s) t4^(10-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s]^2 Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t2^(4-2 s) t4^(-2+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(3-2 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-2+2 s]^2+t1^(-1+2 s) t2^(2 (-5+s)) t3^(11-2 s) Zetastar[2 (-5+s)] Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-1+2 s]+t1^(4 (-3+s)) t2^(12-2 s) Zetastar[4 (-3+s)] Zetastar[-11+2 s] Zetastar[-6+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t3^(-9+2 s) t4^(10-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-1+2 s]+t2^(2 s) Zetastar[4 (-3+s)] Zetastar[2 s] Zetastar[-5+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s]^2 Zetastar[-1+2 s]+t1^(-1+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-1+2 s]+t1^(3-2 s) t3^(-1+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]+t1^(-1+2 s) t2^(2-2 s) t3^(-1+2 s) Zetastar[4 (-3+s)] Zetastar[-5+2 s] Zetastar[-1+2 s]^2+t1^(2 (-5+s)) t2^(11-2 s) t3^(2 (-5+s)) t4^(11-2 s) Zetastar[2 (-5+s)]^2 Zetastar[-7+2 s] Zetastar[-13+4 s]+t2^(13-2 s) Zetastar[2 (-6+s)] Zetastar[-11+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(2 (-5+s)) t3^(12-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(12-2 s) t3^(2 (-5+s)) t4^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(12-2 s) t2^(-11+2 s) t3^(12-2 s) Zetastar[-11+2 s]^2 Zetastar[-7+2 s] Zetastar[-13+4 s]+t2^(-9+2 s) t4^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(2 (-5+s)) t2^(11-2 s) t4^(-9+2 s) t5^(10-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(12-2 s) t4^(-9+2 s) t5^(10-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t2^(-9+2 s) t3^(10-2 s) t4^(-9+2 s) t5^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(2 (-5+s)) t2^(11-2 s) t5^(-8+2 s) t6^(9-2 s) Zetastar[2 (-5+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(12-2 s) t5^(-8+2 s) t6^(9-2 s) Zetastar[-11+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t3^(-8+2 s) t5^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t2^(-9+2 s) t3^(10-2 s) t5^(-8+2 s) t6^(9-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t3^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(2 (-5+s)) t2^(11-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[2 (-5+s)] Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t1^(12-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-11+2 s] Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t2^(-9+2 s) t3^(10-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t4^(-7+2 s) t6^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t3^(-8+2 s) t4^(9-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-13+4 s]+t1^(2 (-5+s)) t2^(11-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[2 (-5+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(2 (-5+s)) t2^(11-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[2 (-5+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(12-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-11+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(12-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-11+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t2^(-9+2 s) t3^(10-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t2^(-9+2 s) t3^(10-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t3^(-8+2 s) t4^(9-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t3^(-8+2 s) t4^(9-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t5^(-6+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t4^(-7+2 s) t5^(8-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t4^(-7+2 s) t5^(8-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(2 (-5+s)) t2^(11-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[2 (-5+s)] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(12-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-11+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t2^(-9+2 s) t3^(10-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t3^(-8+2 s) t4^(9-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t5^(-6+2 s) t6^(7-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t4^(-7+2 s) t5^(8-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t5^(-6+2 s) t6^(14-4 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-6+2 s]^3 Zetastar[-13+4 s]+t1^(2 (-5+s)) t2^(11-2 s) t5^(6-2 s) t6^(-5+2 s) Zetastar[2 (-5+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(12-2 s) t5^(6-2 s) t6^(-5+2 s) Zetastar[-11+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t2^(-9+2 s) t3^(10-2 s) t5^(6-2 s) t6^(-5+2 s) Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t3^(-8+2 s) t4^(9-2 s) t5^(6-2 s) t6^(-5+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t4^(-7+2 s) t5^(14-4 s) t6^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t6^(-5+2 s) t7^(14-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t6^(-5+2 s) t8^(14-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(2 (-5+s)) t2^(11-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[2 (-5+s)] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t1^(12-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-11+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t2^(-9+2 s) t3^(10-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t3^(-8+2 s) t4^(14-4 s) t5^(-4+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t1^(2 (-5+s)) t2^(11-2 s) t3^(4-2 s) t4^(-3+2 s) Zetastar[2 (-5+s)] Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-13+4 s]+t1^(12-2 s) t3^(4-2 s) t4^(-3+2 s) Zetastar[-11+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-13+4 s]+t2^(-9+2 s) t3^(14-4 s) t4^(-3+2 s) Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-13+4 s]+t1^(2 (-5+s)) t2^(14-4 s) t3^(-2+2 s) Zetastar[2 (-5+s)] Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-13+4 s]+t1^(12-2 s) t2^(3-2 s) t3^(-2+2 s) Zetastar[-11+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-13+4 s]+t1^(14-4 s) t2^(-1+2 s) Zetastar[-11+2 s] Zetastar[-6+2 s] Zetastar[-1+2 s] Zetastar[-13+4 s];
ED8[{0,0,1,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_,t8_}]:=t1^(10-2 s) t5^(7-2 s) t6^(4 (-3+s)) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s]^3+t1^(-8+2 s) t2^(9-2 s) t5^(7-2 s) t6^(4 (-3+s)) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s]^3+t2^(-7+2 s) t3^(8-2 s) t5^(7-2 s) t6^(4 (-3+s)) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^3+t3^(-6+2 s) t4^(7-2 s) t5^(7-2 s) t6^(4 (-3+s)) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^4+t1^(10-2 s) t4^(6-2 s) t5^(4 (-3+s)) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(10-2 s) t6^(8-2 s) t7^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(10-2 s) t6^(8-2 s) t8^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-8+2 s) t2^(9-2 s) t4^(6-2 s) t5^(4 (-3+s)) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-8+2 s) t2^(9-2 s) t6^(8-2 s) t7^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-8+2 s) t2^(9-2 s) t6^(8-2 s) t8^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(-7+2 s) t3^(8-2 s) t4^(6-2 s) t5^(4 (-3+s)) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(-7+2 s) t3^(8-2 s) t6^(8-2 s) t7^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(-7+2 s) t3^(8-2 s) t6^(8-2 s) t8^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(10-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(10-2 s) t5^(7-2 s) t6^(-6+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(10-2 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-8+2 s) t2^(9-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-8+2 s) t2^(9-2 s) t5^(7-2 s) t6^(-6+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-8+2 s) t2^(9-2 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t3^(-6+2 s) t4^(13-4 s) t5^(4 (-3+s)) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t3^(-6+2 s) t4^(7-2 s) t6^(8-2 s) t7^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t2^(-7+2 s) t3^(8-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t2^(-7+2 s) t3^(8-2 s) t5^(7-2 s) t6^(-6+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t3^(-6+2 s) t4^(7-2 s) t6^(8-2 s) t8^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t2^(-7+2 s) t3^(8-2 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t4^(-5+2 s) t5^(13-4 s) t6^(4 (-3+s)) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^3 Zetastar[-5+2 s]+t3^(-6+2 s) t4^(13-4 s) t5^(-5+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^3 Zetastar[-5+2 s]+t3^(-6+2 s) t4^(7-2 s) t5^(7-2 s) t6^(-6+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^3 Zetastar[-5+2 s]+t3^(-6+2 s) t4^(7-2 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^3 Zetastar[-5+2 s]+t1^(10-2 s) t4^(6-2 s) t5^(-5+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(10-2 s) t4^(6-2 s) t5^(-5+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(10-2 s) t5^(7-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(-8+2 s) t2^(9-2 s) t4^(6-2 s) t5^(-5+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(-8+2 s) t2^(9-2 s) t4^(6-2 s) t5^(-5+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(-8+2 s) t2^(9-2 s) t5^(7-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t4^(-5+2 s) t5^(6-2 s) t6^(8-2 s) t7^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t2^(-7+2 s) t3^(8-2 s) t4^(6-2 s) t5^(-5+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t4^(-5+2 s) t5^(6-2 s) t6^(8-2 s) t8^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t2^(-7+2 s) t3^(8-2 s) t4^(6-2 s) t5^(-5+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t2^(-7+2 s) t3^(8-2 s) t5^(7-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t3^(-6+2 s) t4^(13-4 s) t5^(-5+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t4^(-5+2 s) t5^(13-4 s) t6^(-6+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t3^(-6+2 s) t4^(13-4 s) t5^(-5+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t4^(-5+2 s) t5^(13-4 s) t6^(-6+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t3^(-6+2 s) t4^(7-2 s) t5^(7-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t1^(10-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s]^3+t1^(-8+2 s) t2^(9-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-5+2 s]^3+t2^(-7+2 s) t3^(8-2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-5+2 s]^3+t4^(-5+2 s) t5^(13-4 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s]^3+t3^(-6+2 s) t4^(13-4 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s]^3+t1^(10-2 s) t3^(5-2 s) t4^(4 (-3+s)) t5^(9-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(-8+2 s) t2^(9-2 s) t3^(5-2 s) t4^(4 (-3+s)) t5^(9-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s]^2 Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(10-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t2^(-7+2 s) t3^(13-4 s) t4^(4 (-3+s)) t5^(9-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(-8+2 s) t2^(9-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t2^(-7+2 s) t3^(13-4 s) t4^(-4+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(10-2 s) t3^(5-2 s) t4^(-4+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s]^2 Zetastar[-4+2 s]+t1^(-8+2 s) t2^(9-2 s) t3^(5-2 s) t4^(-4+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-4+2 s]+t2^(-7+2 s) t3^(13-4 s) t4^(-4+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-4+2 s]+t1^(10-2 s) t3^(5-2 s) t4^(-4+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(10-2 s) t3^(5-2 s) t4^(-4+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-8+2 s) t2^(9-2 s) t3^(5-2 s) t4^(-4+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-8+2 s) t2^(9-2 s) t3^(5-2 s) t4^(-4+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t5^(-4+2 s) t6^(13-4 s) t7^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(-7+2 s) t3^(13-4 s) t4^(-4+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t5^(-4+2 s) t6^(13-4 s) t8^(4 (-3+s)) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(-7+2 s) t3^(13-4 s) t4^(-4+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(10-2 s) t4^(6-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(10-2 s) t3^(5-2 s) t4^(-4+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(-8+2 s) t2^(9-2 s) t4^(6-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(-8+2 s) t2^(9-2 s) t3^(5-2 s) t4^(-4+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t2^(-7+2 s) t3^(8-2 s) t4^(6-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t2^(-7+2 s) t3^(13-4 s) t4^(-4+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t3^(-6+2 s) t4^(13-4 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(10-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(-8+2 s) t2^(9-2 s) t3^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t2^(-7+2 s) t3^(13-4 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(10-2 s) t2^(4-2 s) t3^(4 (-3+s)) t4^(10-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s]^2 Zetastar[-6+2 s] Zetastar[-3+2 s]+t1^(-8+2 s) t2^(13-4 s) t3^(4 (-3+s)) t4^(10-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s]+t1^(10-2 s) t2^(4-2 s) t3^(-3+2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s]+t1^(-8+2 s) t2^(13-4 s) t3^(-3+2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s]^2 Zetastar[-6+2 s] Zetastar[-3+2 s]+t1^(10-2 s) t2^(4-2 s) t3^(-3+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s]+t1^(-8+2 s) t2^(13-4 s) t3^(-3+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s]+t1^(10-2 s) t2^(4-2 s) t3^(-3+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s]^2 Zetastar[-3+2 s]+t1^(-8+2 s) t2^(13-4 s) t3^(-3+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-3+2 s]+t1^(10-2 s) t2^(4-2 s) t3^(-3+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]+t1^(10-2 s) t2^(4-2 s) t3^(-3+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]+t1^(-8+2 s) t2^(13-4 s) t3^(-3+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]+t1^(-8+2 s) t2^(13-4 s) t3^(-3+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]+t1^(10-2 s) t2^(4-2 s) t3^(-3+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s]+t1^(-8+2 s) t2^(13-4 s) t3^(-3+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s]+t1^(10-2 s) t3^(5-2 s) t5^(-3+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(10-2 s) t2^(4-2 s) t3^(-3+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-8+2 s) t2^(9-2 s) t3^(5-2 s) t5^(-3+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-8+2 s) t2^(13-4 s) t3^(-3+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-7+2 s) t3^(13-4 s) t5^(-3+2 s) Zetastar[4 (-3+s)] Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(10-2 s) t2^(4-2 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]^2+t1^(-8+2 s) t2^(13-4 s) t3^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]^2+t1^(13-4 s) t2^(4 (-3+s)) t3^(11-2 s) Zetastar[2 (-5+s)] Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s]+t1^(13-4 s) t2^(-2+2 s) t3^(-9+2 s) t4^(10-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s]^2 Zetastar[-6+2 s] Zetastar[-2+2 s]+t1^(13-4 s) t2^(-2+2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s]+t1^(13-4 s) t2^(-2+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s]+t1^(13-4 s) t2^(-2+2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s]^2 Zetastar[-2+2 s]+t1^(13-4 s) t2^(-2+2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]+t1^(13-4 s) t2^(-2+2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]+t1^(13-4 s) t2^(-2+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s]+t1^(13-4 s) t2^(-2+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(10-2 s) t2^(4-2 s) t4^(-2+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(13-4 s) t2^(-2+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(-8+2 s) t2^(13-4 s) t4^(-2+2 s) Zetastar[4 (-3+s)] Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(13-4 s) t2^(-2+2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]^2+t1^(13-4 s) t3^(-1+2 s) Zetastar[4 (-3+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]+t2^(11-2 s) t3^(2 (-5+s)) t4^(11-2 s) Zetastar[2 (-5+s)]^2 Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t3^(12-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t2^(-9+2 s) t4^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2 Zetastar[-7+2 s] Zetastar[-13+4 s]+t2^(11-2 s) t4^(-9+2 s) t5^(10-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2 Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t2^(-9+2 s) t3^(10-2 s) t4^(-9+2 s) t5^(10-2 s) Zetastar[-9+2 s]^3 Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t4^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t2^(11-2 s) t5^(-8+2 s) t6^(9-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t3^(-8+2 s) t5^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t3^(10-2 s) t4^(-9+2 s) t5^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t2^(-9+2 s) t3^(10-2 s) t5^(-8+2 s) t6^(9-2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t3^(-8+2 s) t5^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t3^(10-2 s) t5^(-8+2 s) t6^(9-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t3^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) Zetastar[-8+2 s]^3 Zetastar[-7+2 s] Zetastar[-13+4 s]+t2^(11-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t1^(10-2 s) t2^(-9+2 s) t3^(10-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-9+2 s]^2 Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t2^(-7+2 s) t5^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t1^(10-2 s) t4^(-7+2 s) t6^(9-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t1^(-8+2 s) t3^(10-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t1^(10-2 s) t3^(-8+2 s) t4^(9-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t4^(-7+2 s) t6^(9-2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t2^(-7+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]^2 Zetastar[-13+4 s]+t1^(10-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^3 Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t6^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^3 Zetastar[-13+4 s]+t2^(-7+2 s) t4^(9-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^3 Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^3 Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-7+2 s]^4 Zetastar[-13+4 s]+t2^(11-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t2^(11-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t2^(-9+2 s) t3^(10-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-9+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t2^(-9+2 s) t3^(10-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-9+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t3^(10-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t3^(-8+2 s) t4^(9-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t3^(10-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t3^(-8+2 s) t4^(9-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t5^(-6+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t4^(-7+2 s) t5^(8-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t4^(-7+2 s) t5^(8-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t3^(-6+2 s) t6^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t5^(-6+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t2^(-7+2 s) t4^(9-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t4^(-7+2 s) t5^(8-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t2^(-7+2 s) t4^(9-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t4^(-7+2 s) t5^(8-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t5^(-6+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s] Zetastar[-13+4 s]+t3^(-6+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s] Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s] Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s] Zetastar[-13+4 s]+t2^(11-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(10-2 s) t2^(-9+2 s) t3^(10-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-9+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(-8+2 s) t3^(10-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(10-2 s) t3^(-8+2 s) t4^(9-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-8+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(10-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(10-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(10-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t2^(-7+2 s) t4^(9-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t3^(-6+2 s) t5^(8-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t3^(-6+2 s) t5^(8-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2 Zetastar[-13+4 s]+t1^(10-2 s) t5^(-6+2 s) t6^(14-4 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-6+2 s]^3 Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t5^(-6+2 s) t6^(14-4 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s]^3 Zetastar[-13+4 s]+t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3 Zetastar[-13+4 s]+t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3 Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t5^(-6+2 s) t6^(14-4 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3 Zetastar[-13+4 s]+t3^(-6+2 s) t5^(8-2 s) t6^(7-2 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3 Zetastar[-13+4 s]+t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(14-4 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-6+2 s]^4 Zetastar[-13+4 s]+t2^(11-2 s) t5^(6-2 s) t6^(-5+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t2^(-9+2 s) t3^(10-2 s) t5^(6-2 s) t6^(-5+2 s) Zetastar[-9+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t3^(10-2 s) t5^(6-2 s) t6^(-5+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t3^(-8+2 s) t4^(9-2 s) t5^(6-2 s) t6^(-5+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t5^(6-2 s) t6^(-5+2 s) Zetastar[-8+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t4^(-7+2 s) t5^(14-4 s) t6^(-5+2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t6^(-5+2 s) t7^(14-4 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t6^(-5+2 s) t8^(14-4 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t4^(-7+2 s) t5^(14-4 s) t6^(-5+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t2^(-7+2 s) t4^(9-2 s) t5^(6-2 s) t6^(-5+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t6^(-5+2 s) t7^(14-4 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t6^(-5+2 s) t8^(14-4 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(14-4 s) t6^(-5+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t6^(-5+2 s) t7^(14-4 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t2^(-7+2 s) t3^(8-2 s) t6^(-5+2 s) t8^(14-4 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t4^(-5+2 s) t7^(8-2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-13+4 s]+t3^(-6+2 s) t5^(14-4 s) t6^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-13+4 s]+t3^(-6+2 s) t4^(7-2 s) t6^(-5+2 s) t7^(14-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-13+4 s]+t3^(-6+2 s) t4^(7-2 s) t6^(-5+2 s) t8^(14-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-13+4 s]+t4^(-5+2 s) t6^(7-2 s) t7^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-13+4 s]+t4^(-5+2 s) t6^(7-2 s) t7^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-13+4 s]+t4^(-5+2 s) t6^(14-4 s) t7^(-6+2 s) t8^(-6+2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s] Zetastar[-13+4 s]+t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(14-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-13+4 s]+t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t8^(14-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-13+4 s]+t2^(11-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t2^(-9+2 s) t3^(10-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-9+2 s]^2 Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t3^(-8+2 s) t4^(14-4 s) t5^(-4+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t3^(10-2 s) t4^(5-2 s) t5^(-4+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t2^(9-2 s) t3^(-8+2 s) t4^(14-4 s) t5^(-4+2 s) Zetastar[-8+2 s]^2 Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t2^(-7+2 s) t4^(14-4 s) t5^(-4+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t5^(-4+2 s) t7^(14-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t5^(-4+2 s) t8^(14-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-13+4 s]+t2^(11-2 s) t3^(4-2 s) t4^(-3+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-13+4 s]+t1^(10-2 s) t2^(-9+2 s) t3^(14-4 s) t4^(-3+2 s) Zetastar[-9+2 s]^2 Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-13+4 s]+t1^(-8+2 s) t3^(14-4 s) t4^(-3+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-13+4 s]+t2^(14-4 s) t3^(-2+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-13+4 s]+t3^(6-2 s) t4^(-11+4 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t4^(7-2 s) t5^(-11+4 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s] Zetastar[-11+4 s]+t3^(6-2 s) t4^(-11+4 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s] Zetastar[-11+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(-5+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t3^(6-2 s) t4^(-11+4 s) t5^(7-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t4^(7-2 s) t5^(-11+4 s) t6^(6-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t3^(6-2 s) t4^(-11+4 s) t5^(7-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t4^(7-2 s) t5^(-11+4 s) t6^(6-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t4^(7-2 s) t5^(-11+4 s) t6^(12-4 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t3^(6-2 s) t4^(-11+4 s) t5^(7-2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(-5+2 s) t6^(12-4 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-5+2 s]^4 Zetastar[-11+4 s]+t2^(5-2 s) t3^(-11+4 s) t5^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-11+4 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-11+4 s) t4^(8-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-6+2 s]^3 Zetastar[-4+2 s] Zetastar[-11+4 s]+t5^(8-2 s) t6^(-11+4 s) t7^(12-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t5^(8-2 s) t6^(-11+4 s) t8^(12-4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-11+4 s) t4^(8-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-11+4 s) t4^(8-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t4^(7-2 s) t5^(-6+2 s) t6^(-4+2 s) t7^(12-4 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t4^(7-2 s) t5^(-6+2 s) t6^(-4+2 s) t8^(12-4 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(-5+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-6+2 s) t5^(7-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-6+2 s) t5^(7-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-11+4 s) t4^(8-2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t3^(6-2 s) t4^(-11+4 s) t5^(12-4 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t3^(6-2 s) t4^(-5+2 s) t6^(-4+2 s) t7^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t3^(6-2 s) t4^(-5+2 s) t6^(-4+2 s) t8^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-6+2 s) t5^(7-2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(-5+2 s) t6^(12-4 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-11+4 s) t4^(8-2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(-6+2 s) t5^(12-4 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t6^(-4+2 s) t7^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-11+4 s]+t2^(5-2 s) t3^(-4+2 s) t6^(-4+2 s) t8^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-11+4 s]+t1^(4-2 s) t2^(-11+4 s) t4^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-11+4 s) t3^(9-2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[-8+2 s]^2 Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-7+2 s) t5^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-11+4 s) t3^(9-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-7+2 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-11+4 s) t3^(9-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-7+2 s) t4^(8-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-6+2 s]^3 Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-11+4 s) t3^(9-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-11+4 s) t3^(9-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-7+2 s) t4^(8-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-7+2 s) t4^(8-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(-5+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-6+2 s) t5^(7-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-6+2 s) t5^(7-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-11+4 s) t3^(9-2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-7+2 s) t4^(8-2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-6+2 s) t5^(7-2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(-5+2 s) t6^(12-4 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-5+2 s]^3 Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-11+4 s) t3^(9-2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t2^(5-2 s) t3^(-11+4 s) t4^(12-4 s) t5^(-3+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-7+2 s) t4^(8-2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(-6+2 s) t5^(12-4 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t6^(-4+2 s) t7^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t6^(-4+2 s) t8^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-11+4 s) t3^(9-2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]^2 Zetastar[-11+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(-7+2 s) t4^(12-4 s) t5^(-3+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]^2 Zetastar[-11+4 s]+t1^(-11+4 s) t3^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-11+4 s) t2^(10-2 s) t3^(-9+2 s) t4^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t2^(-8+2 s) t4^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-11+4 s) t2^(10-2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t2^(-8+2 s) t3^(9-2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[-8+2 s]^2 Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-11+4 s) t2^(10-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t3^(-7+2 s) t5^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t2^(-8+2 s) t3^(9-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t3^(-7+2 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-11+4 s) t2^(10-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-9+2 s] Zetastar[-6+2 s]^2 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t2^(-8+2 s) t3^(9-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-8+2 s] Zetastar[-6+2 s]^2 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t3^(-7+2 s) t4^(8-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-6+2 s]^3 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-11+4 s) t2^(10-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-11+4 s) t2^(10-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t2^(-8+2 s) t3^(9-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t2^(-8+2 s) t3^(9-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t3^(-7+2 s) t4^(8-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t3^(-7+2 s) t4^(8-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t5^(-5+2 s) t7^(7-2 s) t8^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t4^(-6+2 s) t5^(7-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t4^(-6+2 s) t5^(7-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-11+4 s) t2^(10-2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-9+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t2^(-8+2 s) t3^(9-2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t3^(-7+2 s) t4^(8-2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) t8^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t5^(-5+2 s) t6^(6-2 s) t7^(7-2 s) t8^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t4^(-6+2 s) t5^(7-2 s) t6^(6-2 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t5^(-5+2 s) t6^(12-4 s) t7^(-5+2 s) t8^(-5+2 s) Zetastar[-5+2 s]^3 Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-11+4 s) t2^(10-2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t2^(-8+2 s) t3^(9-2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t3^(-7+2 s) t4^(8-2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t4^(-6+2 s) t5^(12-4 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t6^(-4+2 s) t7^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t6^(-4+2 s) t8^(12-4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-11+4 s) t2^(10-2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(4-2 s) t2^(-11+4 s) t3^(12-4 s) t4^(-2+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t2^(-8+2 s) t3^(9-2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-2+2 s) t3^(-7+2 s) t4^(12-4 s) t5^(-3+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-11+4 s]+t1^(-11+4 s) t2^(10-2 s) t3^(3-2 s) t4^(-2+2 s) Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]^2 Zetastar[-11+4 s]+t1^(-2+2 s) t2^(-8+2 s) t3^(12-4 s) t4^(-2+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]^2 Zetastar[-11+4 s]+t1^(-11+4 s) t2^(12-4 s) t3^(-1+2 s) Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-11+4 s]+t4^(7-2 s) t6^(-10+4 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3 Zetastar[-10+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-10+4 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^4 Zetastar[-10+4 s]+t5^(8-2 s) t7^(-10+4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t5^(8-2 s) t8^(-10+4 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-10+4 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t8^(-10+4 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t3^(6-2 s) t5^(-10+4 s) t6^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t3^(6-2 s) t4^(-5+2 s) t6^(7-2 s) t7^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t4^(7-2 s) t6^(-5+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t4^(7-2 s) t6^(-5+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t3^(6-2 s) t4^(-5+2 s) t6^(7-2 s) t8^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t3^(6-2 s) t5^(-4+2 s) t6^(-5+2 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(6-2 s) t6^(-10+4 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-10+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-10+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s]^3 Zetastar[-4+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-10+4 s) t6^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t6^(7-2 s) t7^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t4^(7-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t6^(7-2 s) t8^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-5+2 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t3^(6-2 s) t5^(-4+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t3^(6-2 s) t5^(-4+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t5^(6-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-10+4 s]+t3^(6-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^3 Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-4+2 s]^4 Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(6-2 s) t6^(-10+4 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t4^(-10+4 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t4^(-3+2 s) t5^(-6+2 s) t6^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t5^(-10+4 s) t6^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t6^(7-2 s) t7^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t6^(7-2 s) t8^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t4^(-3+2 s) t6^(-5+2 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-5+2 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t3^(6-2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t4^(-3+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t5^(-4+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t4^(-3+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t5^(-4+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t5^(6-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t3^(-4+2 s) t4^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t4^(-3+2 s) t6^(5-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-4+2 s]^3 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-10+4 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(-6+2 s) t6^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(-5+2 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t4^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t2^(5-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(5-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^3 Zetastar[-10+4 s]+t1^(-2+2 s) t5^(6-2 s) t6^(-10+4 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t4^(5-2 s) t5^(-10+4 s) t6^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t6^(7-2 s) t7^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t6^(7-2 s) t8^(-10+4 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(-5+2 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t4^(5-2 s) t5^(-4+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t4^(5-2 s) t5^(-4+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t5^(6-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-4+2 s]^3 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t3^(-10+4 s) t4^(9-2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t3^(-2+2 s) t4^(-7+2 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-10+4 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t3^(-2+2 s) t5^(-6+2 s) t6^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(-6+2 s) t6^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t3^(-2+2 s) t6^(-5+2 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(-5+2 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t3^(-2+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t3^(-2+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t2^(5-2 s) t5^(-2+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t4^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t3^(-2+2 s) t6^(5-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(5-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t2^(-3+2 s) t3^(4-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t3^(-2+2 s) t5^(4-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-10+4 s) t4^(9-2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(-7+2 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t5^(-6+2 s) t6^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t6^(-5+2 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t6^(5-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(-2+2 s) t3^(4-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(4-2 s) t3^(-2+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t5^(4-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t1^(-2+2 s) t2^(3-2 s) t3^(-2+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]^3 Zetastar[-10+4 s]+t2^(-10+4 s) t3^(10-2 s) Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(-1+2 s) t3^(-8+2 s) t4^(9-2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(-1+2 s) t4^(-7+2 s) t5^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(-1+2 s) t5^(-6+2 s) t6^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(-1+2 s) t6^(-5+2 s) t7^(6-2 s) t8^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t3^(2 s) Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(-1+2 s) t7^(-4+2 s) t8^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(-1+2 s) t7^(6-2 s) t8^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(-1+2 s) t6^(5-2 s) t7^(-4+2 s) t8^(-4+2 s) Zetastar[-4+2 s]^2 Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(4-2 s) t4^(-1+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(-1+2 s) t5^(4-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s]+t1^(-2+2 s) t2^(3-2 s) t4^(-1+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(-1+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s]^2 Zetastar[-1+2 s] Zetastar[-10+4 s]+t2^(-1+2 s) t3^(2-2 s) t4^(-1+2 s) Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s]^2 Zetastar[-10+4 s];
ED8[{0,0,0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_,t8_}]:=t4^(11-2 s) t5^(2 (-5+s)) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)]^2 Zetastar[-9+2 s] Zetastar[-7+2 s]+t6^(13-2 s) t8^(2 (-6+s)) Zetastar[2 (-6+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t4^(11-2 s) t5^(2 (-5+s)) t7^(12-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t5^(12-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t8^(14-2 s) Zetastar[-13+2 s] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t5^(12-2 s) t6^(-11+2 s) t7^(12-2 s) Zetastar[-11+2 s]^2 Zetastar[-9+2 s] Zetastar[-7+2 s]+t3^(10-2 s) t4^(-9+2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2 Zetastar[-7+2 s]+t4^(11-2 s) t6^(-9+2 s) t8^(10-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2 Zetastar[-7+2 s]+t3^(10-2 s) t4^(-9+2 s) t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s]^2 Zetastar[-7+2 s]+t3^(10-2 s) t4^(-9+2 s) t5^(10-2 s) t6^(-9+2 s) t8^(10-2 s) Zetastar[-9+2 s]^3 Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t4^(11-2 s) t8^(-8+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t3^(10-2 s) t5^(-8+2 s) t8^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t5^(10-2 s) t6^(-9+2 s) t8^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-7+2 s]+t3^(10-2 s) t4^(-9+2 s) t5^(10-2 s) t8^(-8+2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) t8^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t5^(10-2 s) t8^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t3^(10-2 s) t5^(-8+2 s) t6^(9-2 s) t8^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) t8^(-8+2 s) Zetastar[-8+2 s]^3 Zetastar[-7+2 s]+t1^(8-2 s) t2^(-7+2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t5^(10-2 s) t6^(-9+2 s) t8^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-7+2 s]^2+t3^(10-2 s) t6^(-7+2 s) t7^(8-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t2^(9-2 s) t4^(-7+2 s) t8^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t4^(9-2 s) t5^(-8+2 s) t8^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t5^(10-2 s) t8^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t6^(-7+2 s) t7^(8-2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]^2+t2^(9-2 s) t4^(-7+2 s) t6^(9-2 s) t8^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) t8^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t8^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^3+t1^(8-2 s) t2^(-7+2 s) t4^(9-2 s) t6^(-7+2 s) t7^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^3+t2^(9-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^3+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t6^(9-2 s) t8^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^3+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) Zetastar[-7+2 s]^4+t1^(-6+2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t5^(10-2 s) t6^(-9+2 s) t8^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s]+t3^(10-2 s) t7^(-6+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t4^(9-2 s) t5^(-8+2 s) t8^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t5^(10-2 s) t8^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t7^(-6+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) t8^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(8-2 s) t3^(-6+2 s) t8^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(-6+2 s) t3^(8-2 s) t4^(-7+2 s) t8^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t2^(9-2 s) t5^(-6+2 s) t7^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(-6+2 s) t4^(9-2 s) t6^(-7+2 s) t7^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(8-2 s) t2^(-7+2 s) t4^(9-2 s) t7^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t2^(9-2 s) t4^(-7+2 s) t5^(8-2 s) t7^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(8-2 s) t3^(-6+2 s) t6^(9-2 s) t8^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(-6+2 s) t3^(8-2 s) t4^(-7+2 s) t6^(9-2 s) t8^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t5^(-6+2 s) t7^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s]+t1^(8-2 s) t3^(-6+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s]+t1^(-6+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t7^(-6+2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t8^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(-6+2 s) t4^(9-2 s) t7^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t2^(9-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t6^(9-2 s) t8^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(-6+2 s) t3^(8-2 s) t5^(-6+2 s) t7^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t7^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(8-2 s) t3^(-6+2 s) t5^(8-2 s) t7^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(-6+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t7^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t7^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t5^(8-2 s) t7^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3+t1^(-6+2 s) t3^(8-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) Zetastar[-6+2 s]^4+t2^(-5+2 s) t8^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(9-2 s) t6^(-5+2 s) t8^(6-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(-5+2 s) t6^(9-2 s) t8^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(8-2 s) t4^(-5+2 s) t7^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(-5+2 s) t5^(8-2 s) t6^(-7+2 s) t7^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t6^(-5+2 s) t8^(6-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t7^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t2^(-5+2 s) t4^(7-2 s) t5^(-6+2 s) t7^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t2^(-5+2 s) t5^(8-2 s) t7^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(8-2 s) t4^(-5+2 s) t6^(7-2 s) t7^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-6+2 s) t3^(8-2 s) t6^(-5+2 s) t8^(6-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t6^(-5+2 s) t8^(6-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t6^(7-2 s) t7^(-6+2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s]+t2^(-5+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t7^(-6+2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t6^(-5+2 s) t8^(6-2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s]+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t7^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(8-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t8^(6-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t6^(7-2 s) t7^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t2^(-5+2 s) t4^(7-2 s) t6^(-5+2 s) t8^(6-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t8^(6-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t8^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3+t2^(9-2 s) t8^(-4+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t8^(-4+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(-6+2 s) t3^(8-2 s) t8^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-4+2 s]+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t8^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-4+2 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t8^(-4+2 s) Zetastar[-6+2 s]^3 Zetastar[-4+2 s]+t3^(-4+2 s) t7^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(8-2 s) t5^(-4+2 s) t8^(6-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(8-2 s) t4^(-5+2 s) t5^(6-2 s) t8^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t3^(-4+2 s) t6^(7-2 s) t7^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-6+2 s) t2^(7-2 s) t5^(-4+2 s) t8^(6-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(-5+2 s) t4^(7-2 s) t8^(-4+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t5^(6-2 s) t8^(-4+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(-5+2 s) t3^(6-2 s) t5^(-4+2 s) t8^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t3^(-4+2 s) t5^(6-2 s) t6^(-5+2 s) t8^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t8^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(8-2 s) t5^(-4+2 s) t6^(5-2 s) t8^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]^2+t1^(-6+2 s) t2^(7-2 s) t5^(-4+2 s) t6^(5-2 s) t8^(-4+2 s) Zetastar[-6+2 s]^2 Zetastar[-4+2 s]^2+t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t8^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t3^(-4+2 s) t5^(6-2 s) t8^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t2^(-5+2 s) t3^(6-2 s) t5^(-4+2 s) t6^(5-2 s) t8^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(5-2 s) t8^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^3+t1^(8-2 s) t6^(-3+2 s) t7^(4-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-6+2 s) t2^(7-2 s) t6^(-3+2 s) t7^(4-2 s) Zetastar[-6+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-5+2 s) t3^(6-2 s) t6^(-3+2 s) t7^(4-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t4^(-3+2 s) t8^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t3^(-4+2 s) t4^(5-2 s) t6^(-3+2 s) t7^(4-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t4^(-3+2 s) t6^(5-2 s) t8^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t4^(-3+2 s) t5^(4-2 s) t6^(-3+2 s) t7^(4-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2+t8^(2 s) Zetastar[2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(8-2 s) t7^(-2+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(-6+2 s) t2^(7-2 s) t7^(-2+2 s) Zetastar[-6+2 s]^2 Zetastar[-4+2 s] Zetastar[-2+2 s]+t2^(-5+2 s) t3^(6-2 s) t7^(-2+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t3^(-4+2 s) t4^(5-2 s) t7^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s]+t5^(-2+2 s) t7^(4-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t4^(-3+2 s) t5^(4-2 s) t7^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t5^(-2+2 s) t6^(3-2 s) t7^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]^2+t6^(-1+2 s) t8^(2-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s];
ED8[{0,0,0,0,0,0,1,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_,t8_}]:=t4^(11-2 s) t5^(2 (-5+s)) t6^(11-2 s) t8^(2 (-5+s)) Zetastar[2 (-5+s)]^2 Zetastar[-9+2 s] Zetastar[-7+2 s]+t6^(13-2 s) t7^(2 (-6+s)) Zetastar[2 (-6+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t4^(11-2 s) t5^(2 (-5+s)) t8^(12-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t5^(12-2 s) t8^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t7^(14-2 s) Zetastar[-13+2 s] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t5^(12-2 s) t6^(-11+2 s) t8^(12-2 s) Zetastar[-11+2 s]^2 Zetastar[-9+2 s] Zetastar[-7+2 s]+t4^(11-2 s) t6^(-9+2 s) t7^(10-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2 Zetastar[-7+2 s]+t3^(10-2 s) t4^(-9+2 s) t6^(11-2 s) t8^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2 Zetastar[-7+2 s]+t3^(10-2 s) t4^(-9+2 s) t8^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s]^2 Zetastar[-7+2 s]+t3^(10-2 s) t4^(-9+2 s) t5^(10-2 s) t6^(-9+2 s) t7^(10-2 s) Zetastar[-9+2 s]^3 Zetastar[-7+2 s]+t4^(11-2 s) t7^(-8+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t6^(11-2 s) t8^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t8^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t3^(10-2 s) t5^(-8+2 s) t7^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t5^(10-2 s) t6^(-9+2 s) t7^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-7+2 s]+t3^(10-2 s) t4^(-9+2 s) t5^(10-2 s) t7^(-8+2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t5^(10-2 s) t7^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t3^(10-2 s) t5^(-8+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s]^3 Zetastar[-7+2 s]+t1^(8-2 s) t2^(-7+2 s) t6^(11-2 s) t8^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t8^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t5^(10-2 s) t6^(-9+2 s) t7^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-7+2 s]^2+t2^(9-2 s) t4^(-7+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t4^(9-2 s) t5^(-8+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t5^(10-2 s) t7^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t3^(10-2 s) t6^(-7+2 s) t8^(8-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t2^(9-2 s) t4^(-7+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]^2+t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t6^(-7+2 s) t8^(8-2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^3+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^3+t1^(8-2 s) t2^(-7+2 s) t4^(9-2 s) t6^(-7+2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^3+t2^(9-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^3+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) t8^(8-2 s) Zetastar[-7+2 s]^4+t1^(-6+2 s) t6^(11-2 s) t8^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t8^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t5^(10-2 s) t6^(-9+2 s) t7^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t4^(9-2 s) t5^(-8+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t5^(10-2 s) t7^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t3^(10-2 s) t8^(-6+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s]+t2^(9-2 s) t3^(-8+2 s) t4^(9-2 s) t8^(-6+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(8-2 s) t3^(-6+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(-6+2 s) t3^(8-2 s) t4^(-7+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(8-2 s) t3^(-6+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(-6+2 s) t3^(8-2 s) t4^(-7+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t2^(9-2 s) t5^(-6+2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(-6+2 s) t4^(9-2 s) t6^(-7+2 s) t8^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(8-2 s) t2^(-7+2 s) t4^(9-2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t2^(9-2 s) t4^(-7+2 s) t5^(8-2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t5^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s]+t1^(8-2 s) t3^(-6+2 s) t5^(8-2 s) t6^(-7+2 s) t8^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s]+t1^(-6+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) t8^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s]^3 Zetastar[-6+2 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(-6+2 s) t4^(9-2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t2^(9-2 s) t5^(-6+2 s) t6^(7-2 s) t8^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(-6+2 s) t3^(8-2 s) t5^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t5^(8-2 s) t6^(-7+2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(8-2 s) t3^(-6+2 s) t5^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(-6+2 s) t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t5^(-6+2 s) t6^(7-2 s) t8^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s]^2+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t5^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3+t1^(-6+2 s) t3^(8-2 s) t5^(-6+2 s) t6^(7-2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^3+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t8^(-6+2 s) Zetastar[-6+2 s]^4+t2^(-5+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(9-2 s) t6^(-5+2 s) t7^(6-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(-5+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t6^(-5+2 s) t7^(6-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(8-2 s) t4^(-5+2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(-5+2 s) t5^(8-2 s) t6^(-7+2 s) t8^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-6+2 s) t3^(8-2 s) t6^(-5+2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t6^(-5+2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t8^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t2^(-5+2 s) t4^(7-2 s) t5^(-6+2 s) t8^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t2^(-5+2 s) t5^(8-2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(8-2 s) t4^(-5+2 s) t6^(7-2 s) t8^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t6^(-5+2 s) t7^(6-2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t6^(7-2 s) t8^(-6+2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s]+t2^(-5+2 s) t4^(7-2 s) t5^(-6+2 s) t6^(7-2 s) t8^(-6+2 s) Zetastar[-6+2 s]^3 Zetastar[-5+2 s]+t1^(8-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t8^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t2^(-5+2 s) t4^(7-2 s) t6^(-5+2 s) t7^(6-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(6-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t6^(7-2 s) t8^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s]^2+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^3+t2^(9-2 s) t7^(-4+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(8-2 s) t7^(-4+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(-6+2 s) t3^(8-2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-4+2 s]+t1^(8-2 s) t3^(-6+2 s) t4^(7-2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-4+2 s]+t1^(-6+2 s) t2^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t7^(-4+2 s) Zetastar[-6+2 s]^3 Zetastar[-4+2 s]+t1^(8-2 s) t5^(-4+2 s) t7^(6-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(8-2 s) t4^(-5+2 s) t5^(6-2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t3^(-4+2 s) t8^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-6+2 s) t2^(7-2 s) t5^(-4+2 s) t7^(6-2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(-5+2 s) t4^(7-2 s) t7^(-4+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-6+2 s) t2^(7-2 s) t4^(-5+2 s) t5^(6-2 s) t7^(-4+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s]+t3^(-4+2 s) t6^(7-2 s) t8^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(-5+2 s) t3^(6-2 s) t5^(-4+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t3^(-4+2 s) t5^(6-2 s) t6^(-5+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t2^(-5+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t1^(8-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-4+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]^2+t1^(-6+2 s) t2^(7-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-4+2 s) Zetastar[-6+2 s]^2 Zetastar[-4+2 s]^2+t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t3^(-4+2 s) t5^(6-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t2^(-5+2 s) t3^(6-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(5-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^3+t1^(8-2 s) t6^(-3+2 s) t8^(4-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t1^(-6+2 s) t2^(7-2 s) t6^(-3+2 s) t8^(4-2 s) Zetastar[-6+2 s]^2 Zetastar[-4+2 s] Zetastar[-3+2 s]+t4^(-3+2 s) t7^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-5+2 s) t3^(6-2 s) t6^(-3+2 s) t8^(4-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t4^(-3+2 s) t6^(5-2 s) t7^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t3^(-4+2 s) t4^(5-2 s) t6^(-3+2 s) t8^(4-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-3+2 s]+t4^(-3+2 s) t5^(4-2 s) t6^(-3+2 s) t8^(4-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]^2+t7^(2 s) Zetastar[2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(8-2 s) t8^(-2+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t1^(-6+2 s) t2^(7-2 s) t8^(-2+2 s) Zetastar[-6+2 s]^2 Zetastar[-4+2 s] Zetastar[-2+2 s]+t2^(-5+2 s) t3^(6-2 s) t8^(-2+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t3^(-4+2 s) t4^(5-2 s) t8^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]^2 Zetastar[-2+2 s]+t5^(-2+2 s) t8^(4-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t4^(-3+2 s) t5^(4-2 s) t8^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t5^(-2+2 s) t6^(3-2 s) t8^(-2+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]^2+t6^(-1+2 s) t7^(2-2 s) Zetastar[-6+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s];


(*E6*)
PosrootsE6={{1,0,0,0,0,0},{0,1,0,0,0,0},{0,0,1,0,0,0},{0,0,0,1,0,0},{0,0,0,0,1,0},{0,0,0,0,0,1},{1,0,1,0,0,0},{0,1,0,1,0,0},{0,0,1,1,0,0},{0,0,0,1,1,0},{0,0,0,0,1,1},{1,0,1,1,0,0},{0,1,1,1,0,0},{0,1,0,1,1,0},{0,0,1,1,1,0},{0,0,0,1,1,1},{1,1,1,1,0,0},{1,0,1,1,1,0},{0,1,1,1,1,0},{0,1,0,1,1,1},{0,0,1,1,1,1},{1,1,1,1,1,0},{1,0,1,1,1,1},{0,1,1,2,1,0},{0,1,1,1,1,1},{1,1,1,2,1,0},{1,1,1,1,1,1},{0,1,1,2,1,1},{1,1,2,2,1,0},{1,1,1,2,1,1},{0,1,1,2,2,1},{1,1,2,2,1,1},{1,1,1,2,2,1},{1,1,2,2,2,1},{1,1,2,3,2,1},{1,2,2,3,2,1}};
WorbitE6[{1,0,0,0,0,0},1]={{},{1},{1,3,4,2,5,4,3,1}};
WorbitE6[{1,0,0,0,0,0},6]={{},{6,5,4,3,1},{6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1}};
WorbitE6[{0,0,0,0,0,1},1]={{},{1,3,4,5,6},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6}};
WorbitE6[{0,0,0,0,0,1},6]={{},{6},{6,5,4,2,3,4,5,6}};
WorbitE6[{1,0,0,0,0,0}]={{},{1},{3,1},{4,3,1},{2,4,3,1},{5,4,3,1},{2,5,4,3,1},{6,5,4,3,1},{4,2,5,4,3,1},{2,6,5,4,3,1},{3,4,2,5,4,3,1},{4,2,6,5,4,3,1},{1,3,4,2,5,4,3,1},{3,4,2,6,5,4,3,1},{5,4,2,6,5,4,3,1},{1,3,4,2,6,5,4,3,1},{3,5,4,2,6,5,4,3,1},{1,3,5,4,2,6,5,4,3,1},{4,3,5,4,2,6,5,4,3,1},{1,4,3,5,4,2,6,5,4,3,1},{2,4,3,5,4,2,6,5,4,3,1},{1,2,4,3,5,4,2,6,5,4,3,1},{3,1,4,3,5,4,2,6,5,4,3,1},{2,3,1,4,3,5,4,2,6,5,4,3,1},{4,2,3,1,4,3,5,4,2,6,5,4,3,1},{5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1}};
WorbitE6[{0,0,0,0,0,1}]={{},{6},{5,6},{4,5,6},{2,4,5,6},{3,4,5,6},{2,3,4,5,6},{1,3,4,5,6},{1,2,3,4,5,6},{4,2,3,4,5,6},{1,4,2,3,4,5,6},{5,4,2,3,4,5,6},{3,1,4,2,3,4,5,6},{1,5,4,2,3,4,5,6},{6,5,4,2,3,4,5,6},{3,1,5,4,2,3,4,5,6},{1,6,5,4,2,3,4,5,6},{4,3,1,5,4,2,3,4,5,6},{3,1,6,5,4,2,3,4,5,6},{2,4,3,1,5,4,2,3,4,5,6},{4,3,1,6,5,4,2,3,4,5,6},{2,4,3,1,6,5,4,2,3,4,5,6},{5,4,3,1,6,5,4,2,3,4,5,6},{2,5,4,3,1,6,5,4,2,3,4,5,6},{4,2,5,4,3,1,6,5,4,2,3,4,5,6},{3,4,2,5,4,3,1,6,5,4,2,3,4,5,6},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6}};
WorbitE6[{0,1,0,0,0,0}]={{},{2},{4,2},{3,4,2},{5,4,2},{1,3,4,2},{3,5,4,2},{6,5,4,2},{1,3,5,4,2},{4,3,5,4,2},{3,6,5,4,2},{1,4,3,5,4,2},{1,3,6,5,4,2},{2,4,3,5,4,2},{4,3,6,5,4,2},{1,2,4,3,5,4,2},{3,1,4,3,5,4,2},{1,4,3,6,5,4,2},{2,4,3,6,5,4,2},{5,4,3,6,5,4,2},{2,3,1,4,3,5,4,2},{1,2,4,3,6,5,4,2},{3,1,4,3,6,5,4,2},{1,5,4,3,6,5,4,2},{2,5,4,3,6,5,4,2},{4,2,3,1,4,3,5,4,2},{2,3,1,4,3,6,5,4,2},{1,2,5,4,3,6,5,4,2},{3,1,5,4,3,6,5,4,2},{4,2,5,4,3,6,5,4,2},{5,4,2,3,1,4,3,5,4,2},{4,2,3,1,4,3,6,5,4,2},{2,3,1,5,4,3,6,5,4,2},{1,4,2,5,4,3,6,5,4,2},{4,3,1,5,4,3,6,5,4,2},{3,4,2,5,4,3,6,5,4,2},{6,5,4,2,3,1,4,3,5,4,2},{5,4,2,3,1,4,3,6,5,4,2},{4,2,3,1,5,4,3,6,5,4,2},{3,1,4,2,5,4,3,6,5,4,2},{2,4,3,1,5,4,3,6,5,4,2},{1,3,4,2,5,4,3,6,5,4,2},{5,6,5,4,2,3,1,4,3,5,4,2},{4,5,4,2,3,1,4,3,6,5,4,2},{2,4,2,3,1,5,4,3,6,5,4,2},{3,4,2,3,1,5,4,3,6,5,4,2},{1,3,1,4,2,5,4,3,6,5,4,2},{4,5,6,5,4,2,3,1,4,3,5,4,2},{2,4,5,4,2,3,1,4,3,6,5,4,2},{3,4,5,4,2,3,1,4,3,6,5,4,2},{2,3,4,2,3,1,5,4,3,6,5,4,2},{1,3,4,2,3,1,5,4,3,6,5,4,2},{2,4,5,6,5,4,2,3,1,4,3,5,4,2},{3,4,5,6,5,4,2,3,1,4,3,5,4,2} ,{2,3,4,5,4,2,3,1,4,3,6,5,4,2},{1,3,4,5,4,2,3,1,4,3,6,5,4,2},{1,2,3,4,2,3,1,5,4,3,6,5,4,2} ,{2,3,4,5,6,5,4,2,3,1,4,3,5,4,2} ,{1,3,4,5,6,5,4,2,3,1,4,3,5,4,2},{1,2,3,4,5,4,2,3,1,4,3,6,5,4,2},{4,2,3,4,5,4,2,3,1,4,3,6,5,4,2},{1,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2},{4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2},{1,4,2,3,4,5,4,2,3,1,4,3,6,5,4,2},{1,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2},{5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2},{3,1,4,2,3,4,5,4,2,3,1,4,3,6,5,4,2},{3,1,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2},{1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2},{3,1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2},{4,3,1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2},{2,4,3,1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2}};
NormFE6[{1,0,0,0,0,0},s_]=Zetastar[2 s] Zetastar[-3+2 s];
NormFE6[{0,0,0,0,0,1},s_]=Zetastar[2 s] Zetastar[-3+2 s];
NormFE6[{0,1,0,0,0,0},s_]=Zetastar[2 s]Zetastar[-3+2 s] Zetastar[-2+2 s]Zetastar[-10+4 s];
EE6[{1,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=t5^(11-2 s) t6^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-8+2 s]+t6^(12-2 s) Zetastar[-11+2 s] Zetastar[-8+2 s]+t4^(10-2 s) t5^(-9+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]+t2^(9-2 s) t3^(9-2 s) t4^(-8+2 s) Zetastar[-8+2 s]^2+t2^(-7+2 s) t3^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]+t1^(8-2 s) t2^(9-2 s) t3^(-7+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(-7+2 s) t4^(8-2 s) Zetastar[-7+2 s]^2+t1^(-6+2 s) t2^(9-2 s) Zetastar[-8+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t2^(-7+2 s) t4^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(8-2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) Zetastar[-6+2 s]^2+t1^(8-2 s) t5^(-5+2 s) t6^(6-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]+t3^(-5+2 s) t5^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-6+2 s) t3^(7-2 s) t5^(-5+2 s) t6^(6-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]+t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) Zetastar[-5+2 s]^2+t1^(8-2 s) t6^(-4+2 s) Zetastar[-7+2 s] Zetastar[-4+2 s]+t1^(-6+2 s) t3^(7-2 s) t6^(-4+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]+t2^(5-2 s) t4^(-4+2 s) t6^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t3^(-5+2 s) t4^(6-2 s) t6^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-4+2 s]^2+t1^(2 s) Zetastar[2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t6^(6-2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]+t2^(5-2 s) t5^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[-3+2 s]^2+t3^(3-2 s) t4^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(2-2 s) t3^(-1+2 s) Zetastar[-3+2 s] Zetastar[-1+2 s];
EE6[{0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=t1^(2 (-5+s)) t3^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-8+2 s]+t1^(12-2 s) Zetastar[-11+2 s] Zetastar[-8+2 s]+t3^(-9+2 s) t4^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]+t2^(9-2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[-8+2 s]^2+t2^(-7+2 s) t5^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(9-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(-7+2 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2+t2^(9-2 s) t6^(-6+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s]+t3^(7-2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]+t2^(-7+2 s) t4^(8-2 s) t6^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]+t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s]^2+t1^(6-2 s) t3^(-5+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]+t3^(7-2 s) t5^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(6-2 s) t3^(-5+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(6-2 s) t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) Zetastar[-5+2 s]^2+t1^(-4+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-4+2 s]+t1^(-4+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(6-2 s) t2^(5-2 s) t4^(-4+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-4+2 s) t4^(6-2 s) t5^(-5+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-4+2 s) t2^(5-2 s) t3^(5-2 s) t4^(-4+2 s) Zetastar[-4+2 s]^2+t6^(2 s) Zetastar[2 s] Zetastar[-3+2 s]+t1^(6-2 s) t2^(-3+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]+t1^(-4+2 s) t2^(-3+2 s) t3^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(5-2 s) t3^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t3^(-3+2 s) t4^(4-2 s) Zetastar[-3+2 s]^2+t4^(-2+2 s) t5^(3-2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]+t5^(-1+2 s) t6^(2-2 s) Zetastar[-3+2 s] Zetastar[-1+2 s];
EE6[{0,1,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=t2^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-11+4 s]+t2^(-9+2 s) t4^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-11+4 s]+t3^(9-2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t3^(-7+2 s) t5^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-11+4 s]+t3^(9-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2 Zetastar[-11+4 s]+t1^(8-2 s) t3^(-7+2 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-7+2 s]^3 Zetastar[-11+4 s]+t1^(-6+2 s) t5^(9-2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-11+4 s]+t3^(9-2 s) t6^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t2^(7-2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t3^(-7+2 s) t4^(8-2 s) t6^(-6+2 s) Zetastar[-7+2 s]^2 Zetastar[-6+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(7-2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t1^(-6+2 s) t4^(8-2 s) t6^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t1^(8-2 s) t2^(7-2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s]^2 Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s]^3 Zetastar[-11+4 s]+t1^(8-2 s) t2^(-5+2 s) t6^(8-2 s) Zetastar[-7+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t2^(7-2 s) t5^(-5+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t2^(-5+2 s) t3^(7-2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t2^(7-2 s) t3^(-5+2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t2^(-5+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t2^(7-2 s) t3^(7-2 s) t5^(-5+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t2^(-5+2 s) t3^(7-2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t2^(7-2 s) t3^(-5+2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s]^2 Zetastar[-5+2 s] Zetastar[-11+4 s]+t1^(8-2 s) t2^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t2^(-5+2 s) t3^(-5+2 s) t4^(6-2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t1^(-6+2 s) t2^(-5+2 s) t3^(7-2 s) t4^(6-2 s) t5^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t2^(7-2 s) t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t2^(-5+2 s) t3^(-5+2 s) t4^(6-2 s) t5^(7-2 s) t6^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s]^2 Zetastar[-11+4 s]+t2^(-5+2 s) t3^(-5+2 s) t4^(12-4 s) t5^(-5+2 s) Zetastar[-5+2 s]^3 Zetastar[-11+4 s]+t1^(8-2 s) t3^(5-2 s) t4^(-4+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t4^(-4+2 s) t5^(5-2 s) t6^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t2^(12-4 s) t4^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(-6+2 s) t3^(12-4 s) t4^(-4+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t4^(-4+2 s) t5^(12-4 s) t6^(-6+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-11+4 s]+t1^(12-4 s) t3^(-3+2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t5^(-3+2 s) t6^(12-4 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-11+4 s]+t2^(6-2 s) t3^(6-2 s) t4^(-10+4 s) t5^(6-2 s) Zetastar[-5+2 s]^3 Zetastar[-10+4 s]+t2^(-10+4 s) t4^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(5-2 s) t3^(-10+4 s) t4^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t4^(7-2 s) t5^(-10+4 s) t6^(5-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-10+4 s]+t2^(-4+2 s) t3^(6-2 s) t4^(-5+2 s) t5^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(5-2 s) t2^(6-2 s) t3^(-4+2 s) t4^(-5+2 s) t5^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t2^(6-2 s) t3^(6-2 s) t4^(-5+2 s) t5^(-4+2 s) t6^(5-2 s) Zetastar[-5+2 s]^2 Zetastar[-4+2 s] Zetastar[-10+4 s]+t1^(5-2 s) t2^(-4+2 s) t3^(-4+2 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t2^(-4+2 s) t3^(6-2 s) t5^(-4+2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t1^(5-2 s) t2^(6-2 s) t3^(-4+2 s) t5^(-4+2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s]^2 Zetastar[-10+4 s]+t1^(5-2 s) t2^(-4+2 s) t3^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(5-2 s) Zetastar[-4+2 s]^3 Zetastar[-10+4 s]+t1^(-10+4 s) t3^(8-2 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t5^(8-2 s) t6^(-10+4 s) Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-3+2 s) t3^(-6+2 s) t4^(7-2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t4^(7-2 s) t5^(-6+2 s) t6^(-3+2 s) Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-3+2 s) t2^(6-2 s) t4^(-5+2 s) t5^(6-2 s) Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(6-2 s) t3^(6-2 s) t4^(-5+2 s) t6^(-3+2 s) Zetastar[-5+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-3+2 s) t2^(-4+2 s) t5^(6-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-3+2 s) t2^(6-2 s) t5^(-4+2 s) t6^(5-2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t2^(-4+2 s) t3^(6-2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(5-2 s) t2^(6-2 s) t3^(-4+2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(5-2 s) t4^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-3+2 s) t2^(-4+2 s) t4^(5-2 s) t5^(-4+2 s) t6^(5-2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(5-2 s) t2^(-4+2 s) t3^(-4+2 s) t4^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s]^2 Zetastar[-3+2 s] Zetastar[-10+4 s]+t1^(-3+2 s) t2^(6-2 s) t6^(-3+2 s) Zetastar[-5+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t6^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(-3+2 s) t2^(-4+2 s) t4^(5-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(5-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-3+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s]^2 Zetastar[-10+4 s]+t1^(-3+2 s) t3^(4-2 s) t4^(-3+2 s) t5^(4-2 s) t6^(-3+2 s) Zetastar[-3+2 s]^3 Zetastar[-10+4 s]+t2^(2 s) Zetastar[2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(5-2 s) t5^(-2+2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t3^(-2+2 s) t6^(5-2 s) Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-10+4 s]+t1^(-3+2 s) t3^(4-2 s) t5^(-2+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t3^(-2+2 s) t5^(4-2 s) t6^(-3+2 s) Zetastar[-3+2 s]^2 Zetastar[-2+2 s] Zetastar[-10+4 s]+t3^(-2+2 s) t4^(3-2 s) t5^(-2+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s]^2 Zetastar[-10+4 s]+t2^(2-2 s) t4^(-1+2 s) Zetastar[-3+2 s] Zetastar[-2+2 s] Zetastar[-1+2 s] Zetastar[-10+4 s];
EGRVE6[{1,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=2Zeta[2s]EE6[{1,0,0,0,0,0},s,{t1,t2,t3,t4,t5,t6}]/Zetastar[2s]/Zetastar[2s-3];
EGRVE6[{0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_}]:=2Zeta[2s]EE6[{0,0,0,0,0,1},s,{t1,t2,t3,t4,t5,t6}]/Zetastar[2s]/Zetastar[2s-3];


(*E7*)
PosrootsE7={{1,0,0,0,0,0,0},{0,1,0,0,0,0,0},{0,0,1,0,0,0,0},{0,0,0,1,0,0,0},{0,0,0,0,1,0,0},{0,0,0,0,0,1,0},{0,0,0,0,0,0,1},{1,0,1,0,0,0,0},{0,1,0,1,0,0,0},{0,0,1,1,0,0,0},{0,0,0,1,1,0,0},{0,0,0,0,1,1,0},{0,0,0,0,0,1,1},{1,0,1,1,0,0,0},{0,1,1,1,0,0,0},{0,1,0,1,1,0,0},{0,0,1,1,1,0,0},{0,0,0,1,1,1,0},{0,0,0,0,1,1,1},{1,1,1,1,0,0,0},{1,0,1,1,1,0,0},{0,1,1,1,1,0,0},{0,1,0,1,1,1,0},{0,0,1,1,1,1,0},{0,0,0,1,1,1,1},{1,1,1,1,1,0,0},{1,0,1,1,1,1,0},{0,1,1,2,1,0,0},{0,1,1,1,1,1,0},{0,1,0,1,1,1,1},{0,0,1,1,1,1,1},{1,1,1,2,1,0,0},{1,1,1,1,1,1,0},{1,0,1,1,1,1,1},{0,1,1,2,1,1,0},{0,1,1,1,1,1,1},{1,1,2,2,1,0,0},{1,1,1,2,1,1,0},{1,1,1,1,1,1,1},{0,1,1,2,2,1,0},{0,1,1,2,1,1,1},{1,1,2,2,1,1,0},{1,1,1,2,2,1,0},{1,1,1,2,1,1,1},{0,1,1,2,2,1,1},{1,1,2,2,2,1,0},{1,1,2,2,1,1,1},{1,1,1,2,2,1,1},{0,1,1,2,2,2,1},{1,1,2,3,2,1,0},{1,1,2,2,2,1,1},{1,1,1,2,2,2,1},{1,2,2,3,2,1,0},{1,1,2,3,2,1,1},{1,1,2,2,2,2,1},{1,2,2,3,2,1,1},{1,1,2,3,2,2,1},{1,2,2,3,2,2,1},{1,1,2,3,3,2,1},{1,2,2,3,3,2,1},{1,2,2,4,3,2,1},{1,2,3,4,3,2,1},{2,2,3,4,3,2,1}};
WorbitE7[{1,0,0,0,0,0,0},1]={{},{1},{1,3,4,2,5,4,3,1},{1,3,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1}};
WorbitE7[{0,0,0,0,0,0,1},1]={{},{1,3,4,5,6,7},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7}};
WorbitE7[{1,0,0,0,0,0,0},7]={{},{7,6,5,4,3,1},{7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1}};
WorbitE7[{0,0,0,0,0,0,1},7]={{},{7},{7,6,5,4,2,3,4,5,6,7},{7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7}};
WorbitE7[{1,0,0,0,0,0,0}]={{},{1},{3,1},{4,3,1},{2,4,3,1},{5,4,3,1},{2,5,4,3,1},{6,5,4,3,1},{4,2,5,4,3,1},{2,6,5,4,3,1},{7,6,5,4,3,1},{3,4,2,5,4,3,1},{4,2,6,5,4,3,1},{2,7,6,5,4,3,1},{1,3,4,2,5,4,3,1},{3,4,2,6,5,4,3,1},{5,4,2,6,5,4,3,1},{4,2,7,6,5,4,3,1},{1,3,4,2,6,5,4,3,1},{3,5,4,2,6,5,4,3,1},{3,4,2,7,6,5,4,3,1},{5,4,2,7,6,5,4,3,1},{1,3,5,4,2,6,5,4,3,1},{1,3,4,2,7,6,5,4,3,1},{4,3,5,4,2,6,5,4,3,1},{3,5,4,2,7,6,5,4,3,1},{6,5,4,2,7,6,5,4,3,1},{1,4,3,5,4,2,6,5,4,3,1},{1,3,5,4,2,7,6,5,4,3,1},{2,4,3,5,4,2,6,5,4,3,1},{4,3,5,4,2,7,6,5,4,3,1},{3,6,5,4,2,7,6,5,4,3,1},{1,2,4,3,5,4,2,6,5,4,3,1},{3,1,4,3,5,4,2,6,5,4,3,1},{1,4,3,5,4,2,7,6,5,4,3,1},{1,3,6,5,4,2,7,6,5,4,3,1},{2,4,3,5,4,2,7,6,5,4,3,1},{4,3,6,5,4,2,7,6,5,4,3,1},{2,3,1,4,3,5,4,2,6,5,4,3,1},{1,2,4,3,5,4,2,7,6,5,4,3,1},{3,1,4,3,5,4,2,7,6,5,4,3,1},{1,4,3,6,5,4,2,7,6,5,4,3,1},{2,4,3,6,5,4,2,7,6,5,4,3,1},{5,4,3,6,5,4,2,7,6,5,4,3,1},{4,2,3,1,4,3,5,4,2,6,5,4,3,1},{2,3,1,4,3,5,4,2,7,6,5,4,3,1},{1,2,4,3,6,5,4,2,7,6,5,4,3,1},{3,1,4,3,6,5,4,2,7,6,5,4,3,1},{1,5,4,3,6,5,4,2,7,6,5,4,3,1},{2,5,4,3,6,5,4,2,7,6,5,4,3,1},{5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{1,2,5,4,3,6,5,4,2,7,6,5,4,3,1},{3,1,5,4,3,6,5,4,2,7,6,5,4,3,1},{4,2,5,4,3,6,5,4,2,7,6,5,4,3,1},{6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1},{1,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1},{4,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1},{3,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1},{7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1},{3,1,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1},{2,4,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1},{1,3,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1},{6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{2,4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1},{3,4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1},{1,3,1,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1},{5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{2,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{2,3,4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1},{1,3,4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1},{4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{2,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{2,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{1,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{1,2,3,4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1},{2,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{1,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{1,2,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{4,2,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{1,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{1,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{1,4,2,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{1,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{1,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{3,1,4,2,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1},{1,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{3,1,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{3,1,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{1,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{3,1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{3,1,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{4,3,1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{4,3,1,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{2,4,3,1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1},{2,4,3,1,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{2,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1}};
WorbitE7[{0,0,0,0,0,0,1}]={{},{7},{6,7},{5,6,7},{4,5,6,7},{2,4,5,6,7},{3,4,5,6,7},{2,3,4,5,6,7},{1,3,4,5,6,7},{1,2,3,4,5,6,7},{4,2,3,4,5,6,7},{1,4,2,3,4,5,6,7},{5,4,2,3,4,5,6,7},{3,1,4,2,3,4,5,6,7},{1,5,4,2,3,4,5,6,7},{6,5,4,2,3,4,5,6,7},{3,1,5,4,2,3,4,5,6,7},{1,6,5,4,2,3,4,5,6,7},{7,6,5,4,2,3,4,5,6,7},{4,3,1,5,4,2,3,4,5,6,7},{3,1,6,5,4,2,3,4,5,6,7},{1,7,6,5,4,2,3,4,5,6,7},{2,4,3,1,5,4,2,3,4,5,6,7},{4,3,1,6,5,4,2,3,4,5,6,7},{3,1,7,6,5,4,2,3,4,5,6,7},{2,4,3,1,6,5,4,2,3,4,5,6,7},{5,4,3,1,6,5,4,2,3,4,5,6,7},{4,3,1,7,6,5,4,2,3,4,5,6,7},{2,5,4,3,1,6,5,4,2,3,4,5,6,7},{2,4,3,1,7,6,5,4,2,3,4,5,6,7},{5,4,3,1,7,6,5,4,2,3,4,5,6,7},{4,2,5,4,3,1,6,5,4,2,3,4,5,6,7},{2,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7},{4,2,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7},{3,4,2,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{1,3,4,2,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{3,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{1,3,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{1,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{2,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{1,2,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7},{7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7}};
NormFE7[{1,0,0,0,0,0,0},s_]=Zetastar[2 s] Zetastar[-3+2 s]Zetastar[2s-5]Zetastar[4(-4+s)];
NormFE7[{0,0,0,0,0,0,1},s_]=Zetastar[2 s] Zetastar[-4+2 s]Zetastar[2s-8];
NormFE7[{0,1,0,0,0,0,0},s_]=Zetastar[2s]Zetastar[2s-2]Zetastar[2s-3]Zetastar[2s-4]Zetastar[2s-6]Zetastar[4s-10];
NormFE7[{0,0,0,0,0,1,0},s_]=Zetastar[4 (-3+s)] Zetastar[2 s] Zetastar[-4+2 s] Zetastar[-3+2 s] Zetastar[-1+2 s] Zetastar[-8+4 s];
EE7[{1,0,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=t2^(9-2 s) t3^(9-2 s) t4^(4 (-4+s)) t5^(9-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s]^3+t2^(4 (-4+s)) t4^(10-2 s) Zetastar[4 (-4+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t1^(8-2 s) t3^(4 (-4+s)) t4^(10-2 s) Zetastar[4 (-4+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t4^(10-2 s) t5^(4 (-4+s)) t6^(8-2 s) Zetastar[4 (-4+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(-7+2 s) t3^(9-2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t1^(8-2 s) t2^(9-2 s) t3^(-7+2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t2^(9-2 s) t3^(9-2 s) t4^(-8+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(-7+2 s) t5^(9-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t2^(-7+2 s) t3^(9-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(9-2 s) t3^(-7+2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t1^(8-2 s) t2^(-7+2 s) t3^(-7+2 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s]^3+t1^(4 (-4+s)) t3^(11-2 s) Zetastar[2 (-5+s)] Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-6+2 s]+t5^(11-2 s) t6^(4 (-4+s)) t7^(7-2 s) Zetastar[2 (-5+s)] Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t3^(-9+2 s) t4^(10-2 s) Zetastar[4 (-4+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s]+t4^(10-2 s) t5^(-9+2 s) t6^(-6+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t2^(9-2 s) t4^(-8+2 s) t5^(9-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s]^2 Zetastar[-6+2 s]+t2^(9-2 s) t3^(9-2 s) t4^(-8+2 s) t6^(-6+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s]^2 Zetastar[-6+2 s]+t1^(-6+2 s) t2^(-7+2 s) t5^(9-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t2^(9-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t2^(-7+2 s) t3^(9-2 s) t6^(-6+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(8-2 s) t2^(9-2 s) t3^(-7+2 s) t6^(-6+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(8-2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(-6+2 s) t2^(-7+2 s) t4^(8-2 s) t5^(-7+2 s) t6^(8-2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(-7+2 s) t4^(8-2 s) t6^(-6+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s]^2 Zetastar[-6+2 s]+t1^(-6+2 s) t2^(9-2 s) t6^(-6+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-6+2 s]^2+t1^(-6+2 s) t3^(7-2 s) t4^(-6+2 s) t6^(8-2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(-6+2 s) t2^(-7+2 s) t4^(8-2 s) t6^(-6+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(8-2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s] Zetastar[-6+2 s]^2+t1^(-6+2 s) t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-6+2 s]^3+t5^(11-2 s) t6^(2 (-5+s)) t7^(-5+2 s) Zetastar[2 (-5+s)] Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-5+2 s]+t6^(12-2 s) t7^(4 (-4+s)) Zetastar[4 (-4+s)] Zetastar[-11+2 s] Zetastar[-8+2 s] Zetastar[-5+2 s]+t4^(10-2 s) t5^(-9+2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-5+2 s]+t2^(9-2 s) t3^(9-2 s) t4^(-8+2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s]^2 Zetastar[-5+2 s]+t2^(-7+2 s) t3^(9-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t1^(8-2 s) t2^(9-2 s) t3^(-7+2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t1^(8-2 s) t2^(-7+2 s) t3^(-7+2 s) t4^(8-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s]^2 Zetastar[-5+2 s]+t1^(-6+2 s) t2^(9-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t3^(-5+2 s) t6^(8-2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(8-2 s) t5^(-5+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-6+2 s) t2^(-7+2 s) t4^(8-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(8-2 s) t4^(-6+2 s) t5^(7-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-6+2 s) t3^(7-2 s) t5^(-5+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t3^(-5+2 s) t5^(7-2 s) t6^(-6+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(-6+2 s) t3^(7-2 s) t4^(-6+2 s) t5^(7-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-6+2 s]^2 Zetastar[-5+2 s]+t1^(8-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s] Zetastar[-5+2 s]^2+t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t3^(-5+2 s) t5^(7-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t1^(-6+2 s) t3^(7-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-6+2 s] Zetastar[-5+2 s]^2+t3^(-5+2 s) t4^(6-2 s) t5^(-5+2 s) t6^(6-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-5+2 s]^3+t1^(8-2 s) t6^(-4+2 s) Zetastar[4 (-4+s)] Zetastar[-7+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t1^(-6+2 s) t3^(7-2 s) t6^(-4+2 s) Zetastar[4 (-4+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(5-2 s) t4^(-4+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t3^(-5+2 s) t4^(6-2 s) t6^(-4+2 s) Zetastar[4 (-4+s)] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t2^(5-2 s) t4^(-4+2 s) t6^(6-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-5+2 s]^2 Zetastar[-4+2 s]+t2^(5-2 s) t4^(-4+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-4+s)] Zetastar[-5+2 s] Zetastar[-4+2 s]^2+t1^(2 s) Zetastar[4 (-4+s)] Zetastar[2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t7^(7-2 s) Zetastar[4 (-4+s)] Zetastar[-6+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t6^(6-2 s) t7^(-5+2 s) Zetastar[4 (-4+s)] Zetastar[-5+2 s]^2 Zetastar[-3+2 s]+t2^(5-2 s) t5^(-3+2 s) Zetastar[4 (-4+s)] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t5^(5-2 s) t6^(-4+2 s) Zetastar[4 (-4+s)] Zetastar[-5+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t2^(-3+2 s) t4^(4-2 s) t5^(-3+2 s) Zetastar[4 (-4+s)] Zetastar[-5+2 s] Zetastar[-3+2 s]^2+t3^(3-2 s) t4^(-2+2 s) Zetastar[4 (-4+s)] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-2+2 s]+t1^(2-2 s) t3^(-1+2 s) Zetastar[4 (-4+s)] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-1+2 s]+t1^(11-2 s) t3^(2 (-5+s)) t4^(11-2 s) t5^(2 (-5+s)) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)]^3 Zetastar[-17+4 s]+t2^(2 (-6+s)) t4^(13-2 s) t5^(2 (-6+s)) t6^(13-2 s) Zetastar[2 (-6+s)]^2 Zetastar[-11+2 s] Zetastar[-17+4 s]+t1^(11-2 s) t3^(2 (-5+s)) t6^(13-2 s) Zetastar[2 (-6+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-17+4 s]+t2^(2 (-6+s)) t4^(13-2 s) t7^(2 (-5+s)) Zetastar[2 (-6+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-17+4 s]+t1^(11-2 s) t3^(2 (-5+s)) t4^(11-2 s) t5^(2 (-5+s)) t7^(12-2 s) Zetastar[2 (-5+s)]^2 Zetastar[-11+2 s] Zetastar[-17+4 s]+t1^(11-2 s) t3^(2 (-5+s)) t5^(12-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)]^2 Zetastar[-11+2 s] Zetastar[-17+4 s]+t3^(12-2 s) t5^(2 (-5+s)) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)]^2 Zetastar[-11+2 s] Zetastar[-17+4 s]+t1^(17-2 s) Zetastar[2 (-8+s)] Zetastar[-13+2 s] Zetastar[-11+2 s] Zetastar[-17+4 s]+t3^(2 (-7+s)) t4^(15-2 s) Zetastar[2 (-7+s)] Zetastar[-13+2 s] Zetastar[-11+2 s] Zetastar[-17+4 s]+t2^(2 (-6+s)) t5^(14-2 s) Zetastar[2 (-6+s)] Zetastar[-13+2 s] Zetastar[-11+2 s] Zetastar[-17+4 s]+t2^(14-2 s) t5^(2 (-6+s)) t6^(13-2 s) Zetastar[2 (-6+s)] Zetastar[-13+2 s] Zetastar[-11+2 s] Zetastar[-17+4 s]+t2^(14-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-13+2 s] Zetastar[-11+2 s] Zetastar[-17+4 s]+t1^(-15+2 s) t3^(16-2 s) Zetastar[-15+2 s] Zetastar[-13+2 s] Zetastar[-11+2 s] Zetastar[-17+4 s]+t2^(14-2 s) t4^(-13+2 s) t5^(14-2 s) Zetastar[-13+2 s]^2 Zetastar[-11+2 s] Zetastar[-17+4 s]+t3^(12-2 s) t4^(-11+2 s) t6^(13-2 s) Zetastar[2 (-6+s)] Zetastar[-11+2 s]^2 Zetastar[-17+4 s]+t2^(2 (-6+s)) t4^(13-2 s) t6^(-11+2 s) t7^(12-2 s) Zetastar[2 (-6+s)] Zetastar[-11+2 s]^2 Zetastar[-17+4 s]+t3^(12-2 s) t5^(2 (-5+s)) t7^(12-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s]^2 Zetastar[-17+4 s]+t1^(11-2 s) t3^(2 (-5+s)) t5^(12-2 s) t6^(-11+2 s) t7^(12-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s]^2 Zetastar[-17+4 s]+t3^(12-2 s) t4^(-11+2 s) t5^(12-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-11+2 s]^2 Zetastar[-17+4 s]+t2^(14-2 s) t6^(-11+2 s) t7^(12-2 s) Zetastar[-13+2 s] Zetastar[-11+2 s]^2 Zetastar[-17+4 s]+t3^(12-2 s) t4^(-11+2 s) t5^(12-2 s) t6^(-11+2 s) t7^(12-2 s) Zetastar[-11+2 s]^3 Zetastar[-17+4 s]+t1^(11-2 s) t3^(2 (-5+s)) t4^(11-2 s) t6^(-9+2 s) Zetastar[2 (-5+s)]^2 Zetastar[-9+2 s] Zetastar[-17+4 s]+t1^(11-2 s) t2^(10-2 s) t4^(-9+2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)]^2 Zetastar[-9+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t4^(11-2 s) t5^(2 (-5+s)) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)]^2 Zetastar[-9+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t6^(13-2 s) Zetastar[2 (-6+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-17+4 s]+t3^(12-2 s) t6^(-9+2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-17+4 s]+t1^(11-2 s) t2^(10-2 s) t4^(-9+2 s) t7^(12-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t4^(11-2 s) t5^(2 (-5+s)) t7^(12-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t5^(12-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t5^(12-2 s) t6^(-11+2 s) t7^(12-2 s) Zetastar[-11+2 s]^2 Zetastar[-9+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t4^(11-2 s) t6^(-9+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2 Zetastar[-17+4 s]+t1^(11-2 s) t2^(10-2 s) t4^(-9+2 s) t5^(10-2 s) t6^(-9+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2 Zetastar[-17+4 s]+t1^(-9+2 s) t2^(10-2 s) t3^(10-2 s) t4^(-9+2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2 Zetastar[-17+4 s]+t1^(-9+2 s) t2^(10-2 s) t3^(10-2 s) t4^(-9+2 s) t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s]^2 Zetastar[-17+4 s]+t1^(-9+2 s) t2^(10-2 s) t3^(10-2 s) t4^(-9+2 s) t5^(10-2 s) t6^(-9+2 s) Zetastar[-9+2 s]^3 Zetastar[-17+4 s]+t1^(11-2 s) t2^(-8+2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)]^2 Zetastar[-8+2 s] Zetastar[-17+4 s]+t1^(11-2 s) t2^(-8+2 s) t7^(12-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-8+2 s] Zetastar[-17+4 s]+t1^(11-2 s) t2^(10-2 s) t5^(-8+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-17+4 s]+t1^(11-2 s) t2^(-8+2 s) t5^(10-2 s) t6^(-9+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t2^(-8+2 s) t3^(10-2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-17+4 s]+t2^(10-2 s) t3^(-8+2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t2^(-8+2 s) t3^(10-2 s) t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-17+4 s]+t2^(10-2 s) t3^(-8+2 s) t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t2^(10-2 s) t3^(10-2 s) t5^(-8+2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t2^(-8+2 s) t3^(10-2 s) t5^(10-2 s) t6^(-9+2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-17+4 s]+t2^(10-2 s) t3^(-8+2 s) t5^(10-2 s) t6^(-9+2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s] Zetastar[-17+4 s]+t1^(11-2 s) t2^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) Zetastar[2 (-5+s)] Zetastar[-8+2 s]^2 Zetastar[-17+4 s]+t2^(-8+2 s) t3^(-8+2 s) t4^(9-2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-8+2 s]^2 Zetastar[-17+4 s]+t2^(-8+2 s) t3^(-8+2 s) t4^(9-2 s) t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-8+2 s]^2 Zetastar[-17+4 s]+t1^(-9+2 s) t2^(-8+2 s) t3^(10-2 s) t4^(9-2 s) t5^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-17+4 s]+t2^(10-2 s) t3^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-17+4 s]+t2^(-8+2 s) t3^(-8+2 s) t4^(9-2 s) t5^(10-2 s) t6^(-9+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2 Zetastar[-17+4 s]+t2^(-8+2 s) t3^(-8+2 s) t4^(18-4 s) t5^(-8+2 s) Zetastar[-8+2 s]^3 Zetastar[-17+4 s]+t1^(11-2 s) t3^(8-2 s) t4^(-7+2 s) Zetastar[2 (-5+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-17+4 s]+t4^(-7+2 s) t5^(8-2 s) t6^(11-2 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-17+4 s]+t4^(-7+2 s) t5^(8-2 s) t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-17+4 s]+t2^(18-4 s) t4^(-7+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-17+4 s]+t1^(-9+2 s) t3^(18-4 s) t4^(-7+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-17+4 s]+t4^(-7+2 s) t5^(18-4 s) t6^(-9+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-17+4 s]+t1^(18-4 s) t3^(-6+2 s) Zetastar[2 (-5+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-17+4 s]+t5^(-6+2 s) t6^(18-4 s) t7^(2 (-5+s)) Zetastar[2 (-5+s)] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-17+4 s]+t5^(-6+2 s) t6^(7-2 s) t7^(12-2 s) Zetastar[-11+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-17+4 s]+t6^(-5+2 s) t7^(18-4 s) Zetastar[-11+2 s] Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-17+4 s];
EE7[{0,0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=t1^(13-2 s) t2^(2 (-6+s)) t3^(2 (-6+s)) t4^(13-2 s) Zetastar[2 (-6+s)]^2 Zetastar[-9+2 s]+t1^(13-2 s) t5^(2 (-5+s)) t6^(11-2 s) Zetastar[2 (-6+s)] Zetastar[2 (-5+s)] Zetastar[-9+2 s]+t3^(2 (-5+s)) t4^(11-2 s) t5^(2 (-5+s)) t6^(11-2 s) Zetastar[2 (-5+s)]^2 Zetastar[-9+2 s]+t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)] Zetastar[-13+2 s] Zetastar[-9+2 s]+t4^(15-2 s) t5^(2 (-7+s)) Zetastar[2 (-7+s)] Zetastar[-13+2 s] Zetastar[-9+2 s]+t2^(2 (-6+s)) t3^(14-2 s) Zetastar[2 (-6+s)] Zetastar[-13+2 s] Zetastar[-9+2 s]+t1^(13-2 s) t2^(14-2 s) t3^(2 (-6+s)) Zetastar[2 (-6+s)] Zetastar[-13+2 s] Zetastar[-9+2 s]+t7^(18-2 s) Zetastar[-17+2 s] Zetastar[-13+2 s] Zetastar[-9+2 s]+t5^(16-2 s) t6^(-15+2 s) Zetastar[-15+2 s] Zetastar[-13+2 s] Zetastar[-9+2 s]+t2^(14-2 s) t3^(14-2 s) t4^(-13+2 s) Zetastar[-13+2 s]^2 Zetastar[-9+2 s]+t1^(-11+2 s) t2^(2 (-6+s)) t4^(13-2 s) Zetastar[2 (-6+s)] Zetastar[-11+2 s] Zetastar[-9+2 s]+t1^(13-2 s) t4^(-11+2 s) t5^(12-2 s) Zetastar[2 (-6+s)] Zetastar[-11+2 s] Zetastar[-9+2 s]+t3^(2 (-5+s)) t5^(12-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s]+t1^(-11+2 s) t3^(12-2 s) t5^(2 (-5+s)) t6^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s]+t1^(-11+2 s) t2^(14-2 s) Zetastar[-13+2 s] Zetastar[-11+2 s] Zetastar[-9+2 s]+t1^(-11+2 s) t3^(12-2 s) t4^(-11+2 s) t5^(12-2 s) Zetastar[-11+2 s]^2 Zetastar[-9+2 s]+t1^(13-2 s) t6^(-9+2 s) t7^(10-2 s) Zetastar[2 (-6+s)] Zetastar[-9+2 s]^2+t2^(10-2 s) t4^(-9+2 s) t6^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2+t3^(2 (-5+s)) t4^(11-2 s) t6^(-9+2 s) t7^(10-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2+t1^(-11+2 s) t3^(12-2 s) t6^(-9+2 s) t7^(10-2 s) Zetastar[-11+2 s] Zetastar[-9+2 s]^2+t2^(10-2 s) t4^(-9+2 s) t5^(10-2 s) t6^(-9+2 s) t7^(10-2 s) Zetastar[-9+2 s]^3+t1^(13-2 s) t7^(-8+2 s) Zetastar[2 (-6+s)] Zetastar[-9+2 s] Zetastar[-8+2 s]+t2^(-8+2 s) t6^(11-2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s]+t3^(2 (-5+s)) t4^(11-2 s) t7^(-8+2 s) Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s]+t1^(-11+2 s) t3^(12-2 s) t7^(-8+2 s) Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-8+2 s]+t2^(10-2 s) t5^(-8+2 s) t7^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s]+t2^(-8+2 s) t5^(10-2 s) t6^(-9+2 s) t7^(10-2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s]+t2^(10-2 s) t4^(-9+2 s) t5^(10-2 s) t7^(-8+2 s) Zetastar[-9+2 s]^2 Zetastar[-8+2 s]+t2^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2+t2^(-8+2 s) t5^(10-2 s) t7^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2+t2^(10-2 s) t5^(-8+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s]^2+t2^(-8+2 s) t4^(9-2 s) t5^(-8+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s]^3+t2^(10-2 s) t6^(-7+2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t3^(8-2 s) t4^(-7+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t2^(-8+2 s) t4^(9-2 s) t6^(-7+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t3^(8-2 s) t4^(-7+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-7+2 s]+t3^(8-2 s) t4^(-7+2 s) t5^(8-2 s) t6^(-7+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s]^2+t1^(7-2 s) t3^(-6+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s]+t1^(7-2 s) t3^(-6+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-6+2 s]+t3^(8-2 s) t5^(-6+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(7-2 s) t3^(-6+2 s) t5^(8-2 s) t6^(-7+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(7-2 s) t3^(-6+2 s) t4^(7-2 s) t5^(-6+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s]^2+t1^(-5+2 s) t7^(10-2 s) Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t6^(9-2 s) t7^(-8+2 s) Zetastar[-8+2 s]^2 Zetastar[-5+2 s]+t1^(-5+2 s) t5^(8-2 s) t6^(-7+2 s) Zetastar[-8+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t1^(7-2 s) t2^(6-2 s) t4^(-5+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t4^(7-2 s) t5^(-6+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t1^(-5+2 s) t2^(6-2 s) t3^(6-2 s) t4^(-5+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s]^2+t7^(2 s) Zetastar[2 s] Zetastar[-8+2 s] Zetastar[-4+2 s]+t1^(7-2 s) t2^(-4+2 s) Zetastar[-8+2 s] Zetastar[-6+2 s] Zetastar[-4+2 s]+t1^(-5+2 s) t2^(-4+2 s) t3^(6-2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(6-2 s) t3^(-4+2 s) Zetastar[-8+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t2^(-4+2 s) t3^(-4+2 s) t4^(5-2 s) Zetastar[-8+2 s] Zetastar[-4+2 s]^2+t4^(-3+2 s) t5^(4-2 s) Zetastar[-8+2 s] Zetastar[-4+2 s] Zetastar[-3+2 s]+t5^(-2+2 s) t6^(3-2 s) Zetastar[-8+2 s] Zetastar[-4+2 s] Zetastar[-2+2 s]+t6^(-1+2 s) t7^(2-2 s) Zetastar[-8+2 s] Zetastar[-4+2 s] Zetastar[-1+2 s];
EGRVE7[{1,0,0,0,0,0,0},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=2Zeta[2s]EE7[{1,0,0,0,0,0,0},s,{t1,t2,t3,t4,t5,t6,t7}]/Zetastar[2s]/Zetastar[2s-3]/Zetastar[2s-5]/Zetastar[4s-16];
EGRVE7[{0,0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_}]:=2Zeta[2s]EE7[{0,0,0,0,0,0,1},s,{t1,t2,t3,t4,t5,t6,t7}]/(Zetastar[2 s] Zetastar[-8+2 s] Zetastar[-4+2 s]);


(*E8*)
PosrootsE8={{1,0,0,0,0,0,0,0},{0,1,0,0,0,0,0,0},{0,0,1,0,0,0,0,0},{0,0,0,1,0,0,0,0},{0,0,0,0,1,0,0,0},{0,0,0,0,0,1,0,0},{0,0,0,0,0,0,1,0},{0,0,0,0,0,0,0,1},{1,0,1,0,0,0,0,0},{0,1,0,1,0,0,0,0},{0,0,1,1,0,0,0,0},{0,0,0,1,1,0,0,0},{0,0,0,0,1,1,0,0},{0,0,0,0,0,1,1,0},{0,0,0,0,0,0,1,1},{1,0,1,1,0,0,0,0},{0,1,1,1,0,0,0,0},{0,1,0,1,1,0,0,0},{0,0,1,1,1,0,0,0},{0,0,0,1,1,1,0,0},{0,0,0,0,1,1,1,0},{0,0,0,0,0,1,1,1},{1,1,1,1,0,0,0,0},{1,0,1,1,1,0,0,0},{0,1,1,1,1,0,0,0},{0,1,0,1,1,1,0,0},{0,0,1,1,1,1,0,0},{0,0,0,1,1,1,1,0},{0,0,0,0,1,1,1,1},{1,1,1,1,1,0,0,0},{1,0,1,1,1,1,0,0},{0,1,1,2,1,0,0,0},{0,1,1,1,1,1,0,0},{0,1,0,1,1,1,1,0},{0,0,1,1,1,1,1,0},{0,0,0,1,1,1,1,1},{1,1,1,2,1,0,0,0},{1,1,1,1,1,1,0,0},{1,0,1,1,1,1,1,0},{0,1,1,2,1,1,0,0},{0,1,1,1,1,1,1,0},{0,1,0,1,1,1,1,1},{0,0,1,1,1,1,1,1},{1,1,2,2,1,0,0,0},{1,1,1,2,1,1,0,0},{1,1,1,1,1,1,1,0},{1,0,1,1,1,1,1,1},{0,1,1,2,2,1,0,0},{0,1,1,2,1,1,1,0},{0,1,1,1,1,1,1,1},{1,1,2,2,1,1,0,0},{1,1,1,2,2,1,0,0},{1,1,1,2,1,1,1,0},{1,1,1,1,1,1,1,1},{0,1,1,2,2,1,1,0},{0,1,1,2,1,1,1,1},{1,1,2,2,2,1,0,0},{1,1,2,2,1,1,1,0},{1,1,1,2,2,1,1,0},{1,1,1,2,1,1,1,1},{0,1,1,2,2,2,1,0},{0,1,1,2,2,1,1,1},{1,1,2,3,2,1,0,0},{1,1,2,2,2,1,1,0},{1,1,2,2,1,1,1,1},{1,1,1,2,2,2,1,0},{1,1,1,2,2,1,1,1},{0,1,1,2,2,2,1,1},{1,2,2,3,2,1,0,0},{1,1,2,3,2,1,1,0},{1,1,2,2,2,2,1,0},{1,1,2,2,2,1,1,1},{1,1,1,2,2,2,1,1},{0,1,1,2,2,2,2,1},{1,2,2,3,2,1,1,0},{1,1,2,3,2,2,1,0},{1,1,2,3,2,1,1,1},{1,1,2,2,2,2,1,1},{1,1,1,2,2,2,2,1},{1,2,2,3,2,2,1,0},{1,2,2,3,2,1,1,1},{1,1,2,3,3,2,1,0},{1,1,2,3,2,2,1,1},{1,1,2,2,2,2,2,1},{1,2,2,3,3,2,1,0},{1,2,2,3,2,2,1,1},{1,1,2,3,3,2,1,1},{1,1,2,3,2,2,2,1},{1,2,2,4,3,2,1,0},{1,2,2,3,3,2,1,1},{1,2,2,3,2,2,2,1},{1,1,2,3,3,2,2,1},{1,2,3,4,3,2,1,0},{1,2,2,4,3,2,1,1},{1,2,2,3,3,2,2,1},{1,1,2,3,3,3,2,1},{2,2,3,4,3,2,1,0},{1,2,3,4,3,2,1,1},{1,2,2,4,3,2,2,1},{1,2,2,3,3,3,2,1},{2,2,3,4,3,2,1,1},{1,2,3,4,3,2,2,1},{1,2,2,4,3,3,2,1},{2,2,3,4,3,2,2,1},{1,2,3,4,3,3,2,1},{1,2,2,4,4,3,2,1},{2,2,3,4,3,3,2,1},{1,2,3,4,4,3,2,1},{2,2,3,4,4,3,2,1},{1,2,3,5,4,3,2,1},{2,2,3,5,4,3,2,1},{1,3,3,5,4,3,2,1},{2,3,3,5,4,3,2,1},{2,2,4,5,4,3,2,1},{2,3,4,5,4,3,2,1},{2,3,4,6,4,3,2,1},{2,3,4,6,5,3,2,1},{2,3,4,6,5,4,2,1},{2,3,4,6,5,4,3,1},{2,3,4,6,5,4,3,2}};
WorbitE8[{1,0,0,0,0,0,0,0},8]={{}, {8,7,6,5,4,3,1} ,{8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1} ,{8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,7,6,5,4,2,8,7,6,5,4,3,1} ,{8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1}};
WorbitE8[{1,0,0,0,0,0,0,0},1]={{},{1},{1,3,4,2,5,4,3,1},{1,3,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1},{1,3,4,2,5,4,3,1,6,5,4,3,7,6,5,4,2,8,7,6,5,4,3,1},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,7,6,5,4,2,3,1,4,3,5,4,2,8,7,6,5,4,3,1},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,4,5,6,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,7,6,5,4,2,3,1,4,3,5,4,2,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,7,6,5,4,2,8,7,6,5,4,3,1},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1}};
WorbitE8[{0,0,0,0,0,0,0,1},8]={{},{8},{8,7,6,5,4,2,3,4,5,6,7,8},{8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8}};
WorbitE8[{0,0,0,0,0,0,0,1},1]={{},{1,3,4,5,6,7,8},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8}};
WorbitE8[{0,0,0,0,0,0,0,1}]={{},{8},{7,8},{6,7,8},{5,6,7,8},{4,5,6,7,8},{2,4,5,6,7,8},{3,4,5,6,7,8},{2,3,4,5,6,7,8},{1,3,4,5,6,7,8},{1,2,3,4,5,6,7,8},{4,2,3,4,5,6,7,8},{1,4,2,3,4,5,6,7,8},{5,4,2,3,4,5,6,7,8},{3,1,4,2,3,4,5,6,7,8},{1,5,4,2,3,4,5,6,7,8},{6,5,4,2,3,4,5,6,7,8},{3,1,5,4,2,3,4,5,6,7,8},{1,6,5,4,2,3,4,5,6,7,8},{7,6,5,4,2,3,4,5,6,7,8},{4,3,1,5,4,2,3,4,5,6,7,8},{3,1,6,5,4,2,3,4,5,6,7,8},{1,7,6,5,4,2,3,4,5,6,7,8},{8,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,5,4,2,3,4,5,6,7,8},{4,3,1,6,5,4,2,3,4,5,6,7,8},{3,1,7,6,5,4,2,3,4,5,6,7,8},{1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,6,5,4,2,3,4,5,6,7,8},{5,4,3,1,6,5,4,2,3,4,5,6,7,8},{4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,5,4,3,1,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,8},{2,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,8},{4,2,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,8},{3,4,2,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,2,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,2,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,2,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,2,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,2,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,2,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,1,4,2,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,3,4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,2,3,4,2,3,1,5,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,2,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,4,2,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,4,2,3,4,5,4,2,3,1,4,3,6,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,1,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,1,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,3,1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,3,1,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,5,4,2,3,4,5,6,5,4,2,3,1,4,3,5,4,2,7,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,3,1,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,1,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,3,1,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{5,4,3,1,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{2,5,4,3,1,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,2,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,8,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,5,4,3,1,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,3,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{1,2,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8},{8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8,7,6,5,4,2,3,1,4,3,5,4,2,6,5,4,3,1,7,6,5,4,2,3,4,5,6,7,8}};
NormFE8[{1,0,0,0,0,0,0,0},s_]=Zetastar[4s-16]Zetastar[4s-22] Zetastar[2 s] Zetastar[-5+2 s] Zetastar[-3+2 s] Zetastar[-6+2 s]Zetastar[-9+2 s];
NormFE8[{0,0,0,0,0,0,0,1},s_]=Zetastar[4s-28]Zetastar[2 s] Zetastar[-5+2 s] Zetastar[-9+2 s];
EE8[{0,0,0,0,0,0,0,1},s_,{t1_,t2_,t3_,t4_,t5_,t6_,t7_,t8_}]:=t2^(15-2 s) t3^(15-2 s) t4^(4 (-7+s)) t5^(15-2 s) Zetastar[2 (-7+s)]^3 Zetastar[4 (-7+s)]+t1^(4 (-7+s)) t3^(17-2 s) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]+t5^(17-2 s) t6^(4 (-7+s)) t7^(13-2 s) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]+t1^(2 (-6+s)) t2^(15-2 s) t4^(2 (-7+s)) t5^(15-2 s) Zetastar[2 (-7+s)]^2 Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]+t2^(15-2 s) t3^(15-2 s) t4^(2 (-7+s)) t6^(2 (-6+s)) t7^(13-2 s) Zetastar[2 (-7+s)]^2 Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]+t1^(2 (-6+s)) t2^(15-2 s) t6^(2 (-6+s)) t7^(13-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]^2+t1^(2 (-6+s)) t3^(13-2 s) t4^(2 (-6+s)) t5^(13-2 s) t6^(2 (-6+s)) t7^(13-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]^3+t7^(19-2 s) t8^(4 (-7+s)) Zetastar[2 (-9+s)] Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]+t5^(17-2 s) t6^(2 (-8+s)) t8^(2 (-5+s)) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]+t2^(15-2 s) t3^(15-2 s) t4^(2 (-7+s)) t8^(2 (-5+s)) Zetastar[2 (-7+s)]^2 Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]+t1^(2 (-6+s)) t2^(15-2 s) t8^(2 (-5+s)) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[2 (-5+s)]+t1^(2 (-6+s)) t3^(13-2 s) t4^(2 (-6+s)) t5^(13-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]^2 Zetastar[2 (-5+s)]+t1^(2 (-6+s)) t3^(13-2 s) t6^(2 (-5+s)) t7^(11-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[2 (-5+s)]^2+t2^(11-2 s) t4^(2 (-5+s)) t5^(11-2 s) t6^(2 (-5+s)) t7^(11-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]^3+t6^(18-2 s) t7^(-17+2 s) t8^(2 (-5+s)) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-17+2 s]+t1^(2 (-6+s)) t3^(-15+2 s) t4^(16-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-15+2 s]+t4^(16-2 s) t5^(-15+2 s) t6^(2 (-6+s)) t7^(13-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-15+2 s]+t4^(16-2 s) t5^(-15+2 s) t8^(2 (-5+s)) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-15+2 s]+t2^(-13+2 s) t3^(15-2 s) t4^(2 (-7+s)) t5^(15-2 s) Zetastar[2 (-7+s)]^2 Zetastar[4 (-7+s)] Zetastar[-13+2 s]+t1^(14-2 s) t2^(15-2 s) t3^(-13+2 s) t4^(2 (-7+s)) t5^(15-2 s) Zetastar[2 (-7+s)]^2 Zetastar[4 (-7+s)] Zetastar[-13+2 s]+t2^(15-2 s) t3^(15-2 s) t4^(2 (-7+s)) t5^(-13+2 s) t6^(14-2 s) Zetastar[2 (-7+s)]^2 Zetastar[4 (-7+s)] Zetastar[-13+2 s]+t1^(2 (-6+s)) t2^(-13+2 s) t5^(15-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s]+t1^(2 (-6+s)) t2^(15-2 s) t5^(-13+2 s) t6^(14-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s]+t2^(-13+2 s) t3^(15-2 s) t6^(2 (-6+s)) t7^(13-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s]+t1^(14-2 s) t2^(15-2 s) t3^(-13+2 s) t6^(2 (-6+s)) t7^(13-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s]+t1^(2 (-6+s)) t3^(13-2 s) t4^(2 (-6+s)) t6^(14-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]^2 Zetastar[-13+2 s]+t1^(2 (-6+s)) t2^(-13+2 s) t4^(14-2 s) t6^(2 (-6+s)) t7^(13-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]^2 Zetastar[-13+2 s]+t1^(14-2 s) t4^(2 (-6+s)) t5^(13-2 s) t6^(2 (-6+s)) t7^(13-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]^2 Zetastar[-13+2 s]+t2^(-13+2 s) t3^(15-2 s) t8^(2 (-5+s)) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-13+2 s]+t1^(14-2 s) t2^(15-2 s) t3^(-13+2 s) t8^(2 (-5+s)) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-13+2 s]+t1^(2 (-6+s)) t2^(-13+2 s) t4^(14-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[2 (-5+s)] Zetastar[-13+2 s]+t1^(14-2 s) t4^(2 (-6+s)) t5^(13-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[2 (-5+s)] Zetastar[-13+2 s]+t1^(14-2 s) t6^(2 (-5+s)) t7^(11-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]^2 Zetastar[-13+2 s]+t2^(4 (-7+s)) t4^(16-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-15+2 s] Zetastar[-13+2 s]+t1^(14-2 s) t3^(4 (-7+s)) t4^(16-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-15+2 s] Zetastar[-13+2 s]+t4^(16-2 s) t5^(4 (-7+s)) t6^(14-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-15+2 s] Zetastar[-13+2 s]+t1^(14-2 s) t2^(-13+2 s) t3^(-13+2 s) t5^(15-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-13+2 s]^2+t2^(-13+2 s) t3^(15-2 s) t5^(-13+2 s) t6^(14-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-13+2 s]^2+t1^(14-2 s) t2^(15-2 s) t3^(-13+2 s) t5^(-13+2 s) t6^(14-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-13+2 s]^2+t1^(14-2 s) t4^(2 (-6+s)) t6^(14-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s]^2+t1^(2 (-6+s)) t2^(-13+2 s) t4^(14-2 s) t5^(-13+2 s) t6^(14-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s]^2+t1^(14-2 s) t2^(-13+2 s) t3^(-13+2 s) t4^(14-2 s) t6^(2 (-6+s)) t7^(13-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s]^2+t1^(14-2 s) t2^(-13+2 s) t3^(-13+2 s) t4^(14-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-13+2 s]^2+t1^(14-2 s) t2^(-13+2 s) t3^(-13+2 s) t4^(14-2 s) t5^(-13+2 s) t6^(14-2 s) Zetastar[4 (-7+s)] Zetastar[-13+2 s]^3+t5^(17-2 s) t6^(2 (-8+s)) t7^(-11+2 s) t8^(12-2 s) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-11+2 s]+t2^(15-2 s) t3^(15-2 s) t4^(2 (-7+s)) t7^(-11+2 s) t8^(12-2 s) Zetastar[2 (-7+s)]^2 Zetastar[4 (-7+s)] Zetastar[-11+2 s]+t1^(2 (-6+s)) t2^(15-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-11+2 s]+t1^(2 (-6+s)) t3^(13-2 s) t5^(-11+2 s) t7^(13-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]^2 Zetastar[-11+2 s]+t3^(-11+2 s) t5^(13-2 s) t6^(2 (-6+s)) t7^(13-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]^2 Zetastar[-11+2 s]+t1^(2 (-6+s)) t3^(13-2 s) t4^(2 (-6+s)) t5^(13-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)]^2 Zetastar[-11+2 s]+t2^(11-2 s) t4^(2 (-5+s)) t7^(13-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s]+t1^(2 (-6+s)) t3^(13-2 s) t6^(2 (-5+s)) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s]+t3^(-11+2 s) t5^(13-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s]+t1^(2 (-6+s)) t3^(13-2 s) t5^(-11+2 s) t6^(12-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s]+t2^(11-2 s) t4^(2 (-5+s)) t5^(11-2 s) t6^(2 (-5+s)) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]^2 Zetastar[-11+2 s]+t2^(11-2 s) t4^(2 (-5+s)) t6^(12-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]^2 Zetastar[-11+2 s]+t3^(-11+2 s) t4^(12-2 s) t6^(2 (-5+s)) t7^(11-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]^2 Zetastar[-11+2 s]+t6^(18-2 s) t7^(4 (-7+s)) t8^(12-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-17+2 s] Zetastar[-11+2 s]+t4^(16-2 s) t5^(-15+2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-15+2 s] Zetastar[-11+2 s]+t2^(-13+2 s) t3^(15-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-13+2 s] Zetastar[-11+2 s]+t1^(14-2 s) t2^(15-2 s) t3^(-13+2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[2 (-7+s)] Zetastar[4 (-7+s)] Zetastar[-13+2 s] Zetastar[-11+2 s]+t3^(-11+2 s) t6^(14-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s] Zetastar[-11+2 s]+t1^(14-2 s) t5^(-11+2 s) t7^(13-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s] Zetastar[-11+2 s]+t1^(2 (-6+s)) t2^(-13+2 s) t4^(14-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s] Zetastar[-11+2 s]+t1^(14-2 s) t4^(2 (-6+s)) t5^(13-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-13+2 s] Zetastar[-11+2 s]+t1^(14-2 s) t6^(2 (-5+s)) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-13+2 s] Zetastar[-11+2 s]+t1^(14-2 s) t5^(-11+2 s) t6^(12-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-13+2 s] Zetastar[-11+2 s]+t1^(14-2 s) t2^(-13+2 s) t3^(-13+2 s) t4^(14-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[-13+2 s]^2 Zetastar[-11+2 s]+t3^(-11+2 s) t4^(12-2 s) t5^(-11+2 s) t7^(13-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-11+2 s]^2+t3^(-11+2 s) t5^(13-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-11+2 s]^2+t1^(2 (-6+s)) t3^(13-2 s) t5^(-11+2 s) t6^(12-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-11+2 s]^2+t3^(-11+2 s) t4^(12-2 s) t6^(2 (-5+s)) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s]^2+t2^(11-2 s) t4^(2 (-5+s)) t6^(12-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s]^2+t3^(-11+2 s) t4^(12-2 s) t5^(-11+2 s) t6^(12-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s]^2+t1^(14-2 s) t5^(-11+2 s) t6^(12-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[-13+2 s] Zetastar[-11+2 s]^2+t3^(-11+2 s) t4^(12-2 s) t5^(-11+2 s) t6^(12-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[-11+2 s]^3+t1^(2 (-6+s)) t3^(13-2 s) t7^(-9+2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[2 (-5+s)] Zetastar[-9+2 s]+t2^(11-2 s) t4^(2 (-5+s)) t5^(11-2 s) t7^(-9+2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]^2 Zetastar[-9+2 s]+t2^(11-2 s) t5^(-9+2 s) t7^(11-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]^2 Zetastar[-9+2 s]+t2^(-9+2 s) t5^(11-2 s) t6^(2 (-5+s)) t7^(11-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)]^2 Zetastar[-9+2 s]+t1^(14-2 s) t7^(-9+2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-13+2 s] Zetastar[-9+2 s]+t2^(-9+2 s) t7^(13-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-11+2 s] Zetastar[-9+2 s]+t3^(-11+2 s) t4^(12-2 s) t7^(-9+2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s]+t2^(11-2 s) t5^(-9+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s]+t2^(-9+2 s) t5^(11-2 s) t6^(2 (-5+s)) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s]+t2^(-9+2 s) t6^(12-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-11+2 s] Zetastar[-9+2 s]+t2^(-9+2 s) t6^(12-2 s) t7^(-11+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[-11+2 s]^2 Zetastar[-9+2 s]+t2^(-9+2 s) t5^(11-2 s) t7^(-9+2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2+t2^(11-2 s) t5^(-9+2 s) t6^(10-2 s) t7^(-9+2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2+t2^(-9+2 s) t4^(10-2 s) t5^(-9+2 s) t7^(11-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-9+2 s]^2+t2^(-9+2 s) t4^(10-2 s) t5^(-9+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[-11+2 s] Zetastar[-9+2 s]^2+t2^(-9+2 s) t4^(10-2 s) t5^(-9+2 s) t6^(10-2 s) t7^(-9+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s]^3+t2^(11-2 s) t6^(-8+2 s) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s]+t3^(9-2 s) t4^(-8+2 s) t7^(11-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-8+2 s]+t3^(9-2 s) t4^(-8+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-8+2 s]+t2^(-9+2 s) t4^(10-2 s) t6^(-8+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s]^2 Zetastar[-8+2 s]+t3^(9-2 s) t4^(-8+2 s) t6^(10-2 s) t7^(-9+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s]^2 Zetastar[-8+2 s]+t3^(9-2 s) t4^(-8+2 s) t5^(9-2 s) t6^(-8+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-8+2 s]^2+t1^(8-2 s) t3^(-7+2 s) t7^(11-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-7+2 s]+t1^(8-2 s) t3^(-7+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-7+2 s]+t1^(8-2 s) t3^(-7+2 s) t6^(10-2 s) t7^(-9+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s]^2 Zetastar[-7+2 s]+t3^(9-2 s) t5^(-7+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t1^(8-2 s) t3^(-7+2 s) t5^(9-2 s) t6^(-8+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-7+2 s]+t1^(8-2 s) t3^(-7+2 s) t4^(8-2 s) t5^(-7+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-7+2 s]^2+t1^(-6+2 s) t7^(11-2 s) t8^(2 (-5+s)) Zetastar[4 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-9+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t8^(12-2 s) Zetastar[4 (-7+s)] Zetastar[-11+2 s] Zetastar[-9+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t6^(10-2 s) t7^(-9+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s]^2 Zetastar[-6+2 s]+t1^(-6+2 s) t5^(9-2 s) t6^(-8+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-8+2 s] Zetastar[-6+2 s]+t1^(8-2 s) t2^(7-2 s) t4^(-6+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t4^(8-2 s) t5^(-7+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-6+2 s]+t1^(-6+2 s) t2^(7-2 s) t3^(7-2 s) t4^(-6+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-6+2 s]^2+t8^(2 s) Zetastar[4 (-7+s)] Zetastar[2 s] Zetastar[-9+2 s] Zetastar[-5+2 s]+t1^(8-2 s) t2^(-5+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-7+2 s] Zetastar[-5+2 s]+t1^(-6+2 s) t2^(-5+2 s) t3^(7-2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(7-2 s) t3^(-5+2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-6+2 s] Zetastar[-5+2 s]+t2^(-5+2 s) t3^(-5+2 s) t4^(6-2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-5+2 s]^2+t4^(-4+2 s) t5^(5-2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-4+2 s]+t5^(-3+2 s) t6^(4-2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-3+2 s]+t6^(-2+2 s) t7^(3-2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-2+2 s]+t7^(-1+2 s) t8^(2-2 s) Zetastar[4 (-7+s)] Zetastar[-9+2 s] Zetastar[-5+2 s] Zetastar[-1+2 s]+t2^(2 (-9+s)) t4^(19-2 s) t5^(2 (-9+s)) t6^(19-2 s) t7^(2 (-9+s)) t8^(19-2 s) Zetastar[2 (-9+s)]^3 Zetastar[-29+4 s]+t1^(17-2 s) t3^(2 (-8+s)) t6^(19-2 s) t7^(2 (-9+s)) t8^(19-2 s) Zetastar[2 (-9+s)]^2 Zetastar[2 (-8+s)] Zetastar[-29+4 s]+t1^(17-2 s) t3^(2 (-8+s)) t4^(17-2 s) t5^(2 (-8+s)) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-8+s)]^2 Zetastar[-29+4 s]+t1^(17-2 s) t3^(2 (-8+s)) t4^(17-2 s) t5^(2 (-8+s)) t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)]^3 Zetastar[-29+4 s]+t1^(17-2 s) t2^(2 (-7+s)) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[-29+4 s]+t1^(17-2 s) t2^(2 (-7+s)) t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)]^2 Zetastar[2 (-7+s)] Zetastar[-29+4 s]+t2^(2 (-7+s)) t3^(2 (-7+s)) t4^(15-2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-7+s)]^2 Zetastar[-29+4 s]+t1^(17-2 s) t2^(2 (-7+s)) t4^(15-2 s) t5^(2 (-7+s)) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)]^2 Zetastar[-29+4 s]+t2^(2 (-7+s)) t3^(2 (-7+s)) t4^(15-2 s) t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)]^2 Zetastar[-29+4 s]+t2^(2 (-7+s)) t3^(2 (-7+s)) t4^(30-4 s) t5^(2 (-7+s)) Zetastar[2 (-7+s)]^3 Zetastar[-29+4 s]+t5^(2 (-6+s)) t6^(13-2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-29+4 s]+t1^(30-4 s) t3^(2 (-6+s)) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-29+4 s]+t5^(2 (-6+s)) t6^(30-4 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-29+4 s]+t7^(2 (-5+s)) t8^(30-4 s) Zetastar[2 (-9+s)] Zetastar[2 (-7+s)] Zetastar[2 (-5+s)] Zetastar[-29+4 s]+t2^(2 (-9+s)) t4^(19-2 s) t5^(2 (-9+s)) t7^(20-2 s) Zetastar[2 (-9+s)]^2 Zetastar[-19+2 s] Zetastar[-29+4 s]+t2^(2 (-9+s)) t5^(20-2 s) t7^(2 (-9+s)) t8^(19-2 s) Zetastar[2 (-9+s)]^2 Zetastar[-19+2 s] Zetastar[-29+4 s]+t2^(20-2 s) t5^(2 (-9+s)) t6^(19-2 s) t7^(2 (-9+s)) t8^(19-2 s) Zetastar[2 (-9+s)]^2 Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t3^(2 (-8+s)) t7^(20-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-8+s)] Zetastar[-19+2 s] Zetastar[-29+4 s]+t8^(29-2 s) Zetastar[-28+2 s] Zetastar[-23+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t7^(28-2 s) t8^(-27+2 s) Zetastar[-27+2 s] Zetastar[-23+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t6^(27-2 s) t7^(-26+2 s) Zetastar[-26+2 s] Zetastar[-23+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t5^(26-2 s) t6^(-25+2 s) Zetastar[-25+2 s] Zetastar[-23+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t4^(25-2 s) t5^(-24+2 s) Zetastar[-24+2 s] Zetastar[-23+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t2^(24-2 s) t3^(24-2 s) t4^(-23+2 s) Zetastar[-23+2 s]^2 Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(23-2 s) t7^(2 (-9+s)) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[-22+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t2^(-22+2 s) t3^(24-2 s) Zetastar[-23+2 s] Zetastar[-22+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(23-2 s) t2^(24-2 s) t3^(-22+2 s) Zetastar[-23+2 s] Zetastar[-22+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(23-2 s) t2^(-22+2 s) t3^(-22+2 s) t4^(23-2 s) Zetastar[-22+2 s]^2 Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(-21+2 s) t3^(22-2 s) t7^(2 (-9+s)) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[-21+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(-21+2 s) t2^(24-2 s) Zetastar[-23+2 s] Zetastar[-21+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(-21+2 s) t2^(-22+2 s) t4^(23-2 s) Zetastar[-22+2 s] Zetastar[-21+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(23-2 s) t4^(-21+2 s) t5^(22-2 s) Zetastar[-22+2 s] Zetastar[-21+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(-21+2 s) t3^(22-2 s) t4^(-21+2 s) t5^(22-2 s) Zetastar[-21+2 s]^2 Zetastar[-19+2 s] Zetastar[-29+4 s]+t2^(2 (-9+s)) t6^(21-2 s) Zetastar[2 (-9+s)] Zetastar[-20+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t3^(-20+2 s) t4^(21-2 s) t7^(2 (-9+s)) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[-20+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(23-2 s) t5^(-20+2 s) t6^(21-2 s) Zetastar[-22+2 s] Zetastar[-20+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t3^(-20+2 s) t5^(22-2 s) Zetastar[-21+2 s] Zetastar[-20+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t1^(-21+2 s) t3^(22-2 s) t5^(-20+2 s) t6^(21-2 s) Zetastar[-21+2 s] Zetastar[-20+2 s] Zetastar[-19+2 s] Zetastar[-29+4 s]+t3^(-20+2 s) t4^(21-2 s) t5^(-20+2 s) t6^(21-2 s) Zetastar[-20+2 s]^2 Zetastar[-19+2 s] Zetastar[-29+4 s]+t2^(20-2 s) t5^(2 (-9+s)) t7^(20-2 s) Zetastar[2 (-9+s)] Zetastar[-19+2 s]^2 Zetastar[-29+4 s]+t2^(2 (-9+s)) t5^(20-2 s) t6^(-19+2 s) t7^(20-2 s) Zetastar[2 (-9+s)] Zetastar[-19+2 s]^2 Zetastar[-29+4 s]+t2^(20-2 s) t4^(-19+2 s) t5^(20-2 s) t7^(2 (-9+s)) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[-19+2 s]^2 Zetastar[-29+4 s]+t1^(23-2 s) t6^(-19+2 s) t7^(20-2 s) Zetastar[-22+2 s] Zetastar[-19+2 s]^2 Zetastar[-29+4 s]+t1^(-21+2 s) t3^(22-2 s) t6^(-19+2 s) t7^(20-2 s) Zetastar[-21+2 s] Zetastar[-19+2 s]^2 Zetastar[-29+4 s]+t2^(20-2 s) t4^(-19+2 s) t6^(21-2 s) Zetastar[-20+2 s] Zetastar[-19+2 s]^2 Zetastar[-29+4 s]+t3^(-20+2 s) t4^(21-2 s) t6^(-19+2 s) t7^(20-2 s) Zetastar[-20+2 s] Zetastar[-19+2 s]^2 Zetastar[-29+4 s]+t2^(20-2 s) t4^(-19+2 s) t5^(20-2 s) t6^(-19+2 s) t7^(20-2 s) Zetastar[-19+2 s]^3 Zetastar[-29+4 s]+t2^(2 (-9+s)) t4^(19-2 s) t6^(-17+2 s) t8^(19-2 s) Zetastar[2 (-9+s)]^2 Zetastar[-17+2 s] Zetastar[-29+4 s]+t3^(18-2 s) t4^(-17+2 s) t6^(19-2 s) t7^(2 (-9+s)) t8^(19-2 s) Zetastar[2 (-9+s)]^2 Zetastar[-17+2 s] Zetastar[-29+4 s]+t2^(2 (-9+s)) t4^(19-2 s) t5^(2 (-9+s)) t6^(19-2 s) t8^(-17+2 s) Zetastar[2 (-9+s)]^2 Zetastar[-17+2 s] Zetastar[-29+4 s]+t2^(2 (-9+s)) t4^(19-2 s) t7^(2 (-8+s)) Zetastar[2 (-9+s)] Zetastar[2 (-8+s)] Zetastar[-17+2 s] Zetastar[-29+4 s]+t3^(18-2 s) t5^(2 (-8+s)) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-8+s)] Zetastar[-17+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t3^(2 (-8+s)) t5^(18-2 s) t6^(-17+2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-8+s)] Zetastar[-17+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t3^(2 (-8+s)) t6^(19-2 s) t8^(-17+2 s) Zetastar[2 (-9+s)] Zetastar[2 (-8+s)] Zetastar[-17+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t3^(2 (-8+s)) t5^(18-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)]^2 Zetastar[-17+2 s] Zetastar[-29+4 s]+t3^(18-2 s) t5^(2 (-8+s)) t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)]^2 Zetastar[-17+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t3^(2 (-8+s)) t4^(17-2 s) t5^(2 (-8+s)) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-8+s)]^2 Zetastar[-17+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t2^(2 (-7+s)) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[-17+2 s] Zetastar[-29+4 s]+t2^(2 (-7+s)) t3^(2 (-7+s)) t4^(15-2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-7+s)]^2 Zetastar[-17+2 s] Zetastar[-29+4 s]+t5^(2 (-6+s)) t6^(13-2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-7+s)] Zetastar[2 (-6+s)] Zetastar[-17+2 s] Zetastar[-29+4 s]+t3^(18-2 s) t4^(-17+2 s) t7^(20-2 s) Zetastar[2 (-9+s)] Zetastar[-19+2 s] Zetastar[-17+2 s] Zetastar[-29+4 s]+t2^(20-2 s) t6^(-17+2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[-19+2 s] Zetastar[-17+2 s] Zetastar[-29+4 s]+t2^(2 (-9+s)) t5^(20-2 s) t8^(-17+2 s) Zetastar[2 (-9+s)] Zetastar[-19+2 s] Zetastar[-17+2 s] Zetastar[-29+4 s]+t2^(20-2 s) t5^(2 (-9+s)) t6^(19-2 s) t8^(-17+2 s) Zetastar[2 (-9+s)] Zetastar[-19+2 s] Zetastar[-17+2 s] Zetastar[-29+4 s]+t2^(20-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)] Zetastar[-19+2 s] Zetastar[-17+2 s] Zetastar[-29+4 s]+t1^(23-2 s) t8^(-17+2 s) Zetastar[-22+2 s] Zetastar[-19+2 s] Zetastar[-17+2 s] Zetastar[-29+4 s]+t1^(-21+2 s) t3^(22-2 s) t8^(-17+2 s) Zetastar[-21+2 s] Zetastar[-19+2 s] Zetastar[-17+2 s] Zetastar[-29+4 s]+t3^(-20+2 s) t4^(21-2 s) t8^(-17+2 s) Zetastar[-20+2 s] Zetastar[-19+2 s] Zetastar[-17+2 s] Zetastar[-29+4 s]+t2^(20-2 s) t4^(-19+2 s) t5^(20-2 s) t8^(-17+2 s) Zetastar[-19+2 s]^2 Zetastar[-17+2 s] Zetastar[-29+4 s]+t3^(18-2 s) t4^(-17+2 s) t5^(18-2 s) t6^(-17+2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[-17+2 s]^2 Zetastar[-29+4 s]+t3^(18-2 s) t4^(-17+2 s) t6^(19-2 s) t8^(-17+2 s) Zetastar[2 (-9+s)] Zetastar[-17+2 s]^2 Zetastar[-29+4 s]+t2^(2 (-9+s)) t4^(19-2 s) t6^(-17+2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-9+s)] Zetastar[-17+2 s]^2 Zetastar[-29+4 s]+t3^(18-2 s) t4^(-17+2 s) t5^(18-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)] Zetastar[-17+2 s]^2 Zetastar[-29+4 s]+t3^(18-2 s) t5^(2 (-8+s)) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-8+s)] Zetastar[-17+2 s]^2 Zetastar[-29+4 s]+t1^(17-2 s) t3^(2 (-8+s)) t5^(18-2 s) t6^(-17+2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-8+s)] Zetastar[-17+2 s]^2 Zetastar[-29+4 s]+t2^(20-2 s) t6^(-17+2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[-19+2 s] Zetastar[-17+2 s]^2 Zetastar[-29+4 s]+t3^(18-2 s) t4^(-17+2 s) t5^(18-2 s) t6^(-17+2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[-17+2 s]^3 Zetastar[-29+4 s]+t1^(-15+2 s) t6^(19-2 s) t7^(2 (-9+s)) t8^(19-2 s) Zetastar[2 (-9+s)]^2 Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t2^(16-2 s) t4^(-15+2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-8+s)] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t4^(17-2 s) t5^(2 (-8+s)) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-8+s)] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t3^(2 (-8+s)) t4^(17-2 s) t6^(-15+2 s) Zetastar[2 (-8+s)]^2 Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t2^(16-2 s) t4^(-15+2 s) t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)]^2 Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t4^(17-2 s) t5^(2 (-8+s)) t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)]^2 Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t2^(2 (-7+s)) t3^(16-2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-7+s)] Zetastar[-15+2 s] Zetastar[-29+4 s]+t2^(16-2 s) t3^(2 (-7+s)) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-7+s)] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t2^(16-2 s) t5^(2 (-7+s)) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t2^(2 (-7+s)) t5^(16-2 s) t6^(-15+2 s) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t2^(2 (-7+s)) t3^(16-2 s) t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[-15+2 s] Zetastar[-29+4 s]+t2^(16-2 s) t3^(2 (-7+s)) t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t2^(2 (-7+s)) t3^(16-2 s) t4^(15-2 s) t5^(2 (-7+s)) Zetastar[2 (-7+s)]^2 Zetastar[-15+2 s] Zetastar[-29+4 s]+t2^(16-2 s) t3^(2 (-7+s)) t4^(15-2 s) t5^(2 (-7+s)) Zetastar[2 (-7+s)]^2 Zetastar[-15+2 s] Zetastar[-29+4 s]+t2^(2 (-7+s)) t3^(2 (-7+s)) t4^(15-2 s) t5^(16-2 s) t6^(-15+2 s) Zetastar[2 (-7+s)]^2 Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t7^(20-2 s) Zetastar[2 (-9+s)] Zetastar[-19+2 s] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t5^(18-2 s) t6^(-17+2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[-17+2 s] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t6^(19-2 s) t8^(-17+2 s) Zetastar[2 (-9+s)] Zetastar[-17+2 s] Zetastar[-15+2 s] Zetastar[-29+4 s]+t3^(18-2 s) t6^(-15+2 s) Zetastar[2 (-8+s)] Zetastar[-17+2 s] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t5^(18-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)] Zetastar[-17+2 s] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t2^(16-2 s) t4^(-15+2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-8+s)] Zetastar[-17+2 s] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t4^(17-2 s) t5^(2 (-8+s)) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-8+s)] Zetastar[-17+2 s] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t2^(2 (-7+s)) t3^(16-2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-7+s)] Zetastar[-17+2 s] Zetastar[-15+2 s] Zetastar[-29+4 s]+t2^(16-2 s) t3^(2 (-7+s)) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-7+s)] Zetastar[-17+2 s] Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t5^(18-2 s) t6^(-17+2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[-17+2 s]^2 Zetastar[-15+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t2^(16-2 s) t3^(16-2 s) t4^(-15+2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[-15+2 s]^2 Zetastar[-29+4 s]+t1^(-15+2 s) t4^(17-2 s) t6^(-15+2 s) Zetastar[2 (-8+s)] Zetastar[-15+2 s]^2 Zetastar[-29+4 s]+t1^(17-2 s) t2^(16-2 s) t4^(-15+2 s) t5^(16-2 s) t6^(-15+2 s) Zetastar[2 (-8+s)] Zetastar[-15+2 s]^2 Zetastar[-29+4 s]+t1^(-15+2 s) t2^(16-2 s) t3^(16-2 s) t4^(-15+2 s) t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)] Zetastar[-15+2 s]^2 Zetastar[-29+4 s]+t1^(-15+2 s) t2^(16-2 s) t3^(16-2 s) t5^(2 (-7+s)) Zetastar[2 (-7+s)] Zetastar[-15+2 s]^2 Zetastar[-29+4 s]+t1^(-15+2 s) t2^(2 (-7+s)) t3^(16-2 s) t5^(16-2 s) t6^(-15+2 s) Zetastar[2 (-7+s)] Zetastar[-15+2 s]^2 Zetastar[-29+4 s]+t2^(16-2 s) t3^(2 (-7+s)) t5^(16-2 s) t6^(-15+2 s) Zetastar[2 (-7+s)] Zetastar[-15+2 s]^2 Zetastar[-29+4 s]+t1^(-15+2 s) t2^(16-2 s) t3^(16-2 s) t4^(-15+2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[-17+2 s] Zetastar[-15+2 s]^2 Zetastar[-29+4 s]+t1^(-15+2 s) t2^(16-2 s) t3^(16-2 s) t4^(-15+2 s) t5^(16-2 s) t6^(-15+2 s) Zetastar[-15+2 s]^3 Zetastar[-29+4 s]+t4^(-13+2 s) t5^(14-2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-7+s)] Zetastar[-13+2 s] Zetastar[-29+4 s]+t1^(17-2 s) t3^(14-2 s) t4^(-13+2 s) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[-13+2 s] Zetastar[-29+4 s]+t4^(-13+2 s) t5^(14-2 s) t6^(17-2 s) t7^(2 (-8+s)) Zetastar[2 (-8+s)] Zetastar[2 (-7+s)] Zetastar[-13+2 s] Zetastar[-29+4 s]+t4^(-13+2 s) t5^(14-2 s) t7^(18-2 s) t8^(-17+2 s) Zetastar[2 (-7+s)] Zetastar[-17+2 s] Zetastar[-13+2 s] Zetastar[-29+4 s]+t2^(30-4 s) t4^(-13+2 s) Zetastar[2 (-7+s)] Zetastar[-15+2 s] Zetastar[-13+2 s] Zetastar[-29+4 s]+t1^(-15+2 s) t3^(30-4 s) t4^(-13+2 s) Zetastar[2 (-7+s)] Zetastar[-15+2 s] Zetastar[-13+2 s] Zetastar[-29+4 s]+t4^(-13+2 s) t5^(30-4 s) t6^(-15+2 s) Zetastar[2 (-7+s)] Zetastar[-15+2 s] Zetastar[-13+2 s] Zetastar[-29+4 s]+t6^(-11+2 s) t7^(12-2 s) t8^(19-2 s) Zetastar[2 (-9+s)] Zetastar[2 (-7+s)] Zetastar[-11+2 s] Zetastar[-29+4 s]+t6^(-11+2 s) t7^(30-4 s) t8^(-17+2 s) Zetastar[2 (-7+s)] Zetastar[-17+2 s] Zetastar[-11+2 s] Zetastar[-29+4 s];


EGRVA1h[{1},1,{t_}]:=1/3 \[Pi] (\[Pi] t^2-6 Log[t]);EGRVA2h[{1,0},3/2,{t1_,t2_}]:=(2 \[Pi]^2 t2^2)/(3 t1)-4 \[Pi] Log[t2]+2 t1^3 Zeta[3];
EGRVA4h[{1,0,0,0},5/2,{t1_,t2_,t3_,t4_}]:=(4 \[Pi]^4 t2^4)/(135 t1^3)+(4 \[Pi]^3 t4^2)/(9 t3)-8/3 \[Pi]^2 Log[t4]+(4 \[Pi] t3^3 Zeta[3])/(3 t2^2)+2 t1^5 Zeta[5];

EGRVA4h[{0,0,1,0},5/2,{t1_,t2_,t3_,t4_}]:=(20 \[Pi]^2 t2^2)/(3 t1 t3)+(4 \[Pi]^3 t4^4)/(9 t1)+(4 \[Pi]^4 t2^4 t4^4)/(135 t3^3)-40 \[Pi] Log[t2]+(20 t1^3 Zeta[3])/t3+(4 \[Pi] t2^4 Zeta[3])/(3 t4^2)+(20 t3^3 Zeta[3])/(t1 t4^2)+(4 \[Pi] t1^3 t4^4 Zeta[3])/(3 t2^2)+(60 t1^3 t3^3 Zeta[3]^2)/(\[Pi]^2 t2^2 t4^2)+2 t3^5 Zeta[5];

EGRVD4h[{1,0,0,0},1,{t1_,t2_,t3_,t4_}]:=1/3 (\[Pi]^2 t1^2+9 EulerGamma \[Pi] t2+\[Pi]^2 t3^2+\[Pi]^2 t4^2-6 \[Pi] t2 Log[2 \[Pi]]-6 \[Pi] t2 Log[t1]+12 \[Pi] t2 Log[t2]-6 \[Pi] t2 Log[t3]-6 \[Pi] t2 Log[t4]+3 \[Pi] t2 PolyGamma[0,1/2]);

EGRVD5h[{1,0,0,0,0},3/2,{t1_,t2_,t3_,t4_,t5_}]:=2/3 ((\[Pi]^2 t2^2)/t1+9 EulerGamma \[Pi] t3+\[Pi]^2 t4^2+\[Pi]^2 t5^2-6 \[Pi] t3 Log[2 \[Pi]]-6 \[Pi] t3 Log[t2]+12 \[Pi] t3 Log[t3]-6 \[Pi] t3 Log[t4]-6 \[Pi] t3 Log[t5]+3 \[Pi] t3 PolyGamma[0,1/2]+3 t1^3 Zeta[3]);
EGRVD5h[{1,0,0,0,0},5/2,{t1_,t2_,t3_,t4_,t5_}]:=2 (-((4 \[Pi]^2 t2^2)/(3 t1))+(2 EulerGamma \[Pi]^2 t2^2)/t1+(2 \[Pi]^4 t2^4)/(135 t1^3)+21 EulerGamma^2 \[Pi] t3+4/3 EulerGamma \[Pi]^2 t4^2+4/3 EulerGamma \[Pi]^2 t5^2+(2 \[Pi]^3 t4^2 t5^2)/(9 t3)-4 \[Pi] t3 Log[2]^2+(16 \[Pi]^2 t2^2 Log[Glaisher])/t1-8 \[Pi] t3 Log[2] Log[\[Pi]]-4 \[Pi] t3 Log[\[Pi]]^2-8 EulerGamma \[Pi] t3 Log[2 \[Pi]]-4 \[Pi] t3 Log[t2]^2+28 EulerGamma \[Pi] t3 Log[t3]+8 \[Pi] t3 Log[2 \[Pi]] Log[t3]-20 EulerGamma \[Pi] t3 Log[t4]+4/3 \[Pi]^2 t4^2 Log[t4]-4/3 \[Pi]^2 t5^2 Log[t4]-8 \[Pi] t3 Log[t3] Log[t4]+4 \[Pi] t3 Log[t4]^2-20 EulerGamma \[Pi] t3 Log[t5]-4/3 \[Pi]^2 t4^2 Log[t5]+4/3 \[Pi]^2 t5^2 Log[t5]-8 \[Pi] t3 Log[t3] Log[t5]+8 \[Pi] t3 Log[t4] Log[t5]+4 \[Pi] t3 Log[t5]^2+(2 \[Pi]^2 t2^2 PolyGamma[0,-(1/2)])/(3 t1)+(2 \[Pi]^2 t2^2 PolyGamma[0,1/2])/(3 t1)+16 EulerGamma \[Pi] t3 PolyGamma[0,1/2]+2/3 \[Pi]^2 t4^2 PolyGamma[0,1/2]+2/3 \[Pi]^2 t5^2 PolyGamma[0,1/2]-4 \[Pi] t3 Log[2 \[Pi]] PolyGamma[0,1/2]+12 \[Pi] t3 Log[t3] PolyGamma[0,1/2]-8 \[Pi] t3 Log[t4] PolyGamma[0,1/2]-8 \[Pi] t3 Log[t5] PolyGamma[0,1/2]+3 \[Pi] t3 PolyGamma[0,1/2]^2-(2 \[Pi]^2 t2^2 PolyGamma[0,5/2])/(3 t1)-6 EulerGamma \[Pi] t3 PolyGamma[0,5/2]-2/3 \[Pi]^2 t4^2 PolyGamma[0,5/2]-2/3 \[Pi]^2 t5^2 PolyGamma[0,5/2]+4 \[Pi] t3 Log[2 \[Pi]] PolyGamma[0,5/2]-8 \[Pi] t3 Log[t3] PolyGamma[0,5/2]+4 \[Pi] t3 Log[t4] PolyGamma[0,5/2]+4 \[Pi] t3 Log[t5] PolyGamma[0,5/2]-2 \[Pi] t3 PolyGamma[0,1/2] PolyGamma[0,5/2]+(2 \[Pi] t3^3 Zeta[3])/(3 t2^2)+t1^5 Zeta[5]-8 \[Pi]^2 t1^3 Derivative[1][Zeta][-2]-16 EulerGamma \[Pi]^2 t1^3 Derivative[1][Zeta][-2]-8 \[Pi]^2 t1^3 PolyGamma[0,1/2] Derivative[1][Zeta][-2]+8 \[Pi]^2 t1^3 PolyGamma[0,5/2] Derivative[1][Zeta][-2]+(4 \[Pi]^2 Log[t1] (t2^2+12 t1^4 Derivative[1][Zeta][-2]))/(3 t1)-(8 t2^2 Derivative[1][Zeta][2])/t1-(72 EulerGamma t3 Derivative[1][Zeta][2])/\[Pi]+(48 t3 Log[2 \[Pi]] Derivative[1][Zeta][2])/\[Pi]-(96 t3 Log[t3] Derivative[1][Zeta][2])/\[Pi]+(48 t3 Log[t4] Derivative[1][Zeta][2])/\[Pi]+(48 t3 Log[t5] Derivative[1][Zeta][2])/\[Pi]-(24 t3 PolyGamma[0,1/2] Derivative[1][Zeta][2])/\[Pi]+96 t1^3 Derivative[1][Zeta][-2] Derivative[1][Zeta][2]+Log[t2] (-((4 \[Pi]^2 t2^2)/(3 t1))-8 EulerGamma \[Pi] t3-8 \[Pi] t3 Log[2 \[Pi]]+8 \[Pi] t3 Log[t3]-4 \[Pi] t3 PolyGamma[0,1/2]+4 \[Pi] t3 PolyGamma[0,5/2]+(48 t3 Derivative[1][Zeta][2])/\[Pi])-8 \[Pi]^2 t1^3 (Zeta^\[Prime]\[Prime])[-2]);
EGRVD5h[{0,0,0,0,1},3,{t1_,t2_,t3_,t4_,t5_}]:=2 (45 \[Pi] ((EulerGamma \[Pi] t2^2)/(12 t1)+(15 EulerGamma^2 t3)/8-(\[Pi] t4^2)/6+1/6 EulerGamma \[Pi] t4^2+(\[Pi]^3 t4^4)/(540 t1)+(\[Pi]^4 t2^4 t4^4)/(8100 t3^3)+1/12 EulerGamma \[Pi] t5^2+(\[Pi]^2 t2^2 t5^2)/(36 t1 t3)+(\[Pi]^5 t5^6)/42525-1/2 EulerGamma t3 Log[2]-1/2 t3 Log[2]^2+2 \[Pi] t4^2 Log[Glaisher]-(\[Pi] t2^2 Log[\[Pi]])/(6 t1)-2 EulerGamma t3 Log[\[Pi]]-1/6 \[Pi] t4^2 Log[\[Pi]]-1/6 \[Pi] t5^2 Log[\[Pi]]+1/2 t3 Log[\[Pi]]^2+1/2 t3 Log[t2]^2+5/2 EulerGamma t3 Log[t3]+t3 Log[2] Log[t3]-t3 Log[\[Pi]] Log[t3]-1/2 EulerGamma t3 Log[t4]-1/6 \[Pi] t4^2 Log[t4]-t3 Log[2] Log[t4]+t3 Log[t3] Log[t4]-1/2 t3 Log[t4]^2-(\[Pi] t2^2 Log[t5])/(6 t1)-2 EulerGamma t3 Log[t5]+1/6 \[Pi] t5^2 Log[t5]+t3 Log[\[Pi]] Log[t5]-t3 Log[t3] Log[t5]+1/2 t3 Log[t5]^2+1/12 \[Pi] t4^2 PolyGamma[0,-(1/2)]+(\[Pi] t2^2 PolyGamma[0,1/2])/(12 t1)+7/4 EulerGamma t3 PolyGamma[0,1/2]+1/12 \[Pi] t4^2 PolyGamma[0,1/2]+1/12 \[Pi] t5^2 PolyGamma[0,1/2]-1/2 t3 Log[2] PolyGamma[0,1/2]-t3 Log[\[Pi]] PolyGamma[0,1/2]+3/2 t3 Log[t3] PolyGamma[0,1/2]-1/2 t3 Log[t4] PolyGamma[0,1/2]-t3 Log[t5] PolyGamma[0,1/2]+3/8 t3 PolyGamma[0,1/2]^2+Log[t2] ((\[Pi] t2^2)/(6 t1)-2 EulerGamma t3-(\[Pi] t5^2)/6+t3 Log[\[Pi]]-t3 Log[t3]+t3 Log[t5]-t3 PolyGamma[0,1/2])+(EulerGamma t1^3 Zeta[3])/(2 \[Pi])+(\[Pi] t2^4 Zeta[3])/(180 t4^2)+(t3^3 Zeta[3])/(12 t1 t4^2)+(\[Pi] t1^3 t4^4 Zeta[3])/(180 t2^2)+(t1^3 t5^2 Zeta[3])/(12 t3)-(t1^3 Log[\[Pi]] Zeta[3])/(2 \[Pi])-(t1^3 Log[t5] Zeta[3])/(2 \[Pi])+(t1^3 PolyGamma[0,1/2] Zeta[3])/(4 \[Pi])+(t1^3 PolyGamma[0,3/2] Zeta[3])/(4 \[Pi])+(t1^3 t3^3 Zeta[3]^2)/(4 \[Pi]^2 t2^2 t4^2)+Log[t1] (-((\[Pi] t2^2)/(6 t1))+(t1^3 Zeta[3])/(2 \[Pi]))+(t3^5 Zeta[5])/(120 t5^4)+(t2^2 Derivative[1][Zeta][2])/(\[Pi] t1)+(t5^2 Derivative[1][Zeta][2])/\[Pi]+(t1^3 Derivative[1][Zeta][3])/(2 \[Pi]))+1/(8 \[Pi]^4 t1) 15 (\[Pi]^2 t2^2+9 EulerGamma \[Pi] t1 t3+\[Pi]^2 t1 t4^2+\[Pi]^2 t1 t5^2-6 \[Pi] t1 t3 Log[2 \[Pi]]-6 \[Pi] t1 t3 Log[t2]+12 \[Pi] t1 t3 Log[t3]-6 \[Pi] t1 t3 Log[t4]-6 \[Pi] t1 t3 Log[t5]+3 \[Pi] t1 t3 PolyGamma[0,1/2]+3 t1^4 Zeta[3]) (\[Pi]^4 (-5+4 EulerGamma+4 Log[\[Pi]])-360 Derivative[1][Zeta][4]));
EGRVD5h[{0,0,0,1,0},3,{t1_,t2_,t3_,t4_,t5_}]:=2 (45 \[Pi] ((EulerGamma \[Pi] t2^2)/(12 t1)+(15 EulerGamma^2 t3)/8+1/12 EulerGamma \[Pi] t4^2+(\[Pi]^2 t2^2 t4^2)/(36 t1 t3)+(\[Pi]^5 t4^6)/42525-(\[Pi] t5^2)/6+1/6 EulerGamma \[Pi] t5^2+(\[Pi]^3 t5^4)/(540 t1)+(\[Pi]^4 t2^4 t5^4)/(8100 t3^3)-1/2 EulerGamma t3 Log[2]-1/2 t3 Log[2]^2+2 \[Pi] t5^2 Log[Glaisher]-(\[Pi] t2^2 Log[\[Pi]])/(6 t1)-2 EulerGamma t3 Log[\[Pi]]-1/6 \[Pi] t4^2 Log[\[Pi]]-1/6 \[Pi] t5^2 Log[\[Pi]]+1/2 t3 Log[\[Pi]]^2+1/2 t3 Log[t2]^2+5/2 EulerGamma t3 Log[t3]+t3 Log[2] Log[t3]-t3 Log[\[Pi]] Log[t3]-(\[Pi] t2^2 Log[t4])/(6 t1)-2 EulerGamma t3 Log[t4]+1/6 \[Pi] t4^2 Log[t4]+t3 Log[\[Pi]] Log[t4]-t3 Log[t3] Log[t4]+1/2 t3 Log[t4]^2-1/2 EulerGamma t3 Log[t5]-1/6 \[Pi] t5^2 Log[t5]-t3 Log[2] Log[t5]+t3 Log[t3] Log[t5]-1/2 t3 Log[t5]^2+1/12 \[Pi] t5^2 PolyGamma[0,-(1/2)]+(\[Pi] t2^2 PolyGamma[0,1/2])/(12 t1)+7/4 EulerGamma t3 PolyGamma[0,1/2]+1/12 \[Pi] t4^2 PolyGamma[0,1/2]+1/12 \[Pi] t5^2 PolyGamma[0,1/2]-1/2 t3 Log[2] PolyGamma[0,1/2]-t3 Log[\[Pi]] PolyGamma[0,1/2]+3/2 t3 Log[t3] PolyGamma[0,1/2]-t3 Log[t4] PolyGamma[0,1/2]-1/2 t3 Log[t5] PolyGamma[0,1/2]+3/8 t3 PolyGamma[0,1/2]^2+Log[t2] ((\[Pi] t2^2)/(6 t1)-2 EulerGamma t3-(\[Pi] t4^2)/6+t3 Log[\[Pi]]-t3 Log[t3]+t3 Log[t4]-t3 PolyGamma[0,1/2])+(EulerGamma t1^3 Zeta[3])/(2 \[Pi])+(t1^3 t4^2 Zeta[3])/(12 t3)+(\[Pi] t2^4 Zeta[3])/(180 t5^2)+(t3^3 Zeta[3])/(12 t1 t5^2)+(\[Pi] t1^3 t5^4 Zeta[3])/(180 t2^2)-(t1^3 Log[\[Pi]] Zeta[3])/(2 \[Pi])-(t1^3 Log[t4] Zeta[3])/(2 \[Pi])+(t1^3 PolyGamma[0,1/2] Zeta[3])/(4 \[Pi])+(t1^3 PolyGamma[0,3/2] Zeta[3])/(4 \[Pi])+(t1^3 t3^3 Zeta[3]^2)/(4 \[Pi]^2 t2^2 t5^2)+Log[t1] (-((\[Pi] t2^2)/(6 t1))+(t1^3 Zeta[3])/(2 \[Pi]))+(t3^5 Zeta[5])/(120 t4^4)+(t2^2 Derivative[1][Zeta][2])/(\[Pi] t1)+(t4^2 Derivative[1][Zeta][2])/\[Pi]+(t1^3 Derivative[1][Zeta][3])/(2 \[Pi]))+1/(8 \[Pi]^4 t1) 15 (\[Pi]^2 t2^2+9 EulerGamma \[Pi] t1 t3+\[Pi]^2 t1 t4^2+\[Pi]^2 t1 t5^2-6 \[Pi] t1 t3 Log[2 \[Pi]]-6 \[Pi] t1 t3 Log[t2]+12 \[Pi] t1 t3 Log[t3]-6 \[Pi] t1 t3 Log[t4]-6 \[Pi] t1 t3 Log[t5]+3 \[Pi] t1 t3 PolyGamma[0,1/2]+3 t1^4 Zeta[3]) (\[Pi]^4 (-5+4 EulerGamma+4 Log[\[Pi]])-360 Derivative[1][Zeta][4]));
EGRVD5h[{0,0,0,0,1},4,{t1_,t2_,t3_,t4_,t5_}]:=(\[Pi]^6 t4^6)/(270 t1^3)+(2 \[Pi]^7 t2^6 t4^6)/(2835 t3^5)+(7 \[Pi]^5 t2^4 t5^4)/(360 t1^3 t3^3)+(\[Pi]^8 t5^8)/4725-315/4 Log[t4] Zeta[3]+(315 t3^3 Zeta[3]^2)/(8 \[Pi] t2^2 t5^2)+(945 t1^5 Zeta[3] Zeta[5])/(16 \[Pi]^2 t5^2)+(2835 t1^5 t3^5 Zeta[5]^2)/(32 \[Pi]^3 t2^4 t4^4)+(\[Pi]^2 ((7 t2^8 Zeta[3])/(t1^3 t5^2)+7 t2^2 t5^4 Zeta[3]+(2 t2^10 Zeta[5])/t4^4+2 t1^5 t4^6 Zeta[5]))/(8 t2^4)+(\[Pi] (210 t3^2 t4^2 Zeta[3]+(21 t3^8 Zeta[5])/(t1^3 t4^4)+21 t1^5 t5^4 Zeta[5]+(10 t3^10 Zeta[7])/t5^6))/(16 t3^3)+105/8 (12 EulerGamma Zeta[3]+(-10+3 PolyGamma[0,1/2]+3 PolyGamma[0,3/2]) Zeta[3]+6 Derivative[1][Zeta][3])-(297675 Zeta[3] Derivative[1][Zeta][6])/(4 \[Pi]^6);
EGRVD5h[{0,0,0,1,0},4,{t1_,t2_,t3_,t4_,t5_}]:=(7 \[Pi]^5 t2^4 t4^4)/(360 t1^3 t3^3)+(\[Pi]^8 t4^8)/4725+(\[Pi]^6 t5^6)/(270 t1^3)+(2 \[Pi]^7 t2^6 t5^6)/(2835 t3^5)-315/4 Log[t5] Zeta[3]+(315 t3^3 Zeta[3]^2)/(8 \[Pi] t2^2 t4^2)+(945 t1^5 Zeta[3] Zeta[5])/(16 \[Pi]^2 t4^2)+(2835 t1^5 t3^5 Zeta[5]^2)/(32 \[Pi]^3 t2^4 t5^4)+(\[Pi]^2 ((7 t2^8 Zeta[3])/(t1^3 t4^2)+7 t2^2 t4^4 Zeta[3]+(2 t2^10 Zeta[5])/t5^4+2 t1^5 t5^6 Zeta[5]))/(8 t2^4)+(\[Pi] (210 t3^2 t5^2 Zeta[3]+21 t1^5 t4^4 Zeta[5]+(21 t3^8 Zeta[5])/(t1^3 t5^4)+(10 t3^10 Zeta[7])/t4^6))/(16 t3^3)+105/8 (12 EulerGamma Zeta[3]+(-10+3 PolyGamma[0,1/2]+3 PolyGamma[0,3/2]) Zeta[3]+6 Derivative[1][Zeta][3])-(297675 Zeta[3] Derivative[1][Zeta][6])/(4 \[Pi]^6);
EGRVD4h[{1,0,0,0},3,{t1_,t2_,t3_,t4_}]:=((2 \[Pi]^6 t1^6)/945+(\[Pi]^5 t3^4 t4^4)/(90 t2^3)+(\[Pi]^2 (t3^6+t4^6) Zeta[3])/(2 t3^2 t4^2)-45 Log[t1] Zeta[3]+(45 t2^3 Zeta[3]^2)/(2 \[Pi] t3^2 t4^2)+(3 \[Pi] (10 t1^6 Zeta[3]+t2^6 Zeta[5]))/(4 t1^4 t2)+45/4 (8 EulerGamma Zeta[3]+(-5+2 PolyGamma[0,1/2]+2 PolyGamma[0,3/2]) Zeta[3]+4 Derivative[1][Zeta][3])-(4050 Zeta[3] Derivative[1][Zeta][4])/\[Pi]^4);
EGRVD4h[{0,0,0,1},3,{t1_,t2_,t3_,t4_}]:=(\[Pi]^5 t1^4 t3^4)/(90 t2^3)+(2 \[Pi]^6 t4^6)/945+(\[Pi]^2 (t1^6+t3^6) Zeta[3])/(2 t1^2 t3^2)-45 Log[t4] Zeta[3]+(45 t2^3 Zeta[3]^2)/(2 \[Pi] t1^2 t3^2)+(3 \[Pi] (10 t4^6 Zeta[3]+t2^6 Zeta[5]))/(4 t2 t4^4)+45/4 (8 EulerGamma Zeta[3]+(-5+2 PolyGamma[0,1/2]+2 PolyGamma[0,3/2]) Zeta[3]+4 Derivative[1][Zeta][3])-(4050 Zeta[3] Derivative[1][Zeta][4])/\[Pi]^4;
EGRVD4h[{0,0,1,0},3,{t1_,t2_,t3_,t4_}]:=(2 \[Pi]^6 t3^6)/945+(\[Pi]^5 t1^4 t4^4)/(90 t2^3)+(\[Pi]^2 (t1^6+t4^6) Zeta[3])/(2 t1^2 t4^2)-45 Log[t3] Zeta[3]+(45 t2^3 Zeta[3]^2)/(2 \[Pi] t1^2 t4^2)+(3 \[Pi] (10 t3^6 Zeta[3]+t2^6 Zeta[5]))/(4 t2 t3^4)+45/4 (8 EulerGamma Zeta[3]+(-5+2 PolyGamma[0,1/2]+2 PolyGamma[0,3/2]) Zeta[3]+4 Derivative[1][Zeta][3])-(4050 Zeta[3] Derivative[1][Zeta][4])/\[Pi]^4;
EGRVD4h[{0,0,0,1},4,{t1_,t2_,t3_,t4_}]:=(2 \[Pi]^7 t1^6 t3^6)/(2835 t2^5)+(\[Pi]^8 t4^8)/4725+(\[Pi]^2 (t1^10+t3^10) Zeta[5])/(4 t1^4 t3^4)+(945 Zeta[3] Zeta[5])/(16 \[Pi]^2 t4^2)+(2835 t2^5 Zeta[5]^2)/(32 \[Pi]^3 t1^4 t3^4)+\[Pi] ((21 t4^4 Zeta[5])/(16 t2^3)+(5 t2^7 Zeta[7])/(8 t4^6));
EGRVD4h[{0,0,1,0},4,{t1_,t2_,t3_,t4_}]:=((\[Pi]^8 t3^8)/4725+(2 \[Pi]^7 t1^6 t4^6)/(2835 t2^5)+(\[Pi]^2 (t1^10+t4^10) Zeta[5])/(4 t1^4 t4^4)+(945 Zeta[3] Zeta[5])/(16 \[Pi]^2 t3^2)+(2835 t2^5 Zeta[5]^2)/(32 \[Pi]^3 t1^4 t4^4)+\[Pi] ((21 t3^4 Zeta[5])/(16 t2^3)+(5 t2^7 Zeta[7])/(8 t3^6)));
ED4h[{0,1,0,0},2,{t1_,t2_,t3_,t4_}]:=1/4320 (270 EulerGamma t1^2 Zeta[3]+2 \[Pi]^2 t1^4 Zeta[3]+(3645 EulerGamma^2 t2 Zeta[3])/\[Pi]+270 EulerGamma t3^2 Zeta[3]+(30 \[Pi] t1^2 t3^2 Zeta[3])/t2+2 \[Pi]^2 t3^4 Zeta[3]+270 EulerGamma t4^2 Zeta[3]+(30 \[Pi] t1^2 t4^2 Zeta[3])/t2+(30 \[Pi] t3^2 t4^2 Zeta[3])/t2+2 \[Pi]^2 t4^4 Zeta[3]-(540 t2 Log[2]^2 Zeta[3])/\[Pi]-450 t1^2 Log[\[Pi]] Zeta[3]-(4050 EulerGamma t2 Log[\[Pi]] Zeta[3])/\[Pi]-450 t3^2 Log[\[Pi]] Zeta[3]-450 t4^2 Log[\[Pi]] Zeta[3]-(1080 t2 Log[2] Log[\[Pi]] Zeta[3])/\[Pi]-(540 t2 Log[\[Pi]]^2 Zeta[3])/\[Pi]-(1620 EulerGamma t2 Log[2 \[Pi]] Zeta[3])/\[Pi]+(2700 t2 Log[\[Pi]] Log[2 \[Pi]] Zeta[3])/\[Pi]+(540 t2 Log[t1]^2 Zeta[3])/\[Pi]-180 t1^2 Log[t3] Zeta[3]-(3240 EulerGamma t2 Log[t3] Zeta[3])/\[Pi]+180 t3^2 Log[t3] Zeta[3]-180 t4^2 Log[t3] Zeta[3]+(2700 t2 Log[\[Pi]] Log[t3] Zeta[3])/\[Pi]+(540 t2 Log[t3]^2 Zeta[3])/\[Pi]-180 t1^2 Log[t4] Zeta[3]-(3240 EulerGamma t2 Log[t4] Zeta[3])/\[Pi]-180 t3^2 Log[t4] Zeta[3]+180 t4^2 Log[t4] Zeta[3]+(2700 t2 Log[\[Pi]] Log[t4] Zeta[3])/\[Pi]+(1080 t2 Log[t3] Log[t4] Zeta[3])/\[Pi]+(540 t2 Log[t4]^2 Zeta[3])/\[Pi]+180 t1^2 PolyGamma[0,1/2] Zeta[3]+(3240 EulerGamma t2 PolyGamma[0,1/2] Zeta[3])/\[Pi]+180 t3^2 PolyGamma[0,1/2] Zeta[3]+180 t4^2 PolyGamma[0,1/2] Zeta[3]-(1350 t2 Log[\[Pi]] PolyGamma[0,1/2] Zeta[3])/\[Pi]-(1080 t2 Log[2 \[Pi]] PolyGamma[0,1/2] Zeta[3])/\[Pi]-(1620 t2 Log[t3] PolyGamma[0,1/2] Zeta[3])/\[Pi]-(1620 t2 Log[t4] PolyGamma[0,1/2] Zeta[3])/\[Pi]+(675 t2 PolyGamma[0,1/2]^2 Zeta[3])/\[Pi]+180 t1^2 PolyGamma[0,3/2] Zeta[3]+(1620 EulerGamma t2 PolyGamma[0,3/2] Zeta[3])/\[Pi]+180 t3^2 PolyGamma[0,3/2] Zeta[3]+180 t4^2 PolyGamma[0,3/2] Zeta[3]-(1080 t2 Log[2 \[Pi]] PolyGamma[0,3/2] Zeta[3])/\[Pi]-(1080 t2 Log[t3] PolyGamma[0,3/2] Zeta[3])/\[Pi]-(1080 t2 Log[t4] PolyGamma[0,3/2] Zeta[3])/\[Pi]+(540 t2 PolyGamma[0,1/2] PolyGamma[0,3/2] Zeta[3])/\[Pi]+(90 t2^3 Zeta[3]^2)/(\[Pi] t1^2)+(90 t2^3 Zeta[3]^2)/(\[Pi] t3^2)+(90 t2^3 Zeta[3]^2)/(\[Pi] t4^2)+(1080 t1^2 Zeta[3] Derivative[1][Zeta][2])/\[Pi]^2+(1080 t3^2 Zeta[3] Derivative[1][Zeta][2])/\[Pi]^2+(1080 t4^2 Zeta[3] Derivative[1][Zeta][2])/\[Pi]^2+360 t1^2 Derivative[1][Zeta][3]+(3240 EulerGamma t2 Derivative[1][Zeta][3])/\[Pi]+360 t3^2 Derivative[1][Zeta][3]+360 t4^2 Derivative[1][Zeta][3]-(2160 t2 Log[2 \[Pi]] Derivative[1][Zeta][3])/\[Pi]-(2160 t2 Log[t3] Derivative[1][Zeta][3])/\[Pi]-(2160 t2 Log[t4] Derivative[1][Zeta][3])/\[Pi]+(1080 t2 PolyGamma[0,1/2] Derivative[1][Zeta][3])/\[Pi]+1/\[Pi] 540 t2 Log[t2] (9 EulerGamma Zeta[3]+Log[4] Zeta[3]-8 Log[\[Pi]] Zeta[3]-2 Log[t3] Zeta[3]-2 Log[t4] Zeta[3]+5 PolyGamma[0,1/2] Zeta[3]+4 PolyGamma[0,3/2] Zeta[3]+8 Derivative[1][Zeta][3])+1/\[Pi] 180 Log[t1] (\[Pi] t1^2 Zeta[3]-18 EulerGamma t2 Zeta[3]-\[Pi] t3^2 Zeta[3]-\[Pi] t4^2 Zeta[3]+15 t2 Log[\[Pi]] Zeta[3]-6 t2 Log[t2] Zeta[3]+6 t2 Log[t3] Zeta[3]+6 t2 Log[t4] Zeta[3]-9 t2 PolyGamma[0,1/2] Zeta[3]-6 t2 PolyGamma[0,3/2] Zeta[3]-12 t2 Derivative[1][Zeta][3]));EGRVD4h[{0,0,0,1},2,{t1_,t2_,t3_,t4_}]:=-\[Pi]^2 t1^2+3 EulerGamma \[Pi]^2 t1^2-9 EulerGamma \[Pi] t2+81/2 EulerGamma^2 \[Pi] t2-\[Pi]^2 t3^2+3 EulerGamma \[Pi]^2 t3^2+(\[Pi]^3 t1^2 t3^2)/(3 t2)-3 \[Pi]^2 t4^2+4 EulerGamma \[Pi]^2 t4^2+(\[Pi]^4 t4^4)/45-6 \[Pi] t2 Log[2]^2+24 \[Pi]^2 t4^2 Log[Glaisher]-12 \[Pi] t2 Log[2] Log[\[Pi]]-6 \[Pi] t2 Log[\[Pi]]^2+6 \[Pi] t2 Log[2 \[Pi]]-18 EulerGamma \[Pi] t2 Log[2 \[Pi]]+6 \[Pi] t2 Log[t1]^2-2 \[Pi]^2 t1^2 Log[t3]+6 \[Pi] t2 Log[t3]-36 EulerGamma \[Pi] t2 Log[t3]+2 \[Pi]^2 t3^2 Log[t3]+6 \[Pi] t2 Log[t3]^2+6 \[Pi] t2 Log[t4]-18 EulerGamma \[Pi] t2 Log[t4]-2 \[Pi]^2 t4^2 Log[t4]-12 \[Pi] t2 Log[2 \[Pi]] Log[t4]-6 \[Pi] t2 Log[t4]^2+\[Pi]^2 t4^2 PolyGamma[0,-(1/2)]+\[Pi]^2 t1^2 PolyGamma[0,1/2]-3 \[Pi] t2 PolyGamma[0,1/2]+27 EulerGamma \[Pi] t2 PolyGamma[0,1/2]+\[Pi]^2 t3^2 PolyGamma[0,1/2]+\[Pi]^2 t4^2 PolyGamma[0,1/2]-6 \[Pi] t2 Log[2 \[Pi]] PolyGamma[0,1/2]-12 \[Pi] t2 Log[t3] PolyGamma[0,1/2]-6 \[Pi] t2 Log[t4] PolyGamma[0,1/2]+9/2 \[Pi] t2 PolyGamma[0,1/2]^2+(\[Pi] t2^3 Zeta[3])/t4^2-(108 EulerGamma t2 Derivative[1][Zeta][2])/\[Pi]-12 t4^2 Derivative[1][Zeta][2]+(72 t2 Log[2 \[Pi]] Derivative[1][Zeta][2])/\[Pi]+(72 t2 Log[t3] Derivative[1][Zeta][2])/\[Pi]+(72 t2 Log[t4] Derivative[1][Zeta][2])/\[Pi]-(36 t2 PolyGamma[0,1/2] Derivative[1][Zeta][2])/\[Pi]+Log[t2] (-12 \[Pi] t2+54 EulerGamma \[Pi] t2+12 \[Pi] t2 Log[2 \[Pi]]-12 \[Pi] t2 Log[t3]+12 \[Pi] t2 Log[t4]+18 \[Pi] t2 PolyGamma[0,1/2]-(144 t2 Derivative[1][Zeta][2])/\[Pi])+Log[t1] (2 \[Pi]^2 t1^2+6 \[Pi] t2-36 EulerGamma \[Pi] t2-2 \[Pi]^2 t3^2-12 \[Pi] t2 Log[t2]+12 \[Pi] t2 Log[t3]-12 \[Pi] t2 PolyGamma[0,1/2]+(72 t2 Derivative[1][Zeta][2])/\[Pi]);
EGRVD4h[{0,0,1,0},2,{t1_,t2_,t3_,t4_}]:=-\[Pi]^2 t1^2+3 EulerGamma \[Pi]^2 t1^2-9 EulerGamma \[Pi] t2+81/2 EulerGamma^2 \[Pi] t2-3 \[Pi]^2 t3^2+4 EulerGamma \[Pi]^2 t3^2+(\[Pi]^4 t3^4)/45-\[Pi]^2 t4^2+3 EulerGamma \[Pi]^2 t4^2+(\[Pi]^3 t1^2 t4^2)/(3 t2)-6 \[Pi] t2 Log[2]^2+24 \[Pi]^2 t3^2 Log[Glaisher]-12 \[Pi] t2 Log[2] Log[\[Pi]]-6 \[Pi] t2 Log[\[Pi]]^2+6 \[Pi] t2 Log[2 \[Pi]]-18 EulerGamma \[Pi] t2 Log[2 \[Pi]]+6 \[Pi] t2 Log[t1]^2+6 \[Pi] t2 Log[t3]-18 EulerGamma \[Pi] t2 Log[t3]-2 \[Pi]^2 t3^2 Log[t3]-12 \[Pi] t2 Log[2 \[Pi]] Log[t3]-6 \[Pi] t2 Log[t3]^2-2 \[Pi]^2 t1^2 Log[t4]+6 \[Pi] t2 Log[t4]-36 EulerGamma \[Pi] t2 Log[t4]+2 \[Pi]^2 t4^2 Log[t4]+6 \[Pi] t2 Log[t4]^2+\[Pi]^2 t3^2 PolyGamma[0,-(1/2)]+\[Pi]^2 t1^2 PolyGamma[0,1/2]-3 \[Pi] t2 PolyGamma[0,1/2]+27 EulerGamma \[Pi] t2 PolyGamma[0,1/2]+\[Pi]^2 t3^2 PolyGamma[0,1/2]+\[Pi]^2 t4^2 PolyGamma[0,1/2]-6 \[Pi] t2 Log[2 \[Pi]] PolyGamma[0,1/2]-6 \[Pi] t2 Log[t3] PolyGamma[0,1/2]-12 \[Pi] t2 Log[t4] PolyGamma[0,1/2]+9/2 \[Pi] t2 PolyGamma[0,1/2]^2+(\[Pi] t2^3 Zeta[3])/t3^2-(108 EulerGamma t2 Derivative[1][Zeta][2])/\[Pi]-12 t3^2 Derivative[1][Zeta][2]+(72 t2 Log[2 \[Pi]] Derivative[1][Zeta][2])/\[Pi]+(72 t2 Log[t3] Derivative[1][Zeta][2])/\[Pi]+(72 t2 Log[t4] Derivative[1][Zeta][2])/\[Pi]-(36 t2 PolyGamma[0,1/2] Derivative[1][Zeta][2])/\[Pi]+Log[t2] (-12 \[Pi] t2+54 EulerGamma \[Pi] t2+12 \[Pi] t2 Log[2 \[Pi]]+12 \[Pi] t2 Log[t3]-12 \[Pi] t2 Log[t4]+18 \[Pi] t2 PolyGamma[0,1/2]-(144 t2 Derivative[1][Zeta][2])/\[Pi])+Log[t1] (2 \[Pi]^2 t1^2+6 \[Pi] t2-36 EulerGamma \[Pi] t2-2 \[Pi]^2 t4^2-12 \[Pi] t2 Log[t2]+12 \[Pi] t2 Log[t4]-12 \[Pi] t2 PolyGamma[0,1/2]+(72 t2 Derivative[1][Zeta][2])/\[Pi]);




End[];
EndPackage[]


==> d6r4bootstrap.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    155166,       4085]
NotebookOptionsPosition[    152062,       3977]
NotebookOutlinePosition[    152415,       3993]
CellTagsIndexPosition[    152372,       3990]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Bootstrapping D6R4 in various dimensions", "Title",
 CellChangeTimes->{{3.63254643892421*^9, 3.632546454513048*^9}}],

Cell["\<\
Supplementary material to \[OpenCurlyDoubleQuote]D^6 R^4 amplitudes in \
various dimensions\[CloseCurlyDoubleQuote], Boris Pioline, Feb 2015.

The goal of this worksheet is to fix the coefficients of the logarithms \
appearing in the weak coupling and large radius expansions of the D4R4 and \
D6R4 in all dimensions D=10-d>=3, along with the anomalous terms in the \
differential equations. The weak coupling / large radius limits of R4 \
couplings are postulated (as they are well-understood). 

To this aim, for every d successively, from d=1 to d=7,
1) we parametrize the coefficients of the logs in the decompactification \
limits d->d-1 of the D4R4 and D6R4 couplings at fixed loop order, and the \
coefficients of the logs in the weak coupling expansions of the D4R4 and D6R4 \
couplings in dimension d and d-1. 

2) we require that the fixed loop order (T-duality invariant) \
decompactification limits combine into  (U-duality invariant) \
decompactification limits for the full (perturbative+non-analytic piece) D4R4 \
and D6R4 couplings.

3) we parametrize the anomalous terms in the (U-duality invariant) \
differential equations for the D4R4 and D6R4 terms in dimension d and d-1, \
and require that they are consistent with the  (U-duality invariant) \
decompactification limits 

4) at the end of this procedure, all coefficients are fixed in terms of two \
main coefficients alpha4 and psi6, along with various coefficients which \
parametrize ambiguities in the scale of the logarithms. We fix these two \
coefficients by requiring the correct decompactification limits of the D4R4 \
and D6R4 at one-loop, which is known independently

5) finally, we derive the (T-duality invariant)  differential equations for \
the  D4R4 and D6R4 corrections at fixed loop order, by expanding the \
(U-duality invariant) differential equations at weak coupling\
\>", "Text",
 CellChangeTimes->{{3.6325467627366333`*^9, 3.632546913924944*^9}, {
  3.632546978116495*^9, 3.632547062832582*^9}, {3.632547099159482*^9, 
  3.632547304154635*^9}, {3.6325473555701923`*^9, 3.632547359393147*^9}, {
  3.632547402327849*^9, 3.6325477151996813`*^9}, {3.632549133171225*^9, 
  3.6325491364408493`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"quasi", "-", "eigenvalues"}], ";", " ", "beware"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"dd", " ", "below", " ", "is", " ", "the", " ", "space"}], "-", 
      
      RowBox[{"time", " ", "dimension", " ", "D"}]}], "=", 
     RowBox[{"10", "-", "dd"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"lR4", "[", "dd_", "]"}], ":=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "11"}], "+", "dd"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "8"}], "+", "dd"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "dd"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lD4R4", "[", "dd_", "]"}], ":=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "12"}], "+", "dd"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "7"}], "+", "dd"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "dd"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"lD6R4", "[", "dd_", "]"}], ":=", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "14"}], "+", "dd"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "6"}], "+", "dd"}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "2"}], "+", "dd"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "universal", " ", "coefficients", " ", "in", " ", "decompactification", 
     " ", "limits"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ClearAll", "[", 
     RowBox[{
     "ad", ",", "bd", ",", "cd", ",", "ed", ",", "fd", ",", "pd", ",", "qd"}],
      "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ad", "[", "d_", "]"}], ":=", 
     RowBox[{"4", "Pi", " ", 
      RowBox[{"Zetastar", "[", 
       RowBox[{"d", "-", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"bd", "[", "d_", "]"}], ":=", 
     RowBox[{"2", " ", 
      RowBox[{"Zetastar", "[", 
       RowBox[{"d", "-", "4"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"cd", "[", "d_", "]"}], ":=", 
     RowBox[{"8", "Pi", " ", 
      RowBox[{"Zetastar", "[", "4", "]"}], " ", 
      RowBox[{"Zetastar", "[", 
       RowBox[{"d", "+", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ed", "[", "d_", "]"}], ":=", 
     RowBox[{
      RowBox[{"5", "/", "Pi"}], " ", 
      RowBox[{"Zetastar", "[", 
       RowBox[{"d", "-", "6"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"fd", "[", "d_", "]"}], ":=", 
     RowBox[{"20", " ", 
      RowBox[{"Pi", "/", "3"}], " ", 
      RowBox[{"Zetastar", "[", "6", "]"}], " ", 
      RowBox[{"Zetastar", "[", 
       RowBox[{"d", "+", "4"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"pd", "[", "d_", "]"}], ":=", 
     RowBox[{"2", 
      RowBox[{"Pi", "/", "3"}], " ", 
      RowBox[{"Zetastar", "[", 
       RowBox[{"d", "-", "2"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"qd", "[", "d_", "]"}], ":=", 
     RowBox[{"16", 
      RowBox[{"Pi", "^", "2"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Zetastar", "[", 
          RowBox[{"d", "-", "2"}], "]"}], "^", "2"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"6", "-", "d"}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "replacement", " ", "rules", " ", "for", " ", "completed", " ", "Riemann",
      " ", "Zeta"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repzetastar", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Zetastar", "[", "x_", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x"}], "/", "2"}], ")"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"x", "/", "2"}], "]"}], 
        RowBox[{"Zeta", "[", "x", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repzetastar2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Zetastar", "[", "x_", "]"}], ":>", 
       RowBox[{
        RowBox[{"Zetastar", "[", 
         RowBox[{"1", "-", "x"}], "]"}], "/;", 
        RowBox[{"x", "<=", "0"}]}]}], "}"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.632546502219831*^9, 3.632546610278494*^9}, {
  3.632550230262631*^9, 3.632550235547584*^9}}],

Cell["\<\
Below are the equations obtained from imposing the constraints above for all \
d=1 to d=7.  They can be relaxed by redefining socoef[d]\
\>", "Text",
 CellChangeTimes->{{3.632548198242388*^9, 3.632548215184885*^9}, {
  3.632548380046001*^9, 3.6325483952840853`*^9}, {3.632549907042048*^9, 
  3.632549909458465*^9}, {3.6325502539298553`*^9, 3.632550269744083*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Eqcoef2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "eta8"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"alpha8", "+", 
         RowBox[{"2", " ", "gamma8"}]}], ")"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"7", " ", "alpha8"}], "+", 
      RowBox[{"2", " ", "gamma8"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "49"}], " ", "aalpha8"}], "+", 
      RowBox[{"4", " ", "ggamma8"}]}], ",", 
     RowBox[{
      RowBox[{"-", "tau8"}], "+", 
      RowBox[{"2", " ", "nnu8", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"24", " ", "aalpha8"}], "-", 
      RowBox[{"2", " ", "delta8"}], "-", 
      RowBox[{"4", " ", "alpha8", " ", "\[Pi]"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "aalpha8"}], "-", 
      RowBox[{"2", " ", "alpha8", " ", "\[Pi]"}]}], ",", 
     RowBox[{
      RowBox[{"42", " ", "aalpha8", " ", "mu8"}], "+", 
      RowBox[{"8", " ", "gggamma8", " ", "\[Pi]"}]}], ",", 
     RowBox[{
      RowBox[{"9", " ", "aalpha8"}], "+", 
      RowBox[{"2", " ", "dddelta8", " ", "\[Pi]"}]}], ",", 
     RowBox[{
      RowBox[{"9", " ", "aalpha8", " ", "mu8"}], "+", 
      RowBox[{"2", " ", "ddelta8", " ", "\[Pi]"}]}], ",", 
     RowBox[{"nnu8", "-", "rho8"}], ",", 
     RowBox[{"muu8", "-", "nu8", "+", "rrho8"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", "alpha8"}], "+", 
      RowBox[{"2", " ", "\[Pi]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "36"}], " ", "nnu8"}], "+", "\[Pi]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "mu8"}], "+", "\[Pi]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", "nu8"}], "+", 
      FractionBox[
       RowBox[{"37", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "18"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqcoef3", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "9"}], " ", "kappa7"}], "+", 
      FractionBox[
       RowBox[{"9", " ", "psi7"}], "2"], "+", 
      RowBox[{"9", " ", "zeta7"}]}], ",", 
     RowBox[{
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "psi7"}], "+", "zeta7"}], ")"}]}]}], ",", 
     RowBox[{"kmu7", "+", "psimu7", "-", "zetamu7"}], ",", 
     RowBox[{"eta7", "-", 
      RowBox[{"2", " ", "gamma7", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{"tau7", "-", 
      RowBox[{"2", " ", "nnnu7", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "gamma7", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{"4", " ", "\[Pi]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "ggamma7"}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"]}]}], ",", 
     RowBox[{"delta7", "-", "ggamma7"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "nu7"}], "+", 
      RowBox[{"12", " ", "nnnu7", " ", "\[Pi]"}], "+", 
      SuperscriptBox["\[Pi]", "2"]}], ",", 
     RowBox[{
      RowBox[{"9", " ", "nu7"}], "-", 
      RowBox[{"9", " ", "rrrho7"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "ddelta7"}], "+", 
      RowBox[{"2", " ", "\[Pi]"}]}], ",", 
     RowBox[{"muu8", "+", "nnu7", "-", "rho7"}], ",", 
     RowBox[{"nnnu7", "-", "rrho7"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"36", " ", "nnnu7"}], "+", "\[Pi]"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", "nnu7"}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "6"]}], ",", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "bbeta7"}], "+", 
          RowBox[{"5", " ", "zeta7"}]}], ")"}]}], 
       RowBox[{"2", " ", "\[Pi]"}]], "-", 
      RowBox[{"6", "Pi"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqcoef4", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "xi6"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"psi6", "+", 
         RowBox[{"2", " ", "zeta6"}]}], ")"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "kappa6"}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "psi6"}], "+", 
      RowBox[{"3", " ", "zzeta6"}]}], ",", 
     RowBox[{"xi6", "+", 
      RowBox[{"4", " ", "psi6", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{"kkappa6", "+", 
      RowBox[{"2", " ", "psi6"}]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "kmu6"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "psimu6"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"(", 
        RowBox[{"psimu7", "+", "zzetamu6"}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"6", " ", "kappa6"}], "+", 
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "psi6"}], "-", 
      RowBox[{"15", " ", "psi7"}]}], ",", 
     RowBox[{
      RowBox[{"-", "ximu6"}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "psimu6"}], "+", "zetamu6"}], ")"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", "ximu6", ",", "kkmu6", ",", 
     RowBox[{
      FractionBox["alpha6", "2"], "-", "eps6", "+", "gamma6"}], ",", 
     RowBox[{
      RowBox[{"-", "alpha6"}], "-", 
      FractionBox[
       RowBox[{"2", " ", "gamma6"}], "5"], "+", 
      FractionBox[
       RowBox[{"kappa6", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       SuperscriptBox["\[Pi]", "2"]], "+", 
      RowBox[{
       FractionBox["4", "3"], " ", "psi6", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", "mu6", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "+", 
      RowBox[{"2", " ", "nu6", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "sig6"}], "+", 
      RowBox[{"5", " ", "psimu7", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"-", "bbeta6"}], " ", "-", 
      FractionBox[
       RowBox[{"14", "  ", "zeta6"}], "5"]}], ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "bbeta6", " ", 
         SuperscriptBox["\[Pi]", "2"]}], "3"]}], "-", 
      RowBox[{"2", " ", "zzeta6"}], "+", "bbeta7"}], ",", 
     RowBox[{
      RowBox[{"10", " ", "alpha6"}], "+", "beta6", "-", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "kappa6"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "psi6"}], ")"}]}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Eqcoef5", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"xi5", "-", 
       RowBox[{"2", " ", "zeta5", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "psi6"}], "-", "zeta5"}], ",", 
      RowBox[{"kappa5", "-", 
       RowBox[{"2", " ", "psi6"}]}], ",", 
      RowBox[{"psimu6", "+", "zetamu5"}], ",", "ximu5", ",", "kmu5", ",", 
      RowBox[{
       RowBox[{"6", " ", "alpha5"}], "+", 
       RowBox[{"3", " ", "gamma5"}], "-", 
       RowBox[{"5", " ", "psi6"}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "delta5"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "9"}], " ", "alpha5"}], "+", 
          RowBox[{"10", " ", "psi6"}]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "mu5"}], "+", 
         RowBox[{"6", " ", "nu5"}], "+", 
         RowBox[{"5", " ", "psimu6"}]}], ")"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "alpha6"}], "-", "ggamma5", "-", 
       RowBox[{"4", " ", "alpha5", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", "rho5", ",", 
      RowBox[{
       RowBox[{"9", " ", "alpha5"}], "+", 
       RowBox[{"6", " ", "eeps5"}], "-", 
       RowBox[{"10", " ", "psi6"}]}], ",", 
      RowBox[{
       RowBox[{"2", " ", "alpha6"}], "-", "eps5", "-", 
       RowBox[{"3", " ", "alpha5", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", "ssig5", ",", 
      RowBox[{"mu6", "+", "nnu5", "-", "sig5", "-", 
       RowBox[{"2", " ", "mu5", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"bbeta6", "-", 
       RowBox[{
        RowBox[{"7", "/", "2"}], " ", "zeta5"}]}], ",", 
      RowBox[{"beta5", "-", 
       FractionBox[
        RowBox[{"9", " ", "gamma5"}], "2"], "+", 
       FractionBox[
        RowBox[{"35", " ", "zeta5"}], "12"]}], ",", 
      RowBox[{
       RowBox[{"3", " ", "ggamma5"}], "-", 
       RowBox[{"2", " ", "beta5", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], "+", "beta6"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqcoef6", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"3", " ", "alpha4"}], "+", 
      RowBox[{"2", " ", "ep4"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", "alpha5"}], "+", 
      RowBox[{"2", " ", "nu4"}], "+", 
      RowBox[{"alpha4", " ", "\[Pi]"}], "+", 
      RowBox[{"2", " ", "pp4"}]}], ",", 
     RowBox[{
      RowBox[{"-", "eta4"}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"alpha4", "+", 
         RowBox[{"2", " ", "ep4"}]}], ")"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"-", "dddelta4"}], "+", 
      FractionBox[
       RowBox[{"2", " ", "alpha4", " ", 
        SuperscriptBox["\[Pi]", "7"]}], "70875"], "+", "qp4"}], ",", 
     RowBox[{
      RowBox[{"-", "alpha4"}], "-", "eeps4"}], ",", 
     RowBox[{
      RowBox[{"-", "alpha4"}], "-", "ddelta4"}], ",", 
     RowBox[{
      RowBox[{"-", "delta4"}], "+", 
      RowBox[{"3", " ", "alpha5", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{
       FractionBox["2", "3"], " ", "alpha4", " ", "\[Pi]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"9", " ", "alpha5"}], "-", 
      RowBox[{"6", " ", "eps4"}], "-", 
      RowBox[{"2", " ", "alpha4", " ", "\[Pi]"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "alpha4"}], " ", "mu4"}], "+", "nnu4", "-", "ssig4"}], 
     ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "alpha4"}], " ", "mu4"}], "+", "nnu4", "-", "rrho4"}], 
     ",", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "dddelta4"}], "3"]}], "-", 
      FractionBox[
       RowBox[{"8", " ", "alpha4", " ", 
        SuperscriptBox["\[Pi]", "7"]}], "212625"]}], ",", 
     RowBox[{
      RowBox[{"3", " ", "mu5"}], "+", 
      RowBox[{"3", " ", "nnnu4"}], "-", 
      RowBox[{"alpha4", " ", "mu4", " ", "\[Pi]"}], "-", 
      RowBox[{"3", " ", "sig4"}]}], ",", 
     RowBox[{"nnnnu4", "-", 
      FractionBox[
       RowBox[{"4", " ", "alpha4", " ", "mu4", " ", 
        SuperscriptBox["\[Pi]", "7"]}], "70875"], "-", "rrrho4"}], ",", 
     RowBox[{
      RowBox[{"-", "rho4"}], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "mu5"}], "+", 
         RowBox[{"3", " ", "nnnu4"}], "-", 
         RowBox[{"alpha4", " ", "mu4", " ", "\[Pi]"}]}], ")"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], " ", ",", 
     RowBox[{
      RowBox[{"-", "tau4"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "alpha4"}], " ", "mu4"}], "+", "nnu4"}], ")"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"beta4", "+", 
      RowBox[{
       RowBox[{"17", "/", "2"}], " ", "alpha4"}]}], ",", 
     RowBox[{"beta5", "+", 
      FractionBox[
       RowBox[{"15", " ", "alpha5"}], "2"], "+", 
      FractionBox[
       RowBox[{"alpha4", " ", "\[Pi]"}], "3"]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqcoef7", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "delta3"}], "+", "gamma3"}], ",", 
     RowBox[{
      RowBox[{"-", "eps3"}], "+", "gamma3"}], ",", 
     RowBox[{
      RowBox[{"-", "eta3"}], " ", "+", 
      RowBox[{"gamma3", "  ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
     RowBox[{"alpha4", "-", "delta3"}], ",", 
     RowBox[{
      RowBox[{"-", "tau3"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"delta3", " ", "mu4"}], "+", "nu3"}], ")"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"delta3", " ", "mu4"}], "+", "nu3", "-", "rho3"}], ",", 
     RowBox[{
      RowBox[{"delta3", " ", "mu4"}], "+", "nu3", "-", "sig3"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Eqtop", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha4", "-", 
      RowBox[{"5", "/", "Pi"}]}], ",", 
     RowBox[{"psi6", "-", "1"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"socoef", "[", "1", "]"}], "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"socoef", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", "Eqcoef2", "}"}], "\[Equal]", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"socoef", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Eqcoef2", ",", "Eqcoef3"}], "}"}], "\[Equal]", "0"}], "]"}], 
    "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"socoef", "[", "4", "]"}], "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Eqcoef2", ",", "Eqcoef3", ",", "Eqcoef4"}], "}"}], "\[Equal]",
       "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"socoef", "[", "5", "]"}], "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"Eqcoef2", ",", "Eqcoef3", ",", "Eqcoef4", ",", "Eqcoef5"}], 
       "}"}], "\[Equal]", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"socoef", "[", "6", "]"}], "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Eqcoef2", ",", "Eqcoef3", ",", "Eqcoef4", ",", "Eqcoef5", ",", 
        "Eqcoef6"}], "}"}], "\[Equal]", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"socoef", "[", "7", "]"}], "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Eqcoef2", ",", "Eqcoef3", ",", "Eqcoef4", ",", "Eqcoef5", ",", 
        "Eqcoef6", ",", "Eqcoef7"}], "}"}], "\[Equal]", "0"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"socoefall", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "Eqcoef2", ",", "Eqcoef3", ",", "Eqcoef4", ",", "Eqcoef5", ",", 
        "Eqcoef6", ",", "Eqcoef7", ",", "Eqtop"}], "}"}], "\[Equal]", "0"}], 
     "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->CompressedData["
1:eJwd0nks1nEABnDeGCtHc0xyvTRHhvLO8RIb8r6bHEOOdZA13hyjRmuu6Z1M
Lw3zJkdp2auQq5ekRs6QI+ccSZO8r+t99eZq0bT6Pd8/nn3+fbbnMb5+MzCK
Jicn50kFHps0EM6qSN1L7WOIfSbjrTB5U7GNWOzXA5deFo3CkF7+PLQ6oiqG
ym+bJHA/5+s2/FwW8BsKclc15igrs7Z1oDBhyxAOlp4yg3S3VVvo81TJCTqc
a2RB5qNwb/gzlBEAk/WsgyFvuiIEaifpX4XloyXESG4BBzou18TBvXXdCZiu
coMYQT/8AtkCqwVo7itbhLP/TL/BEL3uAgNVqbv90kwVNJ3fqIUf9Gj1MOhC
Thcs6paOQv9h4STRny2CiYHV2YaUlswa4lRASTEUMhuINbKEdsj2ryO2qLuJ
YNu6FzG9wczXiHJ5rJgD+WFRcdDS6i4xdUecCPclP4jM2OhGaBh2i2i+f9AH
A9eODsPn8aYT8FP/jNiI9LfUplPyInOIbNblDGPKTPVCYmvXwD0YwxURtdZF
RVA3ybYYTqQU1kG/TVk75EXRuuF6fPII1J8sG4cDPdwZOKuWvwFj7VwlMPH1
qKIJJd2hWgnaBD/UgCOZ49qwj1+vD81Sm4h2Bz3GcGx3iDj1QGYKm312iYzt
CEvYWaHJgGlNNBcYIW9AFNyXsOATuSY23Hnn4gvDh2z8oNdabhCskvJCofed
kiukl6OAeDHalwM9I0ZioJTtRDMje/UoQPpJZWv4q0OPATO9KsOglOtyDZ7o
5CfBWvHWbRi7wsyHeQlsolaLdQlc1NR5BrNY3tXw8aUV4p6WWwds+cgi/uU7
DsLyAw6x5nvvNOzmrBI5zePLMNtiTgSbJRV/4ESe4BAKpjJY5pQesvdsuMA7
029BGabsQ3yjU9Gfokb9brGdeF78yjmNMtp2mKgh78zIOS51P5sY4wq1T79Q
yKWUeHgqwv/z4+oH
  "]],

Cell["\<\
The following must be run iteratively starting with d=1 till d=7:\
\>", "Text",
 CellChangeTimes->{{3.632547756935288*^9, 3.632547777708907*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"d", "=", "7"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "postulate", " ", "decompactification", " ", "limits", " ", "of", " ", 
      "E_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"(", 
         RowBox[{"m", ",", "n"}], ")"}], "}"}], "^", 
       RowBox[{"{", 
        RowBox[{"(", 
         RowBox[{"d", ",", "h"}], ")"}], "}"}]}]}], " ", "->", " ", 
     RowBox[{"E_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"(", 
         RowBox[{"m", ",", "n"}], ")"}], "}"}], "^", 
       RowBox[{"{", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"d", "-", "1"}], ",", "h"}], ")"}], "}"}]}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"here", " ", "r"}], "=", 
     RowBox[{"r_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"d", "-", "1"}], "}"}], "/", "l_s"}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fR41loop", "=", 
   RowBox[{
    RowBox[{"r", " ", "f1R41loop"}], "+", 
    RowBox[{
     RowBox[{"ad", "[", "d", "]"}], " ", 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}]}]}], "+", 
    RowBox[{"Which", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "\[Equal]", "2"}], ",", 
      RowBox[{
       RowBox[{"-", "4"}], "Pi", " ", 
       RowBox[{"Log", "[", "r", "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "3"}], ",", 
      RowBox[{"4", "Pi", " ", "r", " ", 
       RowBox[{"Log", "[", "r", "]"}]}], ",", "\[IndentingNewLine]", "True", 
      ",", "0"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fD4R41loop", "=", 
   RowBox[{
    RowBox[{"r", " ", "f1D4R41loop"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"bd", "[", "d", "]"}], " ", 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"d", "-", "4"}], ")"}]}]}], "+", 
    RowBox[{
     RowBox[{"cd", "[", "d", "]"}], " ", 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"d", "+", "2"}], ")"}]}]}], "+", 
    RowBox[{"Which", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "\[Equal]", "4"}], ",", 
      RowBox[{
       RowBox[{"xi6", " ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", "ximu6"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "5"}], ",", 
      RowBox[{
       RowBox[{"xi5", " ", "r", " ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", "ximu5"}], ",", 
      "\[IndentingNewLine]", "True", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fD4R42loop", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "2"}], " ", "f1D4R42loop"}], "+", 
    RowBox[{
     RowBox[{"bd", "[", "d", "]"}], 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"d", "-", "3"}], ")"}]}], " ", "f1R41loop"}], "+", 
    RowBox[{"Which", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "\[Equal]", "3"}], ",", 
      RowBox[{
       RowBox[{"kappa7", " ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", "kmu7"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "4"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"kappa6", " ", 
           RowBox[{"r", "^", "2"}]}], " ", "+", 
          RowBox[{"r", " ", "kkappa6", " ", "f1R41loop"}]}], ")"}], " ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", 
       RowBox[{"kmu6", " ", 
        RowBox[{"r", "^", "2"}]}], "+", 
       RowBox[{"kkmu6", " ", "f1R41loop"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "5"}], ",", 
      RowBox[{
       RowBox[{"kappa5", " ", 
        RowBox[{"r", "^", "2"}], " ", "f1R41loop", "  ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", 
       RowBox[{"kmu5", " ", 
        RowBox[{"r", "^", "2"}], " ", "f1R41loop"}]}], ",", 
      "\[IndentingNewLine]", "True", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fD6R41loop", "=", 
   RowBox[{
    RowBox[{"r", " ", "f1D6R41loop"}], "+", 
    RowBox[{
     RowBox[{"ed", "[", "d", "]"}], " ", 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"d", "-", "6"}], ")"}]}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
    RowBox[{
     RowBox[{"fd", "[", "d", "]"}], " ", 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"d", "+", "4"}], ")"}]}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"pd", "[", "d", "]"}], " ", 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"d", "-", "2"}], ")"}]}]}], " ", "+", 
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{"d", "\[Equal]", "2"}], ",", 
      RowBox[{
       RowBox[{"eta8", " ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", " ", "tau8"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "3"}], ",", 
      RowBox[{
       RowBox[{"eta7", " ", "r", " ", 
        RowBox[{"Log", "[", "r", "]"}]}], " ", "+", 
       RowBox[{"r", " ", "tau7"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "6"}], ",", 
      RowBox[{
       RowBox[{"eta4", "  ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", "tau4"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "7"}], ",", " ", 
      RowBox[{
       RowBox[{"eta3", " ", "r", " ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", " ", 
       RowBox[{"r", " ", "tau3"}]}], ",", "\[IndentingNewLine]", "True", ",", 
      "0"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fD6R42loop", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"r", "^", "2"}], " ", "f1D6R42loop"}], "+", 
    RowBox[{
     RowBox[{"ed", "[", "d", "]"}], " ", 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"d", "-", "5"}], ")"}]}], " ", "f1D4R41loop"}], "+", 
    RowBox[{
     RowBox[{"pd", "[", "d", "]"}], " ", 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{"d", "-", "1"}], ")"}]}], "f1R41loop"}], "+", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"d", "\[NotEqual]", "6"}], ",", 
       RowBox[{"qd", "[", "d", "]"}], ",", "0"}], "]"}], " ", 
     RowBox[{"r", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "d"}], "-", "4"}], ")"}]}]}], "+", 
    RowBox[{"Which", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "\[Equal]", "2"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"delta8", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"Log", "[", "r", "]"}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"ddelta8", " ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"dddelta8", " ", "r", " ", 
           RowBox[{"Log", "[", "r", "]"}]}], "+", 
          RowBox[{"rho8", " ", "r"}]}], ")"}], "f1R41loop"}], "+", "rrho8"}], 
      ",", "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "3"}], ",", 
      RowBox[{
       RowBox[{"delta7", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r", " ", 
           RowBox[{"Log", "[", "r", "]"}]}], ")"}], "^", "2"}]}], "+", 
       RowBox[{"ddelta7", " ", 
        RowBox[{"r", "^", "2"}], " ", 
        RowBox[{"Log", "[", "r", "]"}], " ", "f1R41loop"}], "+", " ", 
       RowBox[{
        RowBox[{"r", "^", "2"}], " ", "rho7"}], " ", "+", " ", 
       RowBox[{"rrho7", " ", 
        RowBox[{"r", "^", "2"}], " ", "f1R41loop"}], "+", 
       RowBox[{"rrrho7", " ", 
        RowBox[{"r", "^", "2"}], " ", 
        RowBox[{"Log", "[", "r", "]"}]}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "5"}], ",", 
      RowBox[{
       RowBox[{"delta5", " ", 
        RowBox[{"Log", "[", "r", "]"}]}], "+", "rho5"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "6"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"delta4", " ", 
           RowBox[{"r", "^", "2"}]}], " ", "+", " ", 
          RowBox[{"ddelta4", " ", "r", " ", "f1D4R41loop"}], "+", 
          RowBox[{"dddelta4", " ", 
           RowBox[{"r", "^", "8"}]}]}], ")"}], 
        RowBox[{"Log", "[", "r", "]"}]}], "+", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"rho4", " ", 
          RowBox[{"r", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"rrho4", " ", "r", " ", "f1D4R41loop"}], "+", 
         RowBox[{"rrrho4", " ", 
          RowBox[{"r", "^", "8"}]}]}], ")"}]}], ",", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "7"}], ",", 
      RowBox[{
       RowBox[{"delta3", " ", 
        RowBox[{"r", "^", "2"}], "  ", 
        RowBox[{"Log", "[", "r", "]"}], " ", "f1D4R41loop"}], "+", 
       RowBox[{"rho3", " ", 
        RowBox[{"r", "^", "2"}], "  ", "f1D4R41loop"}]}], ",", 
      "\[IndentingNewLine]", "True", ",", "0"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fD6R43loop", "=", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"r", "^", "3"}], " ", "f1D6R43loop"}], "+", 
     RowBox[{
      RowBox[{"ed", "[", "d", "]"}], 
      RowBox[{"r", "^", 
       RowBox[{"(", 
        RowBox[{"d", "-", "4"}], ")"}]}], "  ", "f1D4R42loop"}], "+", 
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "\[Equal]", "4"}], ",", 
       RowBox[{
        RowBox[{"eps6", "  ", 
         RowBox[{"Log", "[", "r", "]"}]}], "+", "sig6"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"d", "\[Equal]", "5"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eps5", " ", 
            RowBox[{"r", "^", "3"}]}], "+", 
           RowBox[{"eeps5", " ", "r", " ", "f1R41loop"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "r", "]"}]}], "+", 
        RowBox[{"sig5", " ", 
         RowBox[{"r", "^", "3"}]}], " ", "+", " ", 
        RowBox[{"ssig5", " ", "r", " ", "f1R41loop"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"d", "\[Equal]", "6"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"eps4", " ", 
            RowBox[{"r", "^", "3"}], "f1R41loop"}], "+", 
           RowBox[{"eeps4", " ", 
            RowBox[{"r", "^", "2"}], " ", "f1D4R42loop"}]}], ")"}], " ", 
         RowBox[{"Log", "[", "r", "]"}]}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"sig4", " ", 
           RowBox[{"r", "^", "3"}], "f1R41loop"}], "+", 
          RowBox[{"ssig4", " ", 
           RowBox[{"r", "^", "2"}], " ", "f1D4R42loop"}]}], ")"}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"d", "\[Equal]", "7"}], ",", 
       RowBox[{
        RowBox[{"eps3", " ", "f1D4R42loop", " ", 
         RowBox[{"r", "^", "3"}], " ", 
         RowBox[{"Log", "[", "r", "]"}]}], "+", 
        RowBox[{"sig3", " ", "f1D4R42loop", " ", 
         RowBox[{"r", "^", "3"}]}]}], " ", ",", "\[IndentingNewLine]", "True",
        ",", "0"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"weak", " ", "coupling", " ", "expansion", " ", "of", " ", "E_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"m", ",", "n"}], ")"}], "}"}], "^", 
      RowBox[{"{", 
       RowBox[{"(", "d", ")"}], "}"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"including", " ", "non"}], "-", 
      RowBox[{"analytic", " ", "terms"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"here", " ", "g"}], "=", "g_D"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fR4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "d"}], "-", "4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "8"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{"Zeta", "[", "3", "]"}], "/", 
         RowBox[{"g", "^", "2"}]}]}], "+", "fR41loop"}], ")"}]}], "+", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Which", "[", 
      RowBox[{
       RowBox[{"d", "\[Equal]", "2"}], ",", 
       RowBox[{"4", 
        RowBox[{"Pi", "/", "3"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"d", "\[NotEqual]", "2"}], ",", "0"}], "]"}], " ", 
     RowBox[{"Log", "[", "g", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fD4R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "d"}], "+", "4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "8"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Zeta", "[", "5", "]"}], "/", 
        RowBox[{"g", "^", "2"}]}], "+", "fD4R41loop", "+", 
       RowBox[{
        RowBox[{"g", "^", "2"}], " ", "fD4R42loop"}]}], ")"}]}], "+", 
    RowBox[{"Which", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d", "\[Equal]", "3"}], ",", 
      RowBox[{
       RowBox[{"psi7", " ", 
        RowBox[{"Log", "[", "g", "]"}]}], "+", "psimu7"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"d", "\[Equal]", "4"}], ",", 
      RowBox[{
       RowBox[{"psi6", " ", "fR4", " ", 
        RowBox[{"Log", "[", "g", "]"}]}], "+", 
       RowBox[{"psimu6", " ", "fR4"}]}], ",", "\[IndentingNewLine]", "True", 
      ",", "0"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fD6R4", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"g", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "d"}], "+", "8"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"d", "-", "8"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
          RowBox[{"g", "^", "2"}]}]}], "+", "fD6R41loop", "+", 
        RowBox[{
         RowBox[{"g", "^", "2"}], " ", "fD6R42loop"}], "+", 
        RowBox[{
         RowBox[{"g", "^", "4"}], " ", "fD6R43loop"}]}], ")"}]}], "+", 
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d", "\[Equal]", "2"}], ",", " ", 
       RowBox[{
        RowBox[{"aalpha8", " ", 
         RowBox[{
          RowBox[{"Log", "[", "g", "]"}], "^", "2"}]}], "+", 
        RowBox[{"alpha8", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", 
            RowBox[{
             RowBox[{"Zeta", "[", "3", "]"}], "/", 
             RowBox[{"g", "^", "2"}]}]}], "+", "fR41loop", "+", "mu8"}], 
          ")"}], 
         RowBox[{"Log", "[", "g", "]"}]}], "+", "muu8"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"d", "\[Equal]", "4"}], ",", 
       RowBox[{
        RowBox[{"alpha6", " ", 
         RowBox[{"Log", "[", "g", "]"}]}], "+", "mu6"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"d", "\[Equal]", "5"}], ",", " ", 
       RowBox[{
        RowBox[{"alpha5", " ", "fR4", " ", 
         RowBox[{"Log", "[", "g", "]"}]}], "+", 
        RowBox[{"mu5", " ", "fR4"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"d", "\[Equal]", "6"}], ",", 
       RowBox[{
        RowBox[{"alpha4", " ", "fD4R4", " ", 
         RowBox[{"Log", "[", "g", "]"}]}], "+", 
        RowBox[{"mu4", " ", "alpha4", " ", "fD4R4"}]}], ",", 
       "\[IndentingNewLine]", "True", ",", "0"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"weak", " ", "coupling", " ", "expansion", " ", "of", " ", "E_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"m", ",", "n"}], ")"}], "}"}], "^", 
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "}"}]}]}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"including", " ", "non"}], "-", 
      RowBox[{"analytic", " ", "terms"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"here", " ", "g1"}], "=", 
      RowBox[{"g_", 
       RowBox[{"{", 
        RowBox[{"D", "+", "1"}], "}"}]}]}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"d1", "=", 
   RowBox[{"d", "-", "1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"g1", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "d1"}], "-", "4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d1", "-", "8"}], ")"}]}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        RowBox[{
         RowBox[{"Zeta", "[", "3", "]"}], "/", 
         RowBox[{"g1", "^", "2"}]}]}], "+", "f1R41loop"}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d1", "\[Equal]", "2"}], ",", 
       RowBox[{"4", " ", 
        RowBox[{"Pi", "/", "3"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"d1", "\[NotEqual]", "2"}], ",", "0"}], "]"}], " ", 
     RowBox[{"Log", "[", "g1", "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f1D4R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"g1", "^", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "d1"}], "+", "4"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"d1", "-", "8"}], ")"}]}], ")"}]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Zeta", "[", "5", "]"}], "/", 
        RowBox[{"g1", "^", "2"}]}], "+", "f1D4R41loop", "+", 
       RowBox[{
        RowBox[{"g1", "^", "2"}], " ", "f1D4R42loop"}]}], ")"}]}], "+", 
    RowBox[{"Which", "[", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"d1", "\[Equal]", "3"}], ",", 
      RowBox[{
       RowBox[{"psi7", " ", 
        RowBox[{"Log", "[", "g1", "]"}]}], "+", "psimu7"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"d1", "\[Equal]", "4"}], ",", 
      RowBox[{
       RowBox[{"psi6", " ", "f1R4", " ", 
        RowBox[{"Log", "[", "g1", "]"}]}], "+", 
       RowBox[{"psimu6", " ", "f1R4"}]}], ",", "\[IndentingNewLine]", "True", 
      ",", "0"}], "]"}]}]}], " ", ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"f1D6R4", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"g1", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "d1"}], "+", "8"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"d1", "-", "8"}], ")"}]}], ")"}]}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
          RowBox[{"g1", "^", "2"}]}]}], "+", "f1D6R41loop", "+", 
        RowBox[{
         RowBox[{"g1", "^", "2"}], " ", "f1D6R42loop"}], "+", 
        RowBox[{
         RowBox[{"g1", "^", "4"}], " ", "f1D6R43loop"}]}], ")"}]}], "+", 
     RowBox[{"Which", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"d1", "\[Equal]", "2"}], ",", 
       RowBox[{
        RowBox[{"aalpha8", " ", 
         RowBox[{
          RowBox[{"Log", "[", "g1", "]"}], "^", "2"}]}], "+", 
        RowBox[{"alpha8", "  ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{
             RowBox[{"Zeta", "[", "3", "]"}], "/", 
             RowBox[{"g1", "^", "2"}]}]}], "+", "f1R41loop", "+", "mu8"}], 
          ")"}], 
         RowBox[{"Log", "[", "g1", "]"}]}], "+", "muu8"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"d1", "\[Equal]", "4"}], ",", 
       RowBox[{
        RowBox[{"alpha6", " ", 
         RowBox[{"Log", "[", "g1", "]"}]}], "+", "mu6"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"d1", "\[Equal]", "5"}], ",", 
       RowBox[{
        RowBox[{"alpha5", " ", "f1R4", " ", 
         RowBox[{"Log", "[", "g1", "]"}]}], "+", 
        RowBox[{"mu5", " ", "f1R4"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"d1", "\[Equal]", "6"}], ",", 
       RowBox[{
        RowBox[{"alpha4", " ", "f1D4R4", " ", 
         RowBox[{"Log", "[", "g1", "]"}]}], "+", 
        RowBox[{"mu4", " ", "alpha4", " ", "f1D4R4"}]}], ",", 
       "\[IndentingNewLine]", "True", ",", "0"}], "]"}]}]}], " ", ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"check", " ", "that", " ", "the", " ", "large", " ", 
    RowBox[{"r", "/", "l_s"}], " ", "expansions", " ", "of", " ", "E_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], "}"}], "^", 
     RowBox[{"{", 
      RowBox[{"(", 
       RowBox[{"d", ",", "h"}], ")"}], "}"}]}], " ", "recombine", " ", "into",
     " ", "a", " ", "large", " ", "r_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"d", "-", "1"}], "}"}], "/", "l_"}], 
    RowBox[{"{", 
     RowBox[{"D", "+", "1"}], "}"}], " ", "expansion", " ", "of", " ", "E_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], "}"}], "^", 
     RowBox[{"{", 
      RowBox[{"(", "d", ")"}], "}"}]}]}], "*)"}]}], "\n", 
 RowBox[{
  RowBox[{"EqR4", "=", 
   RowBox[{
    RowBox[{"g", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "d"}], "-", "4"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "8"}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "fR4"}], "+", 
      RowBox[{
       RowBox[{"R", "^", 
        RowBox[{"(", 
         RowBox[{"6", "/", 
          RowBox[{"(", 
           RowBox[{"8", "-", "d"}], ")"}]}], ")"}]}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{"f1R4", "+", 
         RowBox[{
          RowBox[{"ad", "[", "d", "]"}], " ", 
          RowBox[{"R", "^", 
           RowBox[{"(", 
            RowBox[{"d", "-", "3"}], ")"}]}]}], "+", "\[IndentingNewLine]", 
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"d", "\[Equal]", "2"}], ",", 
           RowBox[{
            RowBox[{"-", "14"}], 
            RowBox[{"Pi", "/", "3"}], " ", 
            RowBox[{
             RowBox[{"Log", "[", "R", "]"}], "/", "R"}]}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"d", "\[Equal]", "3"}], ",", 
           RowBox[{"4", "Pi", "  ", 
            RowBox[{"Log", "[", "R", "]"}]}], ",", "\[IndentingNewLine]", 
           "True", ",", "0"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqD4R4", "=", 
   RowBox[{
    RowBox[{"g", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "d"}], "+", "4"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "8"}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "fD4R4"}], "+", 
      RowBox[{
       RowBox[{"R", "^", 
        RowBox[{"(", 
         RowBox[{"10", "/", 
          RowBox[{"(", 
           RowBox[{"8", "-", "d"}], ")"}]}], ")"}]}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{"f1D4R4", "+", 
         RowBox[{
          RowBox[{"bd", "[", "d", "]"}], " ", 
          RowBox[{"R", "^", 
           RowBox[{"(", 
            RowBox[{"d", "-", "5"}], ")"}]}], "f1R4"}], "+", 
         RowBox[{
          RowBox[{"cd", "[", "d", "]"}], " ", 
          RowBox[{"R", "^", 
           RowBox[{"(", 
            RowBox[{"d", "+", "1"}], ")"}]}]}], "+", "\[IndentingNewLine]", 
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"d", "\[Equal]", "3"}], ",", 
           RowBox[{
            RowBox[{"zeta7", " ", 
             RowBox[{
              RowBox[{"Log", "[", "R", "]"}], "/", 
              RowBox[{"R", "^", "2"}]}]}], "+", 
            RowBox[{"zetamu7", "/", 
             RowBox[{"R", "^", "2"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"d", "\[Equal]", "4"}], ",", 
           RowBox[{
            RowBox[{"zeta6", " ", 
             RowBox[{"Log", "[", "R", "]"}], 
             RowBox[{"f1R4", " ", "/", "R"}]}], "+", " ", 
            RowBox[{"zzeta6", " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{"zetamu6", " ", 
             RowBox[{"f1R4", "/", "R"}]}], "+", "zzetamu6"}], " ", ",", 
           "\[IndentingNewLine]", 
           RowBox[{"d", "\[Equal]", "5"}], ",", 
           RowBox[{
            RowBox[{"zeta5", "  ", "f1R4", " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{"zetamu5", " ", "f1R4"}]}], ",", "\[IndentingNewLine]", 
           "True", ",", "0"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EqD6R4", "=", 
   RowBox[{
    RowBox[{"g", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "d"}], "+", "8"}], ")"}]}], "/", 
       RowBox[{"(", 
        RowBox[{"d", "-", "8"}], ")"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "fD6R4"}], "+", 
      RowBox[{
       RowBox[{"R", "^", 
        RowBox[{"(", 
         RowBox[{"12", "/", 
          RowBox[{"(", 
           RowBox[{"8", "-", "d"}], ")"}]}], ")"}]}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{"f1D6R4", "+", 
         RowBox[{
          RowBox[{"ed", "[", "d", "]"}], " ", 
          RowBox[{"R", "^", 
           RowBox[{"(", 
            RowBox[{"d", "-", "7"}], ")"}]}], "f1D4R4"}], "+", 
         RowBox[{
          RowBox[{"fd", "[", "d", "]"}], " ", 
          RowBox[{"R", "^", 
           RowBox[{"(", 
            RowBox[{"d", "+", "3"}], ")"}]}]}], "+", 
         RowBox[{
          RowBox[{"pd", "[", "d", "]"}], 
          RowBox[{"R", "^", 
           RowBox[{"(", 
            RowBox[{"d", "-", "3"}], ")"}]}], " ", "f1R4"}], 
         "\[IndentingNewLine]", "+", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"d", "\[Equal]", "6"}], ",", "0", ",", 
           RowBox[{
            RowBox[{"qd", "[", "d", "]"}], " ", 
            RowBox[{"R", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", "d"}], "-", "6"}], ")"}]}]}]}], "]"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"Which", "[", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"d", "\[Equal]", "2"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"ggamma8", " ", 
                RowBox[{
                 RowBox[{"Log", "[", "R", "]"}], "^", "2"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"R", " ", "gamma8", " ", "f1R4"}], "+", 
                  "gggamma8"}], ")"}], 
                RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], "/", 
             RowBox[{"R", "^", "2"}]}], "+", 
            RowBox[{"nu8", "/", 
             RowBox[{"R", "^", "2"}]}], "+", 
            RowBox[{"nnu8", " ", 
             RowBox[{"f1R4", "/", "R"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"d", "\[Equal]", "3"}], ",", 
           RowBox[{
            RowBox[{"gamma7", " ", 
             RowBox[{"Log", "[", "R", "]"}], " ", "f1R4"}], "+", 
            RowBox[{"nu7", " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{"ggamma7", " ", 
             RowBox[{
              RowBox[{"Log", "[", "R", "]"}], "^", "2"}]}], "+", "nnu7", "+", 
            
            RowBox[{"nnnu7", " ", "f1R4"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"d", "\[Equal]", "4"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"gamma6", " ", 
               RowBox[{"Log", "[", "R", "]"}]}], "+", "nu6"}], ")"}], "/", 
            RowBox[{"R", "^", "3"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"d", "\[Equal]", "5"}], ",", 
           RowBox[{
            RowBox[{"gamma5", " ", 
             RowBox[{"Log", "[", "R", "]"}], " ", 
             RowBox[{"f1R4", "/", 
              RowBox[{"R", "^", "2"}]}]}], "+", 
            RowBox[{"ggamma5", " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{"nu5", " ", 
             RowBox[{"f1R4", "/", 
              RowBox[{"R", "^", "2"}]}]}], "+", "nnu5"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"d", "\[Equal]", "6"}], ",", 
           RowBox[{
            RowBox[{"pp4", " ", "f1R4", " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{
             RowBox[{"ep4", "/", "R"}], " ", "f1D4R4", " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{"qp4", " ", 
             RowBox[{"R", "^", "6"}], " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{"nu4", " ", "f1R4", " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{"nnu4", " ", 
             RowBox[{"f1D4R4", "/", "R"}]}], " ", "+", 
            RowBox[{"nnnu4", " ", "f1R4"}], "+", 
            RowBox[{"nnnnu4", " ", 
             RowBox[{"R", "^", "6"}]}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"d", "\[Equal]", "7"}], ",", 
           RowBox[{
            RowBox[{"gamma3", " ", 
             RowBox[{"Log", "[", "R", "]"}], " ", "f1D4R4"}], "+", 
            RowBox[{"nu3", "  ", "f1D4R4"}]}], ",", "\[IndentingNewLine]", 
           "True", ",", "0"}], "]"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repg1R", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"g1", "\[Rule]", 
      RowBox[{"g", " ", 
       RowBox[{"Sqrt", "[", "r", "]"}]}]}], ",", 
     RowBox[{"R", "\[Rule]", 
      RowBox[{
       RowBox[{"r", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"8", "-", "d"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"9", "-", "d"}], ")"}]}], ")"}]}], "/", 
       RowBox[{"g", "^", 
        RowBox[{"(", 
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{"9", "-", "d"}], ")"}]}], ")"}]}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"repgR", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", "\[Rule]", 
      RowBox[{"r", "/", 
       RowBox[{"g1", "^", 
        RowBox[{"(", 
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{"9", "-", "d"}], ")"}]}], ")"}]}]}]}], ",", 
     RowBox[{"g", "\[Rule]", 
      RowBox[{"g1", "/", 
       RowBox[{"Sqrt", "[", "r", "]"}]}]}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.62348953190082*^9, 3.623489849715373*^9}, {
   3.623489901697566*^9, 3.623489987465987*^9}, {3.6234901020759897`*^9, 
   3.623490102188748*^9}, {3.623490309527708*^9, 3.623490309687355*^9}, {
   3.6234903654716787`*^9, 3.623490365799301*^9}, {3.6234904474925003`*^9, 
   3.623490447619321*^9}, {3.623490844422185*^9, 3.623491009886294*^9}, {
   3.6234910626697063`*^9, 3.623491272750939*^9}, {3.623491347791381*^9, 
   3.623491347926793*^9}, {3.623491802749732*^9, 3.623491802845787*^9}, {
   3.6234921526474667`*^9, 3.623492152970641*^9}, {3.623661410777256*^9, 
   3.623661653346477*^9}, {3.623662006282468*^9, 3.623662020873313*^9}, {
   3.623662066496921*^9, 3.6236620669618807`*^9}, {3.623662733927421*^9, 
   3.6236627827736483`*^9}, {3.6236628328539743`*^9, 
   3.6236628332386837`*^9}, {3.623662968930997*^9, 3.623662968992481*^9}, {
   3.623663097519425*^9, 3.623663097581452*^9}, {3.6236634561328897`*^9, 
   3.623663462138956*^9}, {3.623663622023493*^9, 3.623663637414981*^9}, {
   3.62366377524436*^9, 3.623663790435014*^9}, {3.623663830314808*^9, 
   3.6236638325061903`*^9}, {3.623663952282194*^9, 3.623663952399549*^9}, {
   3.62366958785251*^9, 3.623669674732601*^9}, {3.623669748998425*^9, 
   3.6236697581020803`*^9}, {3.623669803174781*^9, 3.623669803573854*^9}, {
   3.623669873730356*^9, 3.623669931610977*^9}, 3.6236700288833647`*^9, {
   3.623670260522912*^9, 3.623670276658597*^9}, {3.623670387434216*^9, 
   3.623670387536372*^9}, {3.624099196772791*^9, 3.6240991969804087`*^9}, {
   3.624099517620324*^9, 3.6240995179877167`*^9}, {3.624099573468136*^9, 
   3.624099576946033*^9}, {3.630309488214201*^9, 3.6303094885793056`*^9}, {
   3.6303095395384083`*^9, 3.6303097234524918`*^9}, {3.6303097814748497`*^9, 
   3.6303098226826143`*^9}, {3.630309896130584*^9, 3.630309896401065*^9}, {
   3.630310118267812*^9, 3.630310127990752*^9}, {3.630315099623695*^9, 
   3.6303150998703327`*^9}, {3.630315592964596*^9, 3.630315597924409*^9}, 
   3.630315856875834*^9, {3.63031590396972*^9, 3.6303159355902863`*^9}, {
   3.630316419064493*^9, 3.630316419148156*^9}, {3.630316773306821*^9, 
   3.630316774373163*^9}, {3.6303176125051317`*^9, 3.630317612546084*^9}, {
   3.630318292341091*^9, 3.630318319956061*^9}, {3.630318393243767*^9, 
   3.630318393466939*^9}, {3.630318646273891*^9, 3.630318667916676*^9}, 
   3.630318786103365*^9, {3.630319011257505*^9, 3.6303190309949493`*^9}, {
   3.630319187989043*^9, 3.630319201738003*^9}, {3.630319270184971*^9, 
   3.630319270312689*^9}, {3.6303193701985064`*^9, 3.630319448964929*^9}, {
   3.630319991367138*^9, 3.630320002023621*^9}, {3.6303206879737587`*^9, 
   3.6303206909787703`*^9}, {3.630320865687159*^9, 3.630320867704287*^9}, {
   3.6303211478347263`*^9, 3.6303211706713333`*^9}, 3.630321293415372*^9, 
   3.630321341771139*^9, {3.630321453820509*^9, 3.630321454489856*^9}, {
   3.630321499176733*^9, 3.630321499318153*^9}, {3.630321620350501*^9, 
   3.630321620451806*^9}, {3.630388727933185*^9, 3.630388757724513*^9}, {
   3.630388834261698*^9, 3.630388841275407*^9}, {3.6303888714098587`*^9, 
   3.6303888952405663`*^9}, {3.630388929047662*^9, 3.630388929632023*^9}, {
   3.630388961818026*^9, 3.630389015144054*^9}, {3.630389141053185*^9, 
   3.6303891455481987`*^9}, {3.630389188243112*^9, 3.630389188337188*^9}, {
   3.63038939856586*^9, 3.630389411428487*^9}, {3.630389452859853*^9, 
   3.63038945455536*^9}, {3.630389520906143*^9, 3.630389521434225*^9}, {
   3.630389637784539*^9, 3.6303896823189287`*^9}, {3.630389803142148*^9, 
   3.630389852386229*^9}, {3.630399074046434*^9, 3.6303990741358957`*^9}, {
   3.630399120251749*^9, 3.63039912032051*^9}, {3.630399241424095*^9, 
   3.630399256454713*^9}, 3.630399335567788*^9, 3.630399376231412*^9, 
   3.630399406613085*^9, 3.630399442733379*^9, {3.6303995413611593`*^9, 
   3.630399546041264*^9}, 3.6304059289438868`*^9, 3.630406042877637*^9, {
   3.630406289727935*^9, 3.630406334524783*^9}, {3.630406378211134*^9, 
   3.630406406619825*^9}, {3.630406461202112*^9, 3.6304064616579733`*^9}, {
   3.630406572054604*^9, 3.630406572511228*^9}, {3.630406719285651*^9, 
   3.630406799919532*^9}, {3.630407436467314*^9, 3.630407470819704*^9}, {
   3.630407556138526*^9, 3.6304077357032757`*^9}, {3.6304078985325117`*^9, 
   3.630407898585423*^9}, {3.630407929291889*^9, 3.630407930012569*^9}, {
   3.630408046167976*^9, 3.630408063207481*^9}, {3.630408131184443*^9, 
   3.630408139188457*^9}, {3.6304081812481194`*^9, 3.6304081813409967`*^9}, {
   3.63040887747654*^9, 3.630408912581916*^9}, {3.6304097355156393`*^9, 
   3.63040973786784*^9}, {3.630412131404964*^9, 3.630412164325033*^9}, {
   3.630412221985503*^9, 3.630412257340065*^9}, {3.630412321043662*^9, 
   3.630412340702335*^9}, 3.630412445985512*^9, {3.630412556982353*^9, 
   3.6304125571701927`*^9}, {3.630412608308784*^9, 3.630412640035841*^9}, {
   3.6305893327941437`*^9, 3.630589348792955*^9}, {3.630589423179781*^9, 
   3.6305894805166283`*^9}, {3.630589510749962*^9, 3.6305896807586327`*^9}, {
   3.6306017009235897`*^9, 3.630601729776519*^9}, {3.630601803266925*^9, 
   3.630601879009138*^9}, {3.630601913889*^9, 3.6306020776282682`*^9}, {
   3.6306021078141003`*^9, 3.6306021190494833`*^9}, {3.630602201371204*^9, 
   3.6306022107557383`*^9}, {3.6306024329286346`*^9, 
   3.6306024344190483`*^9}, {3.630602577941661*^9, 3.6306025783047533`*^9}, {
   3.630602866181785*^9, 3.630603239720146*^9}, {3.630603982504323*^9, 
   3.630603982668675*^9}, {3.630604295770771*^9, 3.6306042958308363`*^9}, {
   3.630604357022735*^9, 3.630604357149313*^9}, {3.630604469766066*^9, 
   3.630604470049382*^9}, {3.63060752145717*^9, 3.630607521524474*^9}, 
   3.630608107942685*^9, {3.6306082231711683`*^9, 3.630608223272415*^9}, {
   3.630609060987468*^9, 3.630609061081389*^9}, {3.630609115906776*^9, 
   3.630609115984251*^9}, {3.630609638391608*^9, 3.6306096544895363`*^9}, {
   3.6306096855095043`*^9, 3.6306097660134993`*^9}, {3.630610102201248*^9, 
   3.6306101023011827`*^9}, {3.630610346093492*^9, 3.630610346200424*^9}, {
   3.630610400952259*^9, 3.6306104010646753`*^9}, {3.630610593926305*^9, 
   3.6306105944372873`*^9}, {3.6306109978623247`*^9, 3.630610997964684*^9}, {
   3.630754336667859*^9, 3.630754336776032*^9}, {3.630754482112095*^9, 
   3.630754615073794*^9}, {3.630754658257267*^9, 3.6307547311358213`*^9}, {
   3.630754866932817*^9, 3.630754866985444*^9}, {3.630755305764119*^9, 
   3.630755305830402*^9}, {3.6307584500555973`*^9, 3.630758471091426*^9}, {
   3.630759439432762*^9, 3.630759439780311*^9}, {3.630763045629936*^9, 
   3.630763045675372*^9}, 3.6307632387661743`*^9, {3.630763955371381*^9, 
   3.630763955478088*^9}, {3.6307646389473267`*^9, 3.630764639047451*^9}, 
   3.630764822563198*^9, {3.630772213302701*^9, 3.630772213388508*^9}, {
   3.630772476552462*^9, 3.63077247863057*^9}, {3.630773445806189*^9, 
   3.63077344611482*^9}, {3.630773807761623*^9, 3.630773808039287*^9}, {
   3.6325478077933807`*^9, 3.632548021184475*^9}, {3.632549144685858*^9, 
   3.632549144761601*^9}, {3.632549354682076*^9, 3.632549354741149*^9}, {
   3.632549433814834*^9, 3.632549433899406*^9}, {3.632549572986752*^9, 
   3.632549573055965*^9}, {3.632549643369082*^9, 3.632549643438592*^9}, {
   3.632549763654498*^9, 3.632549774897909*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Series", "[", 
  RowBox[{
   RowBox[{"EqR4", "/.", "repgR"}], ",", 
   RowBox[{"{", 
    RowBox[{"g1", ",", "0", ",", "20"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.630407740107423*^9, 3.6304077940843277`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "g1", "]"}], "31"],
  SeriesData[$CellContext`g1, 0, {}, 31, 31, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.630407741475955*^9, 3.63040779436508*^9}, {
   3.630407902667239*^9, 3.630407931932435*^9}, {3.630408048810514*^9, 
   3.63040806625428*^9}, {3.630408134108304*^9, 3.630408143063109*^9}, 
   3.6304081862633057`*^9, 3.630409740178158*^9, {3.630412126367772*^9, 
   3.630412142762925*^9}, 3.63041226300487*^9, {3.6304123260328293`*^9, 
   3.630412343982011*^9}, 3.630412449651429*^9, 3.630412560488505*^9, {
   3.630412620028796*^9, 3.6304126439846582`*^9}, {3.6306022042818403`*^9, 
   3.630602213421139*^9}, 3.630602580818144*^9, {3.6306032210644283`*^9, 
   3.630603242019217*^9}, 3.630603985791922*^9, 3.630604300418351*^9, 
   3.6306043638093233`*^9, 3.630604472875596*^9, 3.6306075247072687`*^9, 
   3.630609068124452*^9, 3.630609121563485*^9, 3.630609772268919*^9, {
   3.630610109500033*^9, 3.630610115107401*^9}, 3.630610352407221*^9, 
   3.630610404949346*^9, {3.630610599398678*^9, 3.630610605525619*^9}, 
   3.63061100342052*^9, {3.630754847353969*^9, 3.630754880552206*^9}, 
   3.630755310940577*^9, 3.630757332511642*^9, {3.630758487037105*^9, 
   3.630758510371962*^9}, 3.630759445748989*^9, 3.630763050729417*^9, 
   3.630763302324898*^9, 3.63076395926691*^9, 3.630764665083352*^9, 
   3.630772232243836*^9, 3.6307722733128443`*^9, 3.630772499207508*^9, {
   3.630773450040473*^9, 3.630773474884371*^9}, 3.6307738121025467`*^9, 
   3.632548126712611*^9, 3.632549150072041*^9, 3.632549359663698*^9, 
   3.6325494418189983`*^9, 3.632549577089617*^9, 3.632549647578129*^9, 
   3.632549777327797*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"EqD4R4", "/.", "repgR"}], "/.", "repzetastar2"}], "/.", 
       RowBox[{
        RowBox[{"Zetastar", "[", "1", "]"}], "\[Rule]", "0"}]}], "/.", 
      "repzetastar"}], ",", 
     RowBox[{"{", 
      RowBox[{"g1", ",", "0", ",", "20"}], "}"}]}], "]"}], "/.", 
   RowBox[{"socoef", "[", "d", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.632548408879547*^9, 3.632548409260572*^9}, {
  3.632549163962706*^9, 3.632549167016474*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "g1", "]"}], "39"],
  SeriesData[$CellContext`g1, 0, {}, 39, 39, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.632548142279649*^9, 3.63254840977321*^9, {3.632549151397839*^9, 
   3.632549167257283*^9}, 3.632549360449184*^9, 3.6325494426422787`*^9, 
   3.6325495778616962`*^9, 3.6325496485343943`*^9, 3.63254977792962*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"EqD6R4", "/.", "repgR"}], "/.", "repzetastar2"}], "/.", 
       RowBox[{
        RowBox[{"Zetastar", "[", "1", "]"}], "\[Rule]", "0"}]}], "/.", 
      "repzetastar"}], ",", 
     RowBox[{"{", 
      RowBox[{"g1", ",", "0", ",", "20"}], "}"}]}], "]"}], "/.", 
   RowBox[{"socoef", "[", "d", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.632548421493395*^9, 3.6325484217081137`*^9}, {
  3.632549169256402*^9, 3.632549172008094*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "g1", "]"}], "21"],
  SeriesData[$CellContext`g1, 0, {}, 21, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.63254842250733*^9, {3.632549152476454*^9, 3.6325491724894238`*^9}, 
   3.632549361402974*^9, 3.6325494431149263`*^9, 3.632549578712777*^9, 
   3.6325496496235247`*^9, 3.632549779837534*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "check", " ", "that", " ", "differential", " ", "equation", " ", "in", 
     " ", "dimension", " ", "D", " ", "reduces", " ", "to", " ", 
     "differential", " ", "equation", " ", "in", " ", "dimension", " ", "D"}],
     "+", 
    RowBox[{
    "1", " ", "upon", " ", "using", " ", "the", " ", "large", " ", "radius", 
     " ", "expansion"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{"f1R4", ",", "f1D4R4", ",", "f1D6R4"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"PowerR", "[", "f_", "]"}], ":=", 
     RowBox[{"R", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f", ",", "R"}], "]"}], "/", "f"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"below", ",", " ", 
     RowBox[{
     "DeltaE", " ", "represents", " ", "the", " ", "Laplace", " ", "operator",
       " ", "on", " ", 
      RowBox[{"E_d", "/", "K_d"}]}], ",", " ", 
     RowBox[{
      RowBox[{"in", " ", "dimension", " ", "D"}], "+", "1"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repDeltaE", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"DeltaE", "[", 
         RowBox[{"a_", " ", "f1R4"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"a", " ", 
         RowBox[{"DeltaE", "[", "f1R4", "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"DeltaE", "[", 
         RowBox[{"a_", " ", "f1D4R4"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"a", " ", 
         RowBox[{"DeltaE", "[", "f1D4R4", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"DeltaE", "[", 
         RowBox[{"a_", " ", "f1D6R4"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"a", " ", 
         RowBox[{"DeltaE", "[", "f1D6R4", "]"}]}]}]}], "\[IndentingNewLine]", 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repDeltaE0", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DeltaE", "[", "x_", "]"}], ":>", 
       RowBox[{"0", " ", "/;", " ", 
        RowBox[{"Not", "[", 
         RowBox[{
          RowBox[{"x", "===", "f1R4"}], " ", "||", " ", 
          RowBox[{"x", "===", "f1D4R4"}], " ", "||", " ", 
          RowBox[{"x", "===", "f1D6R4"}]}], "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fR4", "=", 
     RowBox[{
      RowBox[{"R", "^", 
       RowBox[{"(", 
        RowBox[{"6", "/", 
         RowBox[{"(", 
          RowBox[{"8", "-", "d"}], ")"}]}], ")"}]}], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{"f1R4", "+", 
        RowBox[{
         RowBox[{"ad", "[", "d", "]"}], " ", 
         RowBox[{"R", "^", 
          RowBox[{"(", 
           RowBox[{"d", "-", "3"}], ")"}]}]}], "+", "\[IndentingNewLine]", 
        RowBox[{"Which", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"d", "\[Equal]", "2"}], ",", 
          RowBox[{
           RowBox[{"-", "14"}], 
           RowBox[{"Pi", "/", "3"}], " ", 
           RowBox[{
            RowBox[{"Log", "[", "R", "]"}], "/", "R"}]}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"d", "\[Equal]", "3"}], ",", 
          RowBox[{"4", "Pi", "  ", 
           RowBox[{"Log", "[", "R", "]"}]}], ",", "\[IndentingNewLine]", 
          "True", ",", "0"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fD4R4", "=", 
     RowBox[{
      RowBox[{"R", "^", 
       RowBox[{"(", 
        RowBox[{"10", "/", 
         RowBox[{"(", 
          RowBox[{"8", "-", "d"}], ")"}]}], ")"}]}], 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{"f1D4R4", "+", 
        RowBox[{
         RowBox[{"bd", "[", "d", "]"}], " ", 
         RowBox[{"R", "^", 
          RowBox[{"(", 
           RowBox[{"d", "-", "5"}], ")"}]}], "f1R4"}], "+", 
        RowBox[{
         RowBox[{"cd", "[", "d", "]"}], " ", 
         RowBox[{"R", "^", 
          RowBox[{"(", 
           RowBox[{"d", "+", "1"}], ")"}]}]}], "+", "\[IndentingNewLine]", 
        RowBox[{"Which", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"d", "\[Equal]", "3"}], ",", 
          RowBox[{
           RowBox[{"zeta7", " ", 
            RowBox[{
             RowBox[{"Log", "[", "R", "]"}], "/", 
             RowBox[{"R", "^", "2"}]}]}], "+", 
           RowBox[{"zetamu7", "/", 
            RowBox[{"R", "^", "2"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"d", "\[Equal]", "4"}], ",", 
          RowBox[{
           RowBox[{"zeta6", " ", 
            RowBox[{"Log", "[", "R", "]"}], 
            RowBox[{"f1R4", " ", "/", "R"}]}], "+", " ", 
           RowBox[{"zzeta6", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{"zetamu6", " ", 
            RowBox[{"f1R4", "/", "R"}]}], "+", "zzetamu6"}], " ", ",", 
          "\[IndentingNewLine]", 
          RowBox[{"d", "\[Equal]", "5"}], ",", 
          RowBox[{
           RowBox[{"zeta5", "  ", "f1R4", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{"zetamu5", " ", "f1R4"}]}], ",", "\[IndentingNewLine]", 
          "True", ",", "0"}], "]"}]}], ")"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fD6R4", "=", 
     RowBox[{
      RowBox[{"R", "^", 
       RowBox[{"(", 
        RowBox[{"12", "/", 
         RowBox[{"(", 
          RowBox[{"8", "-", "d"}], ")"}]}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"f1D6R4", "+", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"ed", "[", "d", "]"}], " ", 
         RowBox[{"R", "^", 
          RowBox[{"(", 
           RowBox[{"d", "-", "7"}], ")"}]}], "f1D4R4"}], "+", 
        RowBox[{
         RowBox[{"fd", "[", "d", "]"}], " ", 
         RowBox[{"R", "^", 
          RowBox[{"(", 
           RowBox[{"d", "+", "3"}], ")"}]}]}], "+", 
        RowBox[{
         RowBox[{"pd", "[", "d", "]"}], 
         RowBox[{"R", "^", 
          RowBox[{"(", 
           RowBox[{"d", "-", "3"}], ")"}]}], " ", "f1R4"}], 
        "\[IndentingNewLine]", "+", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"d", "\[Equal]", "6"}], ",", "0", ",", 
          RowBox[{
           RowBox[{"qd", "[", "d", "]"}], " ", 
           RowBox[{"R", "^", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "d"}], "-", "6"}], ")"}]}]}]}], "]"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"Which", "[", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"d", "\[Equal]", "2"}], ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"ggamma8", " ", 
               RowBox[{
                RowBox[{"Log", "[", "R", "]"}], "^", "2"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"R", " ", "gamma8", " ", "f1R4"}], "+", "gggamma8"}],
                 ")"}], 
               RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], "/", 
            RowBox[{"R", "^", "2"}]}], "+", 
           RowBox[{"nu8", "/", 
            RowBox[{"R", "^", "2"}]}], "+", 
           RowBox[{"nnu8", " ", 
            RowBox[{"f1R4", "/", "R"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"d", "\[Equal]", "3"}], ",", 
          RowBox[{
           RowBox[{"gamma7", " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", "f1R4"}], "+", 
           RowBox[{"nu7", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{"ggamma7", " ", 
            RowBox[{
             RowBox[{"Log", "[", "R", "]"}], "^", "2"}]}], "+", "nnu7", "+", 
           RowBox[{"nnnu7", " ", "f1R4"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"d", "\[Equal]", "4"}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"gamma6", " ", 
              RowBox[{"Log", "[", "R", "]"}]}], "+", "nu6"}], ")"}], "/", 
           RowBox[{"R", "^", "3"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"d", "\[Equal]", "5"}], ",", 
          RowBox[{
           RowBox[{"gamma5", " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", 
            RowBox[{"f1R4", "/", 
             RowBox[{"R", "^", "2"}]}]}], "+", 
           RowBox[{"ggamma5", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{"nu5", " ", 
            RowBox[{"f1R4", "/", 
             RowBox[{"R", "^", "2"}]}]}], "+", "nnu5"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"d", "\[Equal]", "6"}], ",", 
          RowBox[{
           RowBox[{"pp4", " ", "f1R4", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{
            RowBox[{"ep4", "/", "R"}], " ", "f1D4R4", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{"qp4", " ", 
            RowBox[{"R", "^", "6"}], " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{"nu4", " ", "f1R4", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{"nnu4", " ", 
            RowBox[{"f1D4R4", "/", "R"}]}], " ", "+", 
           RowBox[{"nnnu4", " ", "f1R4"}], "+", 
           RowBox[{"nnnnu4", " ", 
            RowBox[{"R", "^", "6"}]}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"d", "\[Equal]", "7"}], ",", 
          RowBox[{
           RowBox[{"gamma3", " ", 
            RowBox[{"Log", "[", "R", "]"}], " ", "f1D4R4"}], "+", 
           RowBox[{"nu3", "  ", "f1D4R4"}]}], ",", "\[IndentingNewLine]", 
          "True", ",", "0"}], "]"}]}], ")"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.630660587168972*^9, 3.630660645792205*^9}, 
   3.630660685514814*^9, {3.630666501341893*^9, 3.630666538372116*^9}, {
   3.630666714654682*^9, 3.630666745102606*^9}, {3.630666858404929*^9, 
   3.630666905004209*^9}, {3.6306669679630127`*^9, 3.630666969481105*^9}, {
   3.630667050891883*^9, 3.630667050950728*^9}, {3.630667188157531*^9, 
   3.630667191674964*^9}, {3.630667758258978*^9, 3.630667758365712*^9}, {
   3.630667953452485*^9, 3.630667957891721*^9}, {3.6306690715100107`*^9, 
   3.630669071613983*^9}, {3.6306693404111023`*^9, 3.630669340571343*^9}, {
   3.6306696291751823`*^9, 3.630669629245632*^9}, {3.630669869306244*^9, 
   3.630669869358511*^9}, 3.630755731814137*^9, {3.6307563165161743`*^9, 
   3.630756316808325*^9}, {3.630757357865963*^9, 3.630757357938096*^9}, {
   3.630759731086817*^9, 3.630759731180215*^9}, {3.630763137105719*^9, 
   3.6307631398417187`*^9}, {3.6307637233090067`*^9, 3.630763723499254*^9}, {
   3.630764447956896*^9, 3.630764448147202*^9}, {3.630764886555153*^9, 
   3.63076488672972*^9}, {3.630772998291341*^9, 3.630772998419374*^9}, {
   3.630773504793648*^9, 3.63077350491108*^9}, {3.630773887399084*^9, 
   3.630773887629321*^9}, {3.632548454150158*^9, 3.632548613025937*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Expand", " ", "differential", " ", "equation", " ", "for", " ", "E_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"0", ",", "0"}], ")"}], "}"}], "^", 
      RowBox[{"{", 
       RowBox[{"(", "d", ")"}], "}"}]}], " ", "at", " ", "large", " ", 
     "radius"}], ";", " ", 
    RowBox[{
    "the", " ", "result", " ", "must", " ", "be", " ", "the", " ", 
     "differential", " ", "equation", " ", "for", " ", "E_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"0", ",", "0"}], ")"}], "}"}], "^", 
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "}"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DeltaR4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Plus", "@@", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"8", "-", "d"}], ")"}], "/", "2"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"9", "-", "d"}], ")"}]}], " ", "R", " ", 
                 RowBox[{"D", "[", " ", 
                  RowBox[{
                   RowBox[{"R", " ", 
                    RowBox[{"D", "[", 
                    RowBox[{"#", ",", "R"}], "]"}]}], ",", "R"}], "]"}]}], 
                "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", "^", "2"}], "-", 
                    RowBox[{"17", "d"}], "+", "12"}], ")"}], "/", "2"}], "/", 
                  
                  RowBox[{"(", 
                   RowBox[{"9", "-", "d"}], ")"}]}], " ", "R", " ", 
                 RowBox[{"D", "[", 
                  RowBox[{"#", ",", "R"}], "]"}]}], "+", " ", 
                RowBox[{
                 RowBox[{"R", "^", 
                  RowBox[{"PowerR", "[", "#", "]"}]}], " ", 
                 RowBox[{"DeltaE", "[", 
                  RowBox[{"#", "/", 
                   RowBox[{"R", "^", 
                    RowBox[{"PowerR", "[", "#", "]"}]}]}], "]"}]}]}], " ", 
               "&"}], ",", 
              RowBox[{"List", "@@", 
               RowBox[{"Expand", "[", "fR4", "]"}]}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"lR4", "[", 
             RowBox[{"10", "-", "d"}], "]"}], "fR4"}], "-", 
           RowBox[{"Which", "[", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"d", "\[Equal]", "2"}], ",", 
             RowBox[{"6", "Pi"}], ",", "\[IndentingNewLine]", 
             RowBox[{"d", "\[NotEqual]", "2"}], ",", "0"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"R", ",", "0", ",", "20"}], "}"}]}], "]"}], "/.", 
        "repzetastar2"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Zetastar", "[", "1", "]"}], "\[Rule]", "0"}], "}"}]}], "/.",
       "repDeltaE"}], "/.", "repDeltaE0"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.630666406870154*^9, 3.6306665189882383`*^9}, {
   3.6306669444114*^9, 3.63066697698394*^9}, {3.630667072405052*^9, 
   3.630667082280451*^9}, 3.6306679961232*^9, {3.632548667487545*^9, 
   3.632548726596464*^9}, {3.6325498544469013`*^9, 3.6325498546866093`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"42", " ", "f1R4"}], "+", 
      RowBox[{"DeltaE", "[", "f1R4", "]"}]}], ")"}], " ", 
    SuperscriptBox["R", "6"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "21"],
    SeriesData[$CellContext`R, 0, {}, 6, 21, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   42 $CellContext`f1R4 + $CellContext`DeltaE[$CellContext`f1R4]}, 6, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6306665125213537`*^9, 3.63066653958032*^9}, 
   3.630666718485364*^9, 3.6306667503846073`*^9, {3.6306669714999866`*^9, 
   3.630666977455236*^9}, {3.630667053075172*^9, 3.630667083119315*^9}, 
   3.630667766464942*^9, 3.630667997593512*^9, 3.6306690757023687`*^9, 
   3.630669342629965*^9, 3.6306696309194*^9, 3.630669870838749*^9, 
   3.630756328586214*^9, 3.630757359851035*^9, 3.630758715121204*^9, {
   3.63075972777262*^9, 3.630759732816287*^9}, 3.630760145794944*^9, {
   3.630763719885571*^9, 3.630763725213645*^9}, 3.6307638662888403`*^9, 
   3.6307644498611727`*^9, 3.630764519695907*^9, 3.630764888763928*^9, 
   3.630773002542902*^9, {3.630773169529181*^9, 3.6307731870818977`*^9}, 
   3.630773381620718*^9, 3.630773511436411*^9, 3.630773576453508*^9, 
   3.630773758438314*^9, 3.630773890609247*^9, 3.632548644905978*^9, 
   3.6325487383641872`*^9, 3.632549180006793*^9, 3.632549285598652*^9, 
   3.6325493655265493`*^9, 3.632549445381487*^9, 3.632549580911207*^9, 
   3.632549653212144*^9, 3.632549783210968*^9, 3.6325498549877653`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "Expand", " ", "differential", " ", "equation", " ", "for", " ", "E_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}], "}"}], "^", 
      RowBox[{"{", 
       RowBox[{"(", "d", ")"}], "}"}]}], " ", "at", " ", "large", " ", 
     "radius"}], ";", " ", 
    RowBox[{
    "the", " ", "result", " ", "must", " ", "be", " ", "a", " ", "linear", 
     " ", "combination", " ", "of", " ", "the", " ", "differential", " ", 
     "equations", " ", "for", " ", "\[IndentingNewLine]", "E_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"0", ",", "0"}], ")"}], "}"}], "^", 
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "}"}]}], " ", "and", " ", "E_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}], "}"}], "^", 
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "}"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DeltaD4R4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"Plus", "@@", 
               RowBox[{"Map", "[", 
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "-", "d"}], ")"}], "/", "2"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", "d"}], ")"}]}], " ", "R", " ", 
                    RowBox[{"D", "[", " ", 
                    RowBox[{
                    RowBox[{"R", " ", 
                    RowBox[{"D", "[", 
                    RowBox[{"#", ",", "R"}], "]"}]}], ",", "R"}], "]"}]}], 
                   "+", 
                   RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", "^", "2"}], "-", 
                    RowBox[{"17", "d"}], "+", "12"}], ")"}], "/", "2"}], "/", 
                    
                    RowBox[{"(", 
                    RowBox[{"9", "-", "d"}], ")"}]}], " ", "R", " ", 
                    RowBox[{"D", "[", 
                    RowBox[{"#", ",", "R"}], "]"}]}], "+", " ", 
                   RowBox[{
                    RowBox[{"R", "^", 
                    RowBox[{"PowerR", "[", "#", "]"}]}], " ", 
                    RowBox[{"DeltaE", "[", 
                    RowBox[{"#", "/", 
                    RowBox[{"R", "^", 
                    RowBox[{"PowerR", "[", "#", "]"}]}]}], "]"}]}]}], " ", 
                  "&"}], ",", 
                 RowBox[{"List", "@@", 
                  RowBox[{"Expand", "[", "fD4R4", "]"}]}]}], "]"}]}], "-", 
              RowBox[{
               RowBox[{"lD4R4", "[", 
                RowBox[{"10", "-", "d"}], "]"}], "fD4R4"}], "-", 
              RowBox[{"Which", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"d", "\[Equal]", "3"}], ",", "bbeta7", ",", 
                "\[IndentingNewLine]", 
                RowBox[{"d", "\[Equal]", "4"}], ",", 
                RowBox[{"bbeta6", " ", "fR4"}], ",", "True", ",", "0"}], 
               "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"R", ",", "0", ",", "20"}], "}"}]}], "]"}], "/.", 
           "repzetastar2"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"Zetastar", "[", "1", "]"}], "\[Rule]", "0"}], "}"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"DeltaE", "[", "0", "]"}], "\[Rule]", "0"}], "}"}]}], "/.",
         "repDeltaE"}], "/.", "repDeltaE0"}], "/.", "repzetastar"}], "/.", 
     RowBox[{"socoef", "[", "d", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.630666584088545*^9, 3.630666591524886*^9}, {
   3.6306667788065434`*^9, 3.630666798731514*^9}, {3.6306669508001003`*^9, 
   3.630666953458662*^9}, {3.6306670056843367`*^9, 3.6306670153430147`*^9}, 
   3.630667105678887*^9, {3.630667820276155*^9, 3.6306678218853188`*^9}, {
   3.630667967307096*^9, 3.63066796868257*^9}, {3.6306687905449343`*^9, 
   3.630668819199176*^9}, {3.6306690387802143`*^9, 3.630669059170027*^9}, {
   3.6306690964036922`*^9, 3.630669115090238*^9}, {3.63066964600447*^9, 
   3.630669646220118*^9}, {3.6307563557671127`*^9, 3.6307563682878447`*^9}, {
   3.630758820033098*^9, 3.630758820858976*^9}, {3.6307597749238653`*^9, 
   3.6307597999246397`*^9}, {3.630759874145193*^9, 3.63075987500272*^9}, {
   3.630760126372068*^9, 3.6307601344508*^9}, 3.6307637333502617`*^9, {
   3.6325487450533257`*^9, 3.632548794546516*^9}, 3.6325493815791388`*^9, {
   3.632549857513749*^9, 3.632549857557266*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"60", " ", "f1D4R4"}], "+", 
      RowBox[{"DeltaE", "[", "f1D4R4", "]"}]}], ")"}], " ", 
    SuperscriptBox["R", "10"]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42", " ", "f1R4"}], "+", 
       RowBox[{"DeltaE", "[", "f1R4", "]"}]}], ")"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox["R", "12"]}], "\[Pi]"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "21"],
    SeriesData[$CellContext`R, 0, {}, 10, 21, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   60 $CellContext`f1D4R4 + $CellContext`DeltaE[$CellContext`f1D4R4], 0, 
    Pi^(-1) (42 $CellContext`f1R4 + $CellContext`DeltaE[$CellContext`f1R4]) 
    Zeta[3]}, 10, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.630666593165976*^9, 3.630666719484017*^9, {3.6306667512121353`*^9, 
   3.630666799254311*^9}, {3.630666999741501*^9, 3.630667015495734*^9}, {
   3.630667100595251*^9, 3.630667106161487*^9}, 3.630667255945415*^9, {
   3.6306678035268373`*^9, 3.630667822472066*^9}, 3.630667969046624*^9, {
   3.6306688104924498`*^9, 3.6306688196141167`*^9}, {3.630669039443005*^9, 
   3.630669115425754*^9}, 3.63066934413791*^9, {3.630669635202046*^9, 
   3.630669646516076*^9}, 3.6306698822436113`*^9, 3.6307563702066507`*^9, 
   3.63075736197011*^9, 3.630757393798259*^9, 3.630757588578986*^9, 
   3.630758716452999*^9, 3.630758751525344*^9, {3.630758814975829*^9, 
   3.6307588211901073`*^9}, 3.6307597349908953`*^9, {3.630759775236917*^9, 
   3.630759800406925*^9}, 3.630759875347826*^9, {3.630759973013064*^9, 
   3.630759982780864*^9}, {3.630760124291751*^9, 3.6307601471056128`*^9}, {
   3.630763727535095*^9, 3.630763734409934*^9}, 3.6307638668489647`*^9, 
   3.630764451174141*^9, 3.630764520241006*^9, 3.630764606898369*^9, 
   3.6307648914143753`*^9, 3.630773004667091*^9, {3.630773170156784*^9, 
   3.630773187733192*^9}, 3.630773382236437*^9, 3.63077351344359*^9, 
   3.6307735770783243`*^9, 3.6307737591534967`*^9, 3.630773891691843*^9, 
   3.632548764541394*^9, 3.632548798225123*^9, 3.632549182390203*^9, 
   3.632549286437786*^9, {3.632549367092332*^9, 3.6325493823254642`*^9}, 
   3.6325494467754297`*^9, 3.6325495819071817`*^9, 3.632549657122744*^9, 
   3.632549808200221*^9, 3.632549857880498*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Expand", " ", "differential", " ", "equation", " ", "for", " ", "E_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"(", 
         RowBox[{"0", ",", "1"}], ")"}], "}"}], "^", 
       RowBox[{"{", 
        RowBox[{"(", "d", ")"}], "}"}]}], " ", "at", " ", "large", " ", 
      "radius"}], ";", " ", 
     RowBox[{
     "the", " ", "result", " ", "must", " ", "be", " ", "a", " ", "linear", 
      " ", "combination", " ", "of", " ", "the", " ", "differential", " ", 
      "equations", " ", "for", " ", "\[IndentingNewLine]", "E_", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"(", 
         RowBox[{"0", ",", "0"}], ")"}], "}"}], "^", 
       RowBox[{"{", 
        RowBox[{"(", 
         RowBox[{"d", "-", "1"}], ")"}], "}"}]}]}]}], ",", " ", 
    RowBox[{"E_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"1", ",", "0"}], ")"}], "}"}], "^", 
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "}"}]}], " ", "and", " ", "E_", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"0", ",", "1"}], ")"}], "}"}], "^", 
      RowBox[{"{", 
       RowBox[{"(", 
        RowBox[{"d", "-", "1"}], ")"}], "}"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"DeltaD6R4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"Plus", "@@", 
              RowBox[{"Map", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"8", "-", "d"}], ")"}], "/", "2"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"9", "-", "d"}], ")"}]}], " ", "R", " ", 
                   RowBox[{"D", "[", " ", 
                    RowBox[{
                    RowBox[{"R", " ", 
                    RowBox[{"D", "[", 
                    RowBox[{"#", ",", "R"}], "]"}]}], ",", "R"}], "]"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"d", "^", "2"}], "-", 
                    RowBox[{"17", "d"}], "+", "12"}], ")"}], "/", "2"}], "/", 
                    
                    RowBox[{"(", 
                    RowBox[{"9", "-", "d"}], ")"}]}], " ", "R", " ", 
                   RowBox[{"D", "[", 
                    RowBox[{"#", ",", "R"}], "]"}]}], "+", " ", 
                  RowBox[{
                   RowBox[{"R", "^", 
                    RowBox[{"PowerR", "[", "#", "]"}]}], " ", 
                   RowBox[{"DeltaE", "[", 
                    RowBox[{"#", "/", 
                    RowBox[{"R", "^", 
                    RowBox[{"PowerR", "[", "#", "]"}]}]}], "]"}]}]}], "&"}], 
                ",", 
                RowBox[{"List", "@@", 
                 RowBox[{"Expand", "[", "fD6R4", "]"}]}]}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"lD6R4", "[", 
               RowBox[{"10", "-", "d"}], "]"}], "fD6R4"}], "+", 
             RowBox[{"fR4", "^", "2"}], "+", 
             RowBox[{"Which", "[", "\[IndentingNewLine]", 
              RowBox[{
               RowBox[{"d", "\[Equal]", "4"}], ",", "beta6", ",", 
               "\[IndentingNewLine]", 
               RowBox[{"d", "\[Equal]", "5"}], ",", " ", 
               RowBox[{"beta5", " ", "fR4"}], ",", "\[IndentingNewLine]", 
               RowBox[{"d", "\[Equal]", "6"}], ",", 
               RowBox[{"beta4", " ", "fD4R4"}], ",", "True", ",", "0"}], 
              "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"R", ",", "0", ",", "20"}], "}"}]}], "]"}], "/.", 
          "repzetastar2"}], "/.", "repDeltaE"}], "/.", "repDeltaE0"}], "/.", 
       RowBox[{
        RowBox[{"Zetastar", "[", "1", "]"}], "\[Rule]", "0"}]}], "/.", 
      "repzetastar"}], "/.", 
     RowBox[{"socoef", "[", "d", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6306666364637814`*^9, 3.63066665001355*^9}, {
   3.63066682539476*^9, 3.630666835961814*^9}, {3.630666920968568*^9, 
   3.630666922545971*^9}, {3.6306672144601603`*^9, 3.630667215458823*^9}, {
   3.630667332391436*^9, 3.6306673823958597`*^9}, {3.63066764831215*^9, 
   3.630667705014968*^9}, {3.6306680414262533`*^9, 3.630668059136539*^9}, {
   3.6306681111898212`*^9, 3.630668137988895*^9}, {3.630668842325358*^9, 
   3.63066884692196*^9}, {3.630669220652554*^9, 3.630669222541144*^9}, {
   3.630669334053321*^9, 3.630669334291313*^9}, {3.63066956782933*^9, 
   3.63066957465169*^9}, {3.6306697204024687`*^9, 3.6306697277924967`*^9}, {
   3.630669901546453*^9, 3.6306699317957773`*^9}, {3.63067000036512*^9, 
   3.6306700024522257`*^9}, {3.630756389297789*^9, 3.6307564226383953`*^9}, {
   3.630756517340275*^9, 3.630756518373337*^9}, {3.630757702999566*^9, 
   3.6307577087430887`*^9}, {3.6307577556567097`*^9, 
   3.6307577649361134`*^9}, {3.63075872932364*^9, 3.6307587300445213`*^9}, {
   3.630763768049739*^9, 3.630763770185472*^9}, 3.63076491537099*^9, {
   3.6325488060286827`*^9, 3.632548825210005*^9}, 3.632548889269277*^9, {
   3.632549200704482*^9, 3.632549202657626*^9}, {3.632549863603428*^9, 
   3.632549863645617*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"17", " ", "alpha4", " ", "f1D4R4"}], "2"]}], "+", 
      RowBox[{"60", " ", "f1D6R4"}], "+", 
      SuperscriptBox["f1R4", "2"], "+", 
      RowBox[{"60", " ", "f1D4R4", " ", "nu3"}], "+", 
      RowBox[{"DeltaE", "[", "f1D6R4", "]"}], "+", 
      RowBox[{"60", " ", "alpha4", " ", "f1D4R4", " ", 
       RowBox[{"Log", "[", "R", "]"}]}], "+", 
      RowBox[{
       RowBox[{"DeltaE", "[", "f1D4R4", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"nu3", "+", 
         RowBox[{"alpha4", " ", 
          RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["R", "12"]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"42", " ", "f1R4"}], "+", 
       RowBox[{"DeltaE", "[", "f1R4", "]"}]}], ")"}], " ", 
     RowBox[{"Zeta", "[", "5", "]"}], " ", 
     SuperscriptBox["R", "16"]}], 
    RowBox[{"2", " ", "\[Pi]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "21"],
    SeriesData[$CellContext`R, 0, {}, 12, 21, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 0, {
   Rational[-17, 2] $CellContext`alpha4 $CellContext`f1D4R4 + 
    60 $CellContext`f1D6R4 + $CellContext`f1R4^2 + 
    60 $CellContext`f1D4R4 $CellContext`nu3 + \
$CellContext`DeltaE[$CellContext`f1D6R4] + 
    60 $CellContext`alpha4 $CellContext`f1D4R4 
     Log[$CellContext`R] + $CellContext`DeltaE[$CellContext`f1D4R4] \
($CellContext`nu3 + $CellContext`alpha4 Log[$CellContext`R]), 0, 0, 0, 
    Rational[1, 2] 
    Pi^(-1) (42 $CellContext`f1R4 + $CellContext`DeltaE[$CellContext`f1R4]) 
    Zeta[5]}, 12, 21, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.63066665354027*^9, 3.630666754571369*^9, {3.630666822799225*^9, 
   3.630666837123402*^9}, 3.6306669229027433`*^9, 3.6306670270958967`*^9, 
   3.630667122472846*^9, {3.630667195204349*^9, 3.630667215824411*^9}, 
   3.630667333810169*^9, {3.630667364766602*^9, 3.6306674096489*^9}, {
   3.6306676509258833`*^9, 3.630667705486185*^9}, {3.63066803024492*^9, 
   3.6306680594861517`*^9}, {3.630668112465727*^9, 3.630668138320421*^9}, 
   3.630668847425391*^9, 3.630669183522513*^9, 3.6306692228936777`*^9, 
   3.6306693345904083`*^9, 3.630669379070332*^9, {3.6306695538147697`*^9, 
   3.630669574949785*^9}, 3.630669690642555*^9, {3.630669722236319*^9, 
   3.6306697280751123`*^9}, {3.630669899067008*^9, 3.630669932110827*^9}, 
   3.6306700027617683`*^9, {3.6307563965311613`*^9, 3.630756423473447*^9}, {
   3.6307565188026333`*^9, 3.630756546191257*^9}, 3.630757627601054*^9, 
   3.63075767244031*^9, {3.6307577034731293`*^9, 3.630757709472496*^9}, {
   3.6307577517872267`*^9, 3.63075776522223*^9}, {3.63075872108549*^9, 
   3.6307587531053963`*^9}, 3.630758838786282*^9, 3.630760008821486*^9, 
   3.630760166779811*^9, {3.630763752163598*^9, 3.630763770619157*^9}, 
   3.630763868473188*^9, 3.630764477197188*^9, 3.6307645218946133`*^9, 
   3.63076460809068*^9, {3.630764906921237*^9, 3.630764915667165*^9}, 
   3.630773190748125*^9, 3.630773394284802*^9, 3.6307735297530622`*^9, 
   3.630773579249816*^9, 3.630773760230137*^9, 3.6307739026575813`*^9, 
   3.632548825625188*^9, {3.632548874247295*^9, 3.632548889661769*^9}, {
   3.632549184627593*^9, 3.632549203053062*^9}, 3.632549287301015*^9, {
   3.632549372986518*^9, 3.632549383936894*^9}, 3.632549452239806*^9, 
   3.6325495842269983`*^9, 3.6325496588740797`*^9, {3.6325498607186937`*^9, 
   3.63254986402313*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "that", " ", "these", " ", "requirements", " ", "are", " ", 
    "mutually", " ", "consistent"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"soDeltaE", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"DeltaR4", "\[Equal]", "0"}], ",", 
         RowBox[{"DeltaD4R4", "\[Equal]", "0"}], ",", 
         RowBox[{"DeltaD6R4", "\[Equal]", "0"}]}], "}"}], "/.", 
       RowBox[{
        RowBox[{"Log", "[", "R", "]"}], "\[Rule]", "0"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"DeltaE", "[", "f1R4", "]"}], ",", 
        RowBox[{"DeltaE", "[", "f1D4R4", "]"}], ",", 
        RowBox[{"DeltaE", "[", "f1D6R4", "]"}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.630667978910563*^9, 3.630668020487134*^9}, {
   3.630669367458067*^9, 3.630669371816853*^9}, 3.6306694687042294`*^9, {
   3.6306695065239153`*^9, 3.630669546711344*^9}, {3.63066967261662*^9, 
   3.63066967751742*^9}, {3.630757445251652*^9, 3.630757446835986*^9}, {
   3.630757598988566*^9, 3.6307576238188953`*^9}, 3.630758825550269*^9, {
   3.632548905937292*^9, 3.632548933786439*^9}, {3.632549278465507*^9, 
   3.632549279405138*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"DeltaE", "[", "f1R4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "42"}], " ", "f1R4"}]}], ",", 
   RowBox[{
    RowBox[{"DeltaE", "[", "f1D4R4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "60"}], " ", "f1D4R4"}]}], ",", 
   RowBox[{
    RowBox[{"DeltaE", "[", "f1D6R4", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox[
      RowBox[{"17", " ", "alpha4", " ", "f1D4R4"}], "2"], "-", 
     RowBox[{"60", " ", "f1D6R4"}], "-", 
     SuperscriptBox["f1R4", "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.630668021068129*^9, 3.630668828131331*^9, 3.630669178194281*^9, 
   3.630669372446047*^9, {3.6306695233799877`*^9, 3.63066954765202*^9}, 
   3.630669677934416*^9, 3.630669896770335*^9, 3.630756376865746*^9, {
   3.630757391842317*^9, 3.630757398449407*^9}, 3.63075744714834*^9, {
   3.630757600947276*^9, 3.6307576244709187`*^9}, 3.630758720249539*^9, 
   3.630758752439443*^9, {3.630758815943284*^9, 3.6307588264833307`*^9}, 
   3.630759998314026*^9, 3.630760163747445*^9, 3.630763741824998*^9, 
   3.630763867552256*^9, 3.63076445416785*^9, 3.630764520989847*^9, 
   3.6307646075466747`*^9, 3.630764904300067*^9, 3.6307730156070557`*^9, {
   3.630773166897422*^9, 3.6307731892819*^9}, 3.630773389724702*^9, 
   3.6307735201876783`*^9, 3.630773577882543*^9, 3.6307737596859217`*^9, 
   3.630773901273625*^9, 3.632548856755371*^9, {3.632548916341202*^9, 
   3.632548934564603*^9}, {3.632549191840481*^9, 3.632549204373814*^9}, {
   3.6325492799703712`*^9, 3.632549288230259*^9}, {3.6325493742540007`*^9, 
   3.632549384552738*^9}, 3.6325494542141533`*^9, 3.632549585663065*^9, 
   3.6325496603373327`*^9, 3.6325498668936462`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"DeltaR4", ",", "DeltaD4R4", ",", "DeltaD6R4"}], "}"}], "/.", 
   "soDeltaE"}], "]"}]], "Input",
 CellChangeTimes->{{3.632549471101314*^9, 3.632549488478614*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "21"],
    SeriesData[$CellContext`R, 0, {}, 21, 21, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "21"],
    SeriesData[$CellContext`R, 0, {}, 21, 21, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "R", "]"}], "21"],
    SeriesData[$CellContext`R, 0, {}, 21, 21, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.6325494840863657`*^9, 3.632549488726758*^9}, 
   3.632549588055582*^9, 3.632549665350339*^9, 3.632549871266944*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"soDeltaE", "/.", "socoefall"}]], "Input",
 CellChangeTimes->{{3.6325496812188597`*^9, 3.6325496860101223`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"DeltaE", "[", "f1R4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "42"}], " ", "f1R4"}]}], ",", 
   RowBox[{
    RowBox[{"DeltaE", "[", "f1D4R4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "60"}], " ", "f1D4R4"}]}], ",", 
   RowBox[{
    RowBox[{"DeltaE", "[", "f1D6R4", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "60"}], " ", "f1D6R4"}], "-", 
     SuperscriptBox["f1R4", "2"], "+", 
     FractionBox[
      RowBox[{"85", " ", "f1D4R4"}], 
      RowBox[{"2", " ", "\[Pi]"}]]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.632549686322113*^9, 3.632549872301847*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Weak coupling expansion of differential equations", "Subtitle",
 CellChangeTimes->{{3.622565158857235*^9, 3.622565164700325*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "now", " ", "we", " ", "extract", " ", "the", " ", "differential", " ", 
    "equations", " ", "satisfied", " ", "by", " ", "each", " ", "E_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(", 
       RowBox[{"m", ",", "n"}], ")"}], "}"}], "^", 
     RowBox[{"{", 
      RowBox[{"(", 
       RowBox[{"d", ",", "h"}], ")"}], "}"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", 
     RowBox[{
     "fR41loop", ",", "fD4R41loop", ",", "fD4R42loop", ",", "fD6R41loop", ",",
       "fD6R42loop", ",", "fD6R43loop"}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"below", " ", "DeltaSO", " ", "stands", " ", "for", " ", "Delta_", 
     RowBox[{"{", 
      RowBox[{"SO", 
       RowBox[{"(", 
        RowBox[{"d", ",", "d"}], ")"}]}], "}"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repDeltaSO", "=", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"DeltaSO", "[", 
         RowBox[{"a_", " ", "fR41loop"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"a", " ", 
         RowBox[{"DeltaSO", "[", "fR41loop", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"DeltaSO", "[", 
         RowBox[{"a_", " ", "fD4R41loop"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"a", " ", 
         RowBox[{"DeltaSO", "[", "fD4R41loop", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"DeltaSO", "[", 
         RowBox[{"a_", " ", "fD4R42loop"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"a", " ", 
         RowBox[{"DeltaSO", "[", "fD4R42loop", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"DeltaSO", "[", 
         RowBox[{"a_", " ", "fD6R41loop"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"a", " ", 
         RowBox[{"DeltaSO", "[", "fD6R41loop", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"DeltaSO", "[", 
         RowBox[{"a_", " ", "fD6R42loop"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"a", " ", 
         RowBox[{"DeltaSO", "[", "fD6R42loop", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"DeltaSO", "[", 
         RowBox[{"a_", " ", "fD6R43loop"}], "]"}], "\[RuleDelayed]", 
        RowBox[{"a", " ", 
         RowBox[{"DeltaSO", "[", "fD6R43loop", "]"}]}]}]}], 
      "\[IndentingNewLine]", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repDeltaSO0", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"DeltaSO", "[", "x_", "]"}], ":>", 
       RowBox[{"0", " ", "/;", " ", 
        RowBox[{"Not", "[", 
         RowBox[{
          RowBox[{"x", "===", "fR41loop"}], " ", "||", " ", 
          RowBox[{"x", "===", "fD4R41loop"}], "||", " ", 
          RowBox[{"x", "===", "fD6R41loop"}], "||", " ", 
          RowBox[{"x", "===", "fD4R42loop"}], "||", " ", 
          RowBox[{"x", "===", "fD6R42loop"}], " ", "||", " ", 
          RowBox[{"x", "===", "fD6R43loop"}]}], "]"}]}]}], " ", "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Powerg", "[", "f_", "]"}], ":=", 
     RowBox[{"g", " ", 
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f", ",", "g"}], "]"}], "/", "f"}]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fR4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "d"}], "-", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "-", "8"}], ")"}]}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{
           RowBox[{"Zeta", "[", "3", "]"}], "/", 
           RowBox[{"g", "^", "2"}]}]}], "+", "fR41loop"}], ")"}]}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"Which", "[", 
        RowBox[{
         RowBox[{"d", "\[Equal]", "2"}], ",", 
         RowBox[{"4", 
          RowBox[{"Pi", "/", "3"}]}], ",", "\[IndentingNewLine]", 
         RowBox[{"d", "\[NotEqual]", "2"}], ",", "0"}], "]"}], " ", 
       RowBox[{"Log", "[", "g", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fD4R4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "d"}], "+", "4"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "-", "8"}], ")"}]}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"Zeta", "[", "5", "]"}], "/", 
          RowBox[{"g", "^", "2"}]}], "+", "fD4R41loop", "+", 
         RowBox[{
          RowBox[{"g", "^", "2"}], " ", "fD4R42loop"}]}], ")"}]}], "+", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "\[Equal]", "3"}], ",", 
        RowBox[{
         RowBox[{"psi7", " ", 
          RowBox[{"Log", "[", "g", "]"}]}], "+", "psimu7"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"d", "\[Equal]", "4"}], ",", 
        RowBox[{
         RowBox[{"psi6", " ", "fR4", " ", 
          RowBox[{"Log", "[", "g", "]"}]}], "+", 
         RowBox[{"psimu6", " ", "fR4"}]}], ",", "\[IndentingNewLine]", "True",
         ",", "0"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"fD6R4", "=", 
     RowBox[{
      RowBox[{
       RowBox[{"g", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "d"}], "+", "8"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"d", "-", "8"}], ")"}]}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
           RowBox[{"g", "^", "2"}]}]}], "+", "fD6R41loop", "+", 
         RowBox[{
          RowBox[{"g", "^", "2"}], " ", "fD6R42loop"}], "+", 
         RowBox[{
          RowBox[{"g", "^", "4"}], " ", "fD6R43loop"}]}], ")"}]}], "+", 
      RowBox[{"Which", "[", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"d", "\[Equal]", "2"}], ",", " ", 
        RowBox[{
         RowBox[{"aalpha8", " ", 
          RowBox[{
           RowBox[{"Log", "[", "g", "]"}], "^", "2"}]}], "+", 
         RowBox[{"alpha8", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{
              RowBox[{"Zeta", "[", "3", "]"}], "/", 
              RowBox[{"g", "^", "2"}]}]}], "+", "fR41loop", "+", "mu8"}], 
           ")"}], 
          RowBox[{"Log", "[", "g", "]"}]}], "+", "muu8"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"d", "\[Equal]", "4"}], ",", 
        RowBox[{
         RowBox[{"alpha6", " ", 
          RowBox[{"Log", "[", "g", "]"}]}], "+", "mu6"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"d", "\[Equal]", "5"}], ",", " ", 
        RowBox[{
         RowBox[{"alpha5", " ", "fR4", " ", 
          RowBox[{"Log", "[", "g", "]"}]}], "+", 
         RowBox[{"mu5", " ", "fR4"}]}], ",", "\[IndentingNewLine]", 
        RowBox[{"d", "\[Equal]", "6"}], ",", 
        RowBox[{
         RowBox[{"alpha4", " ", "fD4R4", " ", 
          RowBox[{"Log", "[", "g", "]"}]}], "+", 
         RowBox[{"mu4", " ", "alpha4", " ", "fD4R4"}]}], ",", 
        "\[IndentingNewLine]", "True", ",", "0"}], "]"}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.622564196612714*^9, 3.622564199815195*^9}, {
   3.622564243240992*^9, 3.622564370002344*^9}, {3.6225649134691553`*^9, 
   3.6225649148341093`*^9}, 3.6225651813308163`*^9, {3.622565236714897*^9, 
   3.6225652533335257`*^9}, {3.622565335905293*^9, 3.622565339830778*^9}, {
   3.622565415161993*^9, 3.622565489316153*^9}, {3.6225656868838243`*^9, 
   3.622565686960915*^9}, {3.622566193014503*^9, 3.622566193092074*^9}, {
   3.6225662821285*^9, 3.622566282224454*^9}, {3.6225663950951633`*^9, 
   3.6225664641709557`*^9}, {3.622566554728846*^9, 3.622566572534932*^9}, {
   3.62256681914882*^9, 3.62256684989408*^9}, {3.622566933380529*^9, 
   3.6225669334494123`*^9}, {3.622567035642652*^9, 3.6225670362371807`*^9}, {
   3.622567133693357*^9, 3.6225671337594*^9}, {3.6225681135269117`*^9, 
   3.622568113588398*^9}, {3.623662140203615*^9, 3.623662140885318*^9}, {
   3.623662207880476*^9, 3.623662208290773*^9}, {3.623662433492434*^9, 
   3.6236625358678207`*^9}, {3.6236632833462276`*^9, 
   3.6236632834073772`*^9}, {3.6245966533071337`*^9, 3.624596653674398*^9}, {
   3.630776359663357*^9, 3.6307763603161592`*^9}, {3.630776393516964*^9, 
   3.6307763956178293`*^9}, {3.630776434856619*^9, 3.63077652396635*^9}, {
   3.6307765718959217`*^9, 3.6307765720229187`*^9}, {3.630776731971315*^9, 
   3.630776811146364*^9}, {3.630776962375017*^9, 3.630776979086523*^9}, 
   3.630777134218585*^9, {3.630777209216971*^9, 3.6307772092961903`*^9}, {
   3.630777247998619*^9, 3.630777248109108*^9}, {3.6307773561338654`*^9, 
   3.630777356220525*^9}, {3.6307775045389977`*^9, 3.630777504672271*^9}, {
   3.630840243723239*^9, 3.6308402437682467`*^9}, {3.632548989494296*^9, 
   3.632549037741438*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "weak", " ", "coupling", " ", "expansion", " ", "of", " ", "the", " ", 
    "differential", " ", "equation", " ", "for", " ", "E_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(", 
       RowBox[{"0", ",", "0"}], ")"}], "}"}], "^", 
     RowBox[{"{", 
      RowBox[{"(", "d", ")"}], "}"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
  
  RowBox[{"DeltaR4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Plus", "@@", 
          RowBox[{"Map", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"8", "-", "d"}], ")"}], "/", "8"}], " ", "g", " ", 
               RowBox[{"D", "[", " ", 
                RowBox[{
                 RowBox[{"g", " ", 
                  RowBox[{"D", "[", 
                   RowBox[{"#", ",", "g"}], "]"}]}], ",", "g"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"d", "^", "2"}], "-", "d", "+", "4"}], ")"}], "/", 
                "4"}], " ", "g", " ", 
               RowBox[{"D", "[", 
                RowBox[{"#", ",", "g"}], "]"}]}], "+", " ", 
              RowBox[{
               RowBox[{"g", "^", 
                RowBox[{"Powerg", "[", "#", "]"}]}], " ", 
               RowBox[{"DeltaSO", "[", 
                RowBox[{"#", "/", 
                 RowBox[{"g", "^", 
                  RowBox[{"Powerg", "[", "#", "]"}]}]}], "]"}]}]}], " ", 
             "&"}], ",", 
            RowBox[{"List", "@@", 
             RowBox[{"Expand", "[", "fR4", "]"}]}]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"lR4", "[", 
           RowBox[{"10", "-", "d"}], "]"}], "fR4"}], "-", 
         RowBox[{"Which", "[", 
          RowBox[{
           RowBox[{"d", "\[Equal]", "2"}], ",", 
           RowBox[{"6", "Pi"}], ",", 
           RowBox[{"d", "\[NotEqual]", "2"}], ",", "0"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"g", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
      "repDeltaSO"}], "/.", "repDeltaSO0"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.622564949803327*^9, 3.622564952024692*^9}, {
   3.622565121898067*^9, 3.622565123913463*^9}, {3.6225652006127167`*^9, 
   3.6225652027313423`*^9}, {3.622565305750085*^9, 3.622565310729188*^9}, 
   3.622565568228374*^9, {3.622566144635816*^9, 3.6225661749253473`*^9}, {
   3.630776634831533*^9, 3.63077663679042*^9}, 3.6307772581026363`*^9, {
   3.6325490500272703`*^9, 3.632549068537477*^9}, {3.632549621197019*^9, 
   3.632549621403701*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{"35", " ", "fR41loop"}], "2"], "+", 
     RowBox[{"DeltaSO", "[", "fR41loop", "]"}]}], 
    SuperscriptBox["g", "10"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "11"],
    SeriesData[$CellContext`g, 0, {}, -10, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`g, 0, {
   Rational[35, 
       2] $CellContext`fR41loop + \
$CellContext`DeltaSO[$CellContext`fR41loop]}, -10, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6225649534336*^9, 3.622565124308159*^9, {3.6225651831928177`*^9, 
   3.622565203288467*^9}, {3.6225652383814573`*^9, 3.622565255763261*^9}, 
   3.622565311196802*^9, 3.622565424318778*^9, {3.6225654832585087`*^9, 
   3.622565490375628*^9}, 3.622565568823155*^9, 3.622565687993031*^9, {
   3.622566145879735*^9, 3.6225661941498833`*^9}, 3.6225662835922728`*^9, 
   3.622566468402527*^9, 3.6225669345545387`*^9, 3.62256703768965*^9, 
   3.6225671828415623`*^9, 3.6225681153483353`*^9, 3.623661327296324*^9, {
   3.6236621424515333`*^9, 3.623662167098358*^9}, 3.623662209617545*^9, {
   3.623662324100589*^9, 3.623662326523734*^9}, 3.6236632847349367`*^9, {
   3.6236653697957087`*^9, 3.62366538425931*^9}, 3.623670140381626*^9, 
   3.624596664036886*^9, {3.630776495236786*^9, 3.630776524867779*^9}, 
   3.630776573086817*^9, 3.6307766373234243`*^9, 3.630776983111713*^9, 
   3.630777210591694*^9, {3.630777249376885*^9, 3.630777258612402*^9}, 
   3.630777357340218*^9, 3.630777506739794*^9, 3.630840245698703*^9, 
   3.6325490690976954`*^9, 3.632549229827909*^9, 3.632549292193563*^9, 
   3.632549390270524*^9, 3.632549496297121*^9, {3.6325496032880993`*^9, 
   3.632549623727612*^9}, 3.632549732460021*^9, 3.632549884072445*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "weak", " ", "coupling", " ", "expansion", " ", "of", " ", "the", " ", 
    "differential", " ", "equation", " ", "for", " ", "E_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(", 
       RowBox[{"1", ",", "0"}], ")"}], "}"}], "^", 
     RowBox[{"{", 
      RowBox[{"(", "d", ")"}], "}"}]}]}], " ", "*)"}], 
  RowBox[{"DeltaD4R4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Plus", "@@", 
            RowBox[{"Map", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"8", "-", "d"}], ")"}], "/", "8"}], " ", "g", " ", 
                 
                 RowBox[{"D", "[", " ", 
                  RowBox[{
                   RowBox[{"g", " ", 
                    RowBox[{"D", "[", 
                    RowBox[{"#", ",", "g"}], "]"}]}], ",", "g"}], "]"}]}], 
                "+", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"d", "^", "2"}], "-", "d", "+", "4"}], ")"}], "/",
                   "4"}], " ", "g", " ", 
                 RowBox[{"D", "[", 
                  RowBox[{"#", ",", "g"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"g", "^", 
                  RowBox[{"Powerg", "[", "#", "]"}]}], " ", 
                 RowBox[{"DeltaSO", "[", 
                  RowBox[{"#", "/", 
                   RowBox[{"g", "^", 
                    RowBox[{"Powerg", "[", "#", "]"}]}]}], "]"}]}]}], "&"}], 
              ",", 
              RowBox[{"List", "@@", 
               RowBox[{"Expand", "[", "fD4R4", "]"}]}]}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"lD4R4", "[", 
             RowBox[{"10", "-", "d"}], "]"}], "fD4R4"}], "-", 
           RowBox[{"Which", "[", 
            RowBox[{
             RowBox[{"d", "\[Equal]", "3"}], ",", 
             RowBox[{"40", " ", 
              RowBox[{"Zeta", "[", "2", "]"}]}], ",", 
             RowBox[{"d", "\[Equal]", "4"}], ",", 
             RowBox[{"7", "fR4"}], ",", "True", ",", "0"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"g", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
        RowBox[{"socoef", "[", "d", "]"}]}], "/.", "repDeltaSO"}], "/.", 
      "repDeltaSO0"}], "/.", 
     RowBox[{
      RowBox[{"DeltaSO", "[", "fR41loop", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", "4"}], " ", "fR41loop"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.6225651171126738`*^9, 3.622565119204033*^9}, {
  3.622565204337545*^9, 3.6225652085924587`*^9}, {3.622566202308647*^9, 
  3.622566254653964*^9}, {3.622566341843753*^9, 3.622566373105009*^9}, {
  3.6307765326275263`*^9, 3.630776534207684*^9}, {3.630776709587224*^9, 
  3.630776711203842*^9}, {3.630776784209494*^9, 3.630776816393177*^9}, {
  3.630777281342441*^9, 3.630777311191785*^9}, {3.632549076559998*^9, 
  3.6325490855311728`*^9}, {3.632549630601088*^9, 3.632549630831052*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{"27", " ", "fD4R41loop"}], "2"], "+", 
     RowBox[{"DeltaSO", "[", "fD4R41loop", "]"}]}], 
    SuperscriptBox["g", "18"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"28", " ", "fD4R42loop"}], "+", 
     RowBox[{"DeltaSO", "[", "fD4R42loop", "]"}]}], 
    SuperscriptBox["g", "16"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "11"],
    SeriesData[$CellContext`g, 0, {}, -18, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`g, 0, {
   Rational[27, 
       2] $CellContext`fD4R41loop + \
$CellContext`DeltaSO[$CellContext`fD4R41loop], 0, 
    28 $CellContext`fD4R42loop + \
$CellContext`DeltaSO[$CellContext`fD4R42loop]}, -18, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.622564967575036*^9, 3.62256512000342*^9, 3.622565208847527*^9, 
   3.622565240233984*^9, 3.622565573562497*^9, 3.622566211047014*^9, {
   3.622566248764447*^9, 3.622566284948826*^9}, {3.622566345639949*^9, 
   3.6225663737465963`*^9}, 3.622566469374942*^9, 3.622566935642879*^9, 
   3.622567040646492*^9, 3.622567183641439*^9, 3.622568115980365*^9, 
   3.62366132842525*^9, 3.623662168856985*^9, {3.62366221079837*^9, 
   3.6236622198740797`*^9}, 3.6236623280985727`*^9, 3.62366328536287*^9, 
   3.623665385352868*^9, 3.623670141298087*^9, 3.6245966653904753`*^9, {
   3.630776526753035*^9, 3.630776534548958*^9}, 3.63077657364968*^9, 
   3.630776642952729*^9, 3.630776711852406*^9, {3.630776788925959*^9, 
   3.6307768166912813`*^9}, 3.630776985161251*^9, 3.630777212225264*^9, {
   3.630777250830217*^9, 3.63077725992691*^9}, 3.6307773115876627`*^9, 
   3.630777358258765*^9, 3.630777507317851*^9, 3.6308402466039248`*^9, {
   3.6325490794597483`*^9, 3.632549086012933*^9}, 3.632549231820648*^9, 
   3.6325492930105352`*^9, 3.632549391745329*^9, 3.6325494976098013`*^9, {
   3.632549604404924*^9, 3.632549631154944*^9}, 3.632549733344585*^9, 
   3.6325498847686234`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "weak", " ", "coupling", " ", "expansion", " ", "of", " ", "the", " ", 
    "differential", " ", "equation", " ", "for", " ", "E_", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"(", 
       RowBox[{"0", ",", "1"}], ")"}], "}"}], "^", 
     RowBox[{"{", 
      RowBox[{"(", "d", ")"}], "}"}]}]}], " ", "*)"}], 
  RowBox[{"DeltaD6R4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Plus", "@@", 
           RowBox[{"Map", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"8", "-", "d"}], ")"}], "/", "8"}], " ", "g", " ", 
                RowBox[{"D", "[", " ", 
                 RowBox[{
                  RowBox[{"g", " ", 
                   RowBox[{"D", "[", 
                    RowBox[{"#", ",", "g"}], "]"}]}], ",", "g"}], "]"}]}], 
               "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"d", "^", "2"}], "-", "d", "+", "4"}], ")"}], "/", 
                 "4"}], " ", "g", " ", 
                RowBox[{"D", "[", 
                 RowBox[{"#", ",", "g"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"g", "^", 
                 RowBox[{"Powerg", "[", "#", "]"}]}], " ", 
                RowBox[{"DeltaSO", "[", 
                 RowBox[{"#", "/", 
                  RowBox[{"g", "^", 
                   RowBox[{"Powerg", "[", "#", "]"}]}]}], "]"}]}]}], " ", 
              "&"}], ",", 
             RowBox[{"List", "@@", 
              RowBox[{"Expand", "[", "fD6R4", "]"}]}]}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"lD6R4", "[", 
            RowBox[{"10", "-", "d"}], "]"}], "fD6R4"}], "+", 
          RowBox[{"fR4", "^", "2"}], "+", "\[IndentingNewLine]", 
          RowBox[{"Which", "[", 
           RowBox[{
            RowBox[{"d", "\[Equal]", "4"}], ",", "beta6", ",", 
            "\[IndentingNewLine]", "  ", 
            RowBox[{"d", "\[Equal]", "5"}], ",", " ", 
            RowBox[{"beta5", " ", "fR4"}], ",", "\[IndentingNewLine]", 
            RowBox[{"d", "\[Equal]", "6"}], ",", 
            RowBox[{"beta4", " ", "fD4R4"}], ",", "\[IndentingNewLine]", 
            "True", ",", "0"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"g", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
       RowBox[{"socoef", "[", "d", "]"}]}], "/.", "repDeltaSO"}], "/.", 
     "repDeltaSO0"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.622565018887025*^9, 3.622565022294915*^9}, {
   3.622565109992448*^9, 3.622565112657093*^9}, {3.62256520988706*^9, 
   3.622565211881055*^9}, {3.6225664832057037`*^9, 3.622566489761376*^9}, {
   3.622566610548624*^9, 3.622566623373412*^9}, {3.622566866092012*^9, 
   3.622566906895274*^9}, {3.6225670680969*^9, 3.6225670787050533`*^9}, {
   3.6225671213838577`*^9, 3.6225671250768967`*^9}, {3.622567611719921*^9, 
   3.622567616341257*^9}, {3.6225676684042463`*^9, 3.622567672538005*^9}, {
   3.6236623631956244`*^9, 3.623662364086513*^9}, {3.6245966872937*^9, 
   3.6245967087324133`*^9}, {3.630776831656567*^9, 3.63077687198637*^9}, 
   3.6307769271449327`*^9, {3.630776991722611*^9, 3.63077699920891*^9}, {
   3.630777030563858*^9, 3.630777048799407*^9}, {3.630777110549432*^9, 
   3.630777116916271*^9}, {3.63077718497675*^9, 3.6307771872666187`*^9}, {
   3.630777221368623*^9, 3.630777223319166*^9}, {3.632549094234991*^9, 
   3.6325491054582033`*^9}, 3.632549538907815*^9, {3.632549616831428*^9, 
   3.632549617052258*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{"11", " ", "fD6R41loop"}], "2"], "+", 
     RowBox[{"DeltaSO", "[", "fD6R41loop", "]"}], "+", 
     RowBox[{"4", " ", "fR41loop", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], 
    SuperscriptBox["g", "22"]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"18", " ", "fD6R42loop"}], "+", 
     SuperscriptBox["fR41loop", "2"], "+", 
     RowBox[{"DeltaSO", "[", "fD6R42loop", "]"}]}], 
    SuperscriptBox["g", "20"]], "+", 
   FractionBox[
    RowBox[{
     FractionBox[
      RowBox[{"63", " ", "fD6R43loop"}], "2"], "+", 
     RowBox[{"DeltaSO", "[", "fD6R43loop", "]"}]}], 
    SuperscriptBox["g", "18"]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "11"],
    SeriesData[$CellContext`g, 0, {}, -22, 11, 1],
    Editable->False]}],
  SeriesData[$CellContext`g, 0, {
   Rational[11, 
       2] $CellContext`fD6R41loop + \
$CellContext`DeltaSO[$CellContext`fD6R41loop] + 
    4 $CellContext`fR41loop Zeta[3], 0, 
    18 $CellContext`fD6R42loop + $CellContext`fR41loop^2 + \
$CellContext`DeltaSO[$CellContext`fD6R42loop], 0, 
    Rational[63, 
       2] $CellContext`fD6R43loop + \
$CellContext`DeltaSO[$CellContext`fD6R43loop]}, -22, 11, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.622564968428718*^9, 3.622565022681151*^9, 3.6225651130055637`*^9, 
   3.622565212406101*^9, 3.622566490620183*^9, 3.622566579774293*^9, {
   3.6225666110517807`*^9, 3.622566623662457*^9}, {3.622566891644126*^9, 
   3.622566907186079*^9}, 3.6225669461944437`*^9, {3.622567045482525*^9, 
   3.622567079051189*^9}, {3.62256712544066*^9, 3.622567136202907*^9}, 
   3.622567185123323*^9, {3.622567612742897*^9, 3.622567617028956*^9}, 
   3.6225676732339487`*^9, 3.6225681199515133`*^9, 3.623661329812763*^9, 
   3.623662171017108*^9, {3.623662212168187*^9, 3.623662234548861*^9}, {
   3.623662340105556*^9, 3.6236623645896177`*^9}, {3.623662513549347*^9, 
   3.623662539192079*^9}, {3.6236632861603527`*^9, 3.623663289557569*^9}, 
   3.623670144996512*^9, 3.6236702213799677`*^9, {3.624596668008257*^9, 
   3.624596709119232*^9}, 3.630776577123324*^9, 3.6307768327794533`*^9, 
   3.630776873392477*^9, 3.630776927552988*^9, {3.6307769863997917`*^9, 
   3.630776999469219*^9}, {3.630777032854495*^9, 3.6307770490848637`*^9}, 
   3.630777111338863*^9, 3.630777142131505*^9, {3.630777187531931*^9, 
   3.6307772236206083`*^9}, {3.630777333476192*^9, 3.6307773600766773`*^9}, 
   3.6307775086714373`*^9, 3.6308402502614737`*^9, 3.632549105754902*^9, 
   3.632549234279421*^9, 3.632549293826984*^9, 3.6325493986506*^9, 
   3.6325494991730633`*^9, 3.632549539791987*^9, {3.632549605543907*^9, 
   3.6325496321750717`*^9}, 3.632549734851218*^9, 3.632549886336089*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "that", " ", "these", " ", "equations", " ", "are", " ", 
    "mutually", " ", "consistent"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"soDeltaSO", "=", 
   RowBox[{
    RowBox[{"Solve", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"DeltaR4", "\[Equal]", "0"}], ",", 
         RowBox[{"DeltaD4R4", "\[Equal]", "0"}], ",", 
         RowBox[{"DeltaD6R4", "\[Equal]", "0"}]}], "}"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "g", "]"}], "\[Rule]", "0"}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"DeltaSO", "[", "fR41loop", "]"}], ",", 
        RowBox[{"DeltaSO", "[", "fD4R41loop", "]"}], ",", 
        RowBox[{"DeltaSO", "[", "fD4R42loop", "]"}], ",", 
        RowBox[{"DeltaSO", "[", "fD6R41loop", "]"}], ",", 
        RowBox[{"DeltaSO", "[", "fD6R42loop", "]"}], ",", 
        RowBox[{"DeltaSO", "[", "fD6R43loop", "]"}]}], "}"}]}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.630777368359612*^9, 3.630777394138227*^9}, {
  3.6307774356988792`*^9, 3.630777484131961*^9}, {3.632549116105867*^9, 
  3.63254912429711*^9}, {3.6325492971424294`*^9, 3.632549299666966*^9}, {
  3.632549551190135*^9, 3.632549556045553*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"DeltaSO", "[", "fR41loop", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"35", " ", "fR41loop"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"DeltaSO", "[", "fD4R41loop", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"27", " ", "fD4R41loop"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"DeltaSO", "[", "fD4R42loop", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "28"}], " ", "fD4R42loop"}]}], ",", 
   RowBox[{
    RowBox[{"DeltaSO", "[", "fD6R41loop", "]"}], "\[Rule]", 
    RowBox[{
     FractionBox["1", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "11"}], " ", "fD6R41loop"}], "-", 
       RowBox[{"8", " ", "fR41loop", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"DeltaSO", "[", "fD6R42loop", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "18"}], " ", "fD6R42loop"}], "-", 
     SuperscriptBox["fR41loop", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"DeltaSO", "[", "fD6R43loop", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"63", " ", "fD6R43loop"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.630777484462537*^9, 3.630777509279517*^9}, 
   3.630840253490774*^9, {3.632549110301483*^9, 3.632549124748725*^9}, 
   3.632549243892043*^9, 3.632549300200694*^9, 3.6325493999555597`*^9, 
   3.632549500299284*^9, 3.632549557961821*^9, {3.632549606758532*^9, 
   3.6325496331347427`*^9}, 3.632549736009663*^9, 3.632549887470531*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"DeltaR4", ",", "DeltaD4R4", ",", "DeltaD6R4"}], "}"}], "/.", 
   "soDeltaSO"}], "]"}]], "Input",
 CellChangeTimes->{{3.632549507890154*^9, 3.6325495342489853`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "11"],
    SeriesData[$CellContext`g, 0, {}, 11, 11, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "11"],
    SeriesData[$CellContext`g, 0, {}, 11, 11, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "g", "]"}], "11"],
    SeriesData[$CellContext`g, 0, {}, 11, 11, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.6325495278963842`*^9, 3.63254956233924*^9}, {
   3.6325496092420397`*^9, 3.632549634220207*^9}, 3.632549737545762*^9, 
   3.632549889192149*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"soDeltaSO", "/.", "socoefall"}], "]"}]], "Input",
 CellChangeTimes->{{3.632549741865513*^9, 3.6325497497516203`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"DeltaSO", "[", "fR41loop", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"35", " ", "fR41loop"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"DeltaSO", "[", "fD4R41loop", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"27", " ", "fD4R41loop"}], "2"]}]}], ",", 
   RowBox[{
    RowBox[{"DeltaSO", "[", "fD4R42loop", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "28"}], " ", "fD4R42loop"}]}], ",", 
   RowBox[{
    RowBox[{"DeltaSO", "[", "fD6R41loop", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"11", " ", "fD6R41loop"}], "2"]}], "-", 
     RowBox[{"4", " ", "fR41loop", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
   RowBox[{
    RowBox[{"DeltaSO", "[", "fD6R42loop", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "18"}], " ", "fD6R42loop"}], "-", 
     SuperscriptBox["fR41loop", "2"]}]}], ",", 
   RowBox[{
    RowBox[{"DeltaSO", "[", "fD6R43loop", "]"}], "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"63", " ", "fD6R43loop"}], "2"]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6325497448676023`*^9, 3.6325497499918623`*^9}, 
   3.6325498898216133`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Dimensional regularization", "Subtitle",
 CellChangeTimes->{{3.63146811859594*^9, 3.631468121475389*^9}}],

Cell["\<\
Now we compare the coefficients above with dimensional regularization. \
Unfortunately this is so far inconclusive.\
\>", "Text",
 CellChangeTimes->{{3.6325503288167686`*^9, 3.6325503544140377`*^9}, {
  3.632550937791173*^9, 3.6325509382693577`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", "d", "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "dd", " ", "is", " ", "the", " ", "desired", " ", "torus", " ", 
    "dimension"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"dd", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Clear", "[", 
    RowBox[{"f1R4", ",", "f1D4R4", ",", "f1D6R4"}], "]"}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "decompactification", " ", "limit", " ", "in", " ", "generic", " ", 
    "dimension"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fR4", "=", 
   RowBox[{
    RowBox[{"R", "^", 
     RowBox[{"(", 
      RowBox[{"6", "/", 
       RowBox[{"(", 
        RowBox[{"8", "-", "d"}], ")"}]}], ")"}]}], 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"f1R4", "+", 
      RowBox[{
       RowBox[{"ad", "[", "d", "]"}], " ", 
       RowBox[{"R", "^", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}]}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fD4R4", "=", 
   RowBox[{
    RowBox[{"R", "^", 
     RowBox[{"(", 
      RowBox[{"10", "/", 
       RowBox[{"(", 
        RowBox[{"8", "-", "d"}], ")"}]}], ")"}]}], 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{"f1D4R4", "+", 
      RowBox[{
       RowBox[{"bd", "[", "d", "]"}], " ", 
       RowBox[{"R", "^", 
        RowBox[{"(", 
         RowBox[{"d", "-", "5"}], ")"}]}], "f1R4"}], "+", 
      RowBox[{
       RowBox[{"cd", "[", "d", "]"}], " ", 
       RowBox[{"R", "^", 
        RowBox[{"(", 
         RowBox[{"d", "+", "1"}], ")"}]}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fD6R4", "=", 
    RowBox[{
     RowBox[{"R", "^", 
      RowBox[{"(", 
       RowBox[{"12", "/", 
        RowBox[{"(", 
         RowBox[{"8", "-", "d"}], ")"}]}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{"f1D6R4", "+", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"ed", "[", "d", "]"}], " ", 
        RowBox[{"R", "^", 
         RowBox[{"(", 
          RowBox[{"d", "-", "7"}], ")"}]}], "f1D4R4"}], "+", 
       RowBox[{
        RowBox[{"fd", "[", "d", "]"}], " ", 
        RowBox[{"R", "^", 
         RowBox[{"(", 
          RowBox[{"d", "+", "3"}], ")"}]}]}], "+", 
       RowBox[{
        RowBox[{"pd", "[", "d", "]"}], 
        RowBox[{"R", "^", 
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}]}], " ", "f1R4"}], 
       "\[IndentingNewLine]", "+", 
       RowBox[{
        RowBox[{"qd", "[", "d", "]"}], " ", 
        RowBox[{"R", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", "d"}], "-", "6"}], ")"}]}]}]}], ")"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "assume", " ", "pole", " ", "structure", " ", "in", " ", "dimension", 
      " ", "dd"}], "-", "1"}], ";", " ", 
    RowBox[{
    "f1", "#R4h", " ", "is", " ", "the", " ", "finite", " ", "piece"}]}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1R4", "=", 
   RowBox[{"Which", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dd", "\[Equal]", "3"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{"Pi", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}]}]}], "+", "f1R4h"}], ",", 
     "\[IndentingNewLine]", "True", ",", "f1R4h"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1D4R4", "=", 
   RowBox[{"Which", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dd", "==", "4"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Pi", "^", "2"}], "/", "3"}], " ", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "4"}], ")"}]}]}], "+", "f1D4R4h"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"dd", "\[Equal]", "5"}], ",", " ", 
     RowBox[{
      RowBox[{"y5", " ", 
       RowBox[{"f1R4", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "5"}], ")"}]}]}], "+", "f1D4R4h"}], ",", 
     "\[IndentingNewLine]", "True", ",", " ", "f1D4R4h"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f1D6R4", "=", 
   RowBox[{"Which", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"dd", "\[Equal]", "3"}], ",", 
     RowBox[{
      RowBox[{"4", 
       RowBox[{
        RowBox[{
         RowBox[{"Pi", "^", "2"}], "/", "3"}], "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"d", "-", "3"}], ")"}], "^", "2"}]}]}], "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Pi", "/", "3"}], " ", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "3"}], ")"}]}], "f1R4h"}], "+", "f1D6R4h"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"dd", "\[Equal]", "5"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"10", "/", "3"}], " ", 
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "5"}], ")"}]}]}], "+", "f1D6R4h"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"dd", "\[Equal]", "6"}], ",", 
     RowBox[{
      RowBox[{"x6", " ", 
       RowBox[{"f1R4h", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "6"}], ")"}]}]}], "+", "f1D6R4"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"dd", "\[Equal]", "7"}], ",", " ", 
     RowBox[{
      RowBox[{"x7", " ", 
       RowBox[{"f1D4R4h", "/", 
        RowBox[{"(", 
         RowBox[{"d", "-", "7"}], ")"}]}]}], "+", "f1D6R4h"}], ",", 
     "\[IndentingNewLine]", "True", ",", "f1D6R4h"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.631468140374687*^9, 3.6314682771032352`*^9}, {
   3.6314683688150463`*^9, 3.631468495723258*^9}, {3.631468530947708*^9, 
   3.631468531002159*^9}, 3.631468594866295*^9, {3.631468701472218*^9, 
   3.6314687387998857`*^9}, {3.631468800543418*^9, 3.631468926648408*^9}, {
   3.631468960627474*^9, 3.631469004222398*^9}, {3.6314691191091843`*^9, 
   3.6314691192516336`*^9}, {3.631469288085491*^9, 3.631469317390717*^9}, {
   3.631469433409033*^9, 3.631469435669773*^9}, {3.631469672975747*^9, 
   3.631469673031704*^9}, {3.6314697865593*^9, 3.631469799939299*^9}, {
   3.631469858443907*^9, 3.631469860388918*^9}, {3.631469952001418*^9, 
   3.631469952240841*^9}, {3.6314702035307198`*^9, 3.631470221238844*^9}, {
   3.631470412332787*^9, 3.631470459187886*^9}, {3.631470528629073*^9, 
   3.631470616376546*^9}, {3.631470687328372*^9, 3.631470687415332*^9}, {
   3.631606280447404*^9, 3.631606303543726*^9}, {3.631606338814741*^9, 
   3.631606388595347*^9}, {3.631606667028255*^9, 3.6316066673440104`*^9}, {
   3.631607099490219*^9, 3.6316071046253347`*^9}, {3.631607182607624*^9, 
   3.631607203657848*^9}, {3.631607247941564*^9, 3.631607248172056*^9}, {
   3.63160730169201*^9, 3.631607322171668*^9}, {3.6325503808101873`*^9, 
   3.632550530458715*^9}, {3.632550596840763*^9, 3.632550613658493*^9}, {
   3.632550722479541*^9, 3.632550722574005*^9}, {3.632550842285837*^9, 
   3.632550842361882*^9}, {3.632550908772394*^9, 3.6325509183400507`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AR4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"fR4", "/.", "repzetastar"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "dd", ",", "0"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.632550749118142*^9, 3.632550750070353*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "3"], " ", 
    SuperscriptBox["R", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "f1R4h"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "R"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"d", "-", "4"}], "]"}], "1"],
    SeriesData[$CellContext`d, 4, {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`d, 4, {
   Rational[1, 3] $CellContext`R^Rational[3, 2] (3 $CellContext`f1R4h + 
     2 Pi^2 $CellContext`R)}, 0, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.63255073830092*^9, 3.6325507533634663`*^9}, 
   3.632550843720401*^9, 3.6325509098067627`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AD4R4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"fD4R4", "/.", "repzetastar"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "dd", ",", "0"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.632550771332106*^9, 3.632550778747594*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["R", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "f1R4h"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "R"}]}], ")"}]}], ")"}]}], 
     RowBox[{"3", " ", 
      RowBox[{"(", 
       RowBox[{"d", "-", "4"}], ")"}]}]]}], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"EulerGamma", " ", "f1R4h", " ", 
      SuperscriptBox["R", 
       RowBox[{"3", "/", "2"}]]}], "+", 
     RowBox[{"f1D4R4h", " ", 
      SuperscriptBox["R", 
       RowBox[{"5", "/", "2"}]]}], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["R", 
        RowBox[{"15", "/", "2"}]]}], "42525"], "-", 
     RowBox[{"f1R4h", " ", 
      SuperscriptBox["R", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", "4", "]"}]}], "-", 
     RowBox[{"f1R4h", " ", 
      SuperscriptBox["R", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}]}], "-", 
     RowBox[{
      FractionBox["1", "12"], " ", 
      SuperscriptBox["R", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"39", " ", "f1R4h"}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "R"}]}], ")"}], " ", 
      RowBox[{"Log", "[", "R", "]"}]}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"d", "-", "4"}], "]"}], "1"],
    SeriesData[$CellContext`d, 4, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`d, 4, {
   Rational[-2, 3] $CellContext`R^Rational[3, 2] (3 $CellContext`f1R4h + 
     2 Pi^2 $CellContext`R), 
    EulerGamma $CellContext`f1R4h $CellContext`R^
      Rational[3, 2] + $CellContext`f1D4R4h $CellContext`R^Rational[5, 2] + 
    Rational[8, 42525] 
     Pi^6 $CellContext`R^Rational[15, 2] - $CellContext`f1R4h $CellContext`R^
     Rational[3, 2] Log[4] - $CellContext`f1R4h $CellContext`R^Rational[3, 2] 
    Log[Pi] + Rational[-1, 12] $CellContext`R^Rational[3, 2] (
      39 $CellContext`f1R4h + 10 Pi^2 $CellContext`R) 
     Log[$CellContext`R]}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.632550779374343*^9, 3.6325508458920403`*^9, 
  3.6325509106347513`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"AD6R4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"fD6R4", "/.", "repzetastar"}], ",", 
     RowBox[{"{", 
      RowBox[{"d", ",", "dd", ",", "0"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.63255079180853*^9, 3.632550793723291*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"40", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{
      SuperscriptBox["Zeta", "\[Prime]",
       MultilineFunction->None], "[", 
      RowBox[{"-", "2"}], "]"}]}], 
    RowBox[{"3", " ", 
     RowBox[{"(", 
      RowBox[{"d", "-", "4"}], ")"}]}]], "+", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"f1D6R4h", " ", 
      SuperscriptBox["R", "3"]}], "+", 
     RowBox[{
      FractionBox["1", "9"], " ", "f1R4h", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      SuperscriptBox["R", "4"]}], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["R", "5"]}], "45"], "+", 
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "8"], " ", 
       SuperscriptBox["R", "10"]}], "893025"], "-", 
     RowBox[{"10", " ", "f1D4R4h", " ", 
      RowBox[{
       SuperscriptBox["Zeta", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "2"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["20", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{
       SuperscriptBox["Zeta", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "2"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["20", "3"], " ", "EulerGamma", " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{
       SuperscriptBox["Zeta", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "2"}], "]"}]}], "-", 
     RowBox[{
      FractionBox["20", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "\[Pi]", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Zeta", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "2"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["70", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Zeta", "\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "2"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["20", "3"], " ", 
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{
       SuperscriptBox["Zeta", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", 
       RowBox[{"-", "2"}], "]"}]}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      RowBox[{"d", "-", "4"}], "]"}], "1"],
    SeriesData[$CellContext`d, 4, {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`d, 4, {
   Rational[40, 3] Pi^2 
    Derivative[1][Zeta][-2], $CellContext`f1D6R4h $CellContext`R^3 + 
    Rational[1, 9] $CellContext`f1R4h Pi^2 $CellContext`R^4 + 
    Rational[2, 45] Pi^4 $CellContext`R^5 + 
    Rational[8, 893025] Pi^8 $CellContext`R^10 - 10 $CellContext`f1D4R4h 
    Derivative[1][Zeta][-2] + Rational[20, 3] Pi^2 Derivative[1][Zeta][-2] + 
    Rational[-20, 3] EulerGamma Pi^2 Derivative[1][Zeta][-2] + 
    Rational[-20, 3] Pi^2 Log[Pi] Derivative[1][Zeta][-2] + 
    Rational[70, 3] Pi^2 Log[$CellContext`R] Derivative[1][Zeta][-2] + 
    Rational[20, 3] Pi^2 Derivative[2][Zeta][-2]}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{3.632550796566228*^9, 3.632550847402367*^9, 
  3.6325509135212183`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"AR4", ",", 
      RowBox[{"Log", "[", "R", "]"}]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AD4R4", ",", 
      RowBox[{"Log", "[", "R", "]"}]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AD6R4", ",", 
      RowBox[{
       RowBox[{"Log", "[", "R", "]"}], "^", "2"}]}], "]"}], ",", 
    RowBox[{"Coefficient", "[", 
     RowBox[{"AD6R4", ",", 
      RowBox[{"Log", "[", "R", "]"}]}], "]"}]}], "}"}], "]"}]], "Input",
 CellChangeTimes->{{3.632550798762692*^9, 3.6325508212027407`*^9}, {
  3.632550863480589*^9, 3.6325509292883253`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "12"]}], " ", 
    SuperscriptBox["R", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"39", " ", "f1R4h"}], "+", 
      RowBox[{"10", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "R"}]}], ")"}]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"35", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "6"]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.632550901220907*^9, 3.632550929511463*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{808, 609},
WindowMargins->{{Automatic, 15}, {Automatic, 0}},
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 122, 1, 77, "Title"],
Cell[705, 25, 2203, 40, 341, "Text"],
Cell[2911, 67, 4879, 147, 328, "Input"],
Cell[7793, 216, 373, 6, 26, "Text"],
Cell[8169, 224, 17140, 493, 1076, "Input"],
Cell[25312, 719, 155, 3, 26, "Text"],
Cell[25470, 724, 37707, 966, 1658, "Input"],
Cell[CellGroupData[{
Cell[63202, 1694, 243, 6, 29, "Input"],
Cell[63448, 1702, 1705, 27, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65190, 1734, 584, 16, 45, "Input"],
Cell[65777, 1752, 407, 9, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66221, 1766, 586, 16, 45, "Input"],
Cell[66810, 1784, 386, 9, 31, "Output"]
}, Open  ]],
Cell[67211, 1796, 10812, 268, 583, "Input"],
Cell[CellGroupData[{
Cell[78048, 2068, 3517, 91, 157, "Input"],
Cell[81568, 2161, 1598, 31, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83203, 2197, 4937, 117, 188, "Input"],
Cell[88143, 2316, 2414, 48, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90594, 2369, 5475, 129, 219, "Input"],
Cell[96072, 2500, 3573, 73, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[99682, 2578, 1322, 30, 77, "Input"],
Cell[101007, 2610, 1716, 34, 72, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[102760, 2649, 243, 6, 29, "Input"],
Cell[103006, 2657, 677, 19, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103720, 2681, 135, 2, 28, "Input"],
Cell[103858, 2685, 664, 20, 74, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104559, 2710, 135, 1, 47, "Subtitle"],
Cell[104697, 2713, 9174, 230, 493, "Input"],
Cell[CellGroupData[{
Cell[113896, 2947, 2727, 69, 125, "Input"],
Cell[116626, 3018, 1820, 36, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118483, 3059, 3192, 79, 141, "Input"],
Cell[121678, 3140, 2024, 43, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[123739, 3188, 3724, 84, 186, "Input"],
Cell[127466, 3274, 2802, 59, 110, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130305, 3338, 1344, 31, 93, "Input"],
Cell[131652, 3371, 1575, 42, 150, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[133264, 3418, 246, 6, 29, "Input"],
Cell[133513, 3426, 706, 20, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134256, 3451, 167, 3, 29, "Input"],
Cell[134426, 3456, 1260, 37, 115, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[135735, 3499, 111, 1, 47, "Subtitle"],
Cell[135849, 3502, 260, 5, 26, "Text"],
Cell[136112, 3509, 7064, 196, 414, "Input"],
Cell[CellGroupData[{
Cell[143201, 3709, 314, 8, 29, "Input"],
Cell[143518, 3719, 792, 23, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144347, 3747, 318, 8, 29, "Input"],
Cell[144668, 3757, 2438, 68, 96, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147143, 3830, 317, 8, 29, "Input"],
Cell[147463, 3840, 3278, 90, 136, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[150778, 3935, 693, 18, 45, "Input"],
Cell[151474, 3955, 548, 17, 46, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> d6r4eisenstein.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    408392,      11627]
NotebookOptionsPosition[    391328,      11062]
NotebookOutlinePosition[    391703,      11079]
CellTagsIndexPosition[    391660,      11076]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Revisiting D6R4 amplitudes ", "Title",
 CellChangeTimes->{{3.60956866443696*^9, 3.609568668560836*^9}, {
  3.6325828509605913`*^9, 3.632582876943987*^9}}],

Cell["\<\
Supplementary material for \[OpenCurlyDoubleQuote]D6R4 amplitudes in various \
dimensions\[CloseCurlyDoubleQuote], Boris Pioline, Feb 2015.

The goal is to check weak coupling expansion / decompactification limits of \
the R4, D4R4, D6R4 couplings in various dimensions, at the level of constant \
terms with respect to the Borel subgroup. 

Disclaimer: this worksheet is not meant to be user-friendly. \
\>", "Text",
 CellChangeTimes->{{3.6325828850872726`*^9, 3.632583030332295*^9}, {
  3.6325852023005257`*^9, 3.6325852576229353`*^9}, {3.632585555438641*^9, 
  3.632585574358028*^9}, {3.632596431226314*^9, 3.6325964438067837`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"load", " ", "pre"}], "-", 
    RowBox[{
    "computed", " ", "Constant", " ", "terms", " ", "for", " ", "Eisenstein", 
     " ", "series"}]}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"SetDirectory", "[", 
     RowBox[{"NotebookDirectory", "[", "]"}], "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"<<", "EisensteinDefs`"}]}]}]], "Input",
 CellChangeTimes->{{3.613193801912793*^9, 3.6131938160173893`*^9}, {
  3.6131942080442553`*^9, 3.613194218755753*^9}, {3.622526383949387*^9, 
  3.6225263876514606`*^9}, {3.632582834572941*^9, 3.632582845114767*^9}}],

Cell[BoxData["\<\"EisensteinDefs v 1.0\"\>"], "Print",
 CellChangeTimes->{3.613194219183724*^9, 3.62365194992826*^9, 
  3.624600124313232*^9, 3.632581847120452*^9, 3.632581913375463*^9, 
  3.632582556268293*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "replacement", " ", "rules", " ", "for", " ", "completed", " ", "Riemann", 
    " ", "zeta", " ", "function"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"repzetastar", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Zetastar", "[", "x_", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{"Pi", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "x"}], "/", "2"}], ")"}]}], 
        RowBox[{"Gamma", "[", 
         RowBox[{"x", "/", "2"}], "]"}], 
        RowBox[{"Zeta", "[", "x", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repzetastari", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Zeta", "[", "x_", "]"}], "\[Rule]", 
       RowBox[{
        RowBox[{
         RowBox[{"Pi", "^", 
          RowBox[{"(", 
           RowBox[{"x", "/", "2"}], ")"}]}], "/", 
         RowBox[{"Gamma", "[", 
          RowBox[{"x", "/", "2"}], "]"}]}], 
        RowBox[{"Zetastar", "[", "x", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repzetastar2", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Zetastar", "[", "x_", "]"}], ":>", 
       RowBox[{
        RowBox[{"Zetastar", "[", 
         RowBox[{"1", "-", "x"}], "]"}], "/;", 
        RowBox[{"x", "<=", "0"}]}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"repzetastarCan", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Zetastar", "[", "s_", "]"}], "\[RuleDelayed]", 
       RowBox[{"Zetastar", "[", 
        RowBox[{"Last", "[", 
         RowBox[{"Union", "[", 
          RowBox[{"Expand", "[", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"1", "-", "s"}]}], "}"}], "]"}], "]"}], "]"}], "]"}]}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
    "volume", " ", "of", " ", "fundamental", " ", "domain", " ", "of", " ", 
     "Siegel", " ", "upper", " ", "half", " ", "plane", " ", "of", " ", 
     "degree", " ", "h"}], " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"VolFun", "[", "h_", "]"}], ":=", 
     RowBox[{
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"h", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], "/", "2"}]}]}], ")"}]}], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"Zetastar", "[", 
         RowBox[{"2", "j"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", "h"}], "}"}]}], "]"}]}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"residue", " ", "of", " ", "Siegel"}], "-", 
     RowBox[{
     "Eisenstein", " ", "series", "  ", "of", " ", "degree", " ", "h"}]}], 
    " ", "*)"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"ResEis", "[", "h_", "]"}], ":=", 
     RowBox[{
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"h", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"h", "+", "1"}], ")"}], "/", "2"}]}]}], ")"}]}], "/", 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"Zetastar", "[", 
         RowBox[{
          RowBox[{"2", "j"}], "+", "1"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"h", "/", "2"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"normalizing", " ", "factor", " ", "for", " ", "SO", 
      RowBox[{"(", 
       RowBox[{"d", ",", "d"}], ")"}]}], ",", " ", 
     RowBox[{"Lambda", "^", 
      RowBox[{"h", "[", 
       RowBox[{"1", ",", "0", ",", 
        RowBox[{"0", "..."}]}], "]"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NormFSO", "[", 
      RowBox[{"d_", ",", "h_", ",", "s_"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Zetastar", "[", 
       RowBox[{
        RowBox[{"2", "s"}], "+", "h", "+", "1", "-", "d"}], "]"}], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"Zetastar", "[", 
         RowBox[{
          RowBox[{"2", "s"}], "-", "k"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{"h", "-", "1"}]}], "}"}]}], "]"}], 
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"Zetastar", "[", 
         RowBox[{
          RowBox[{"4", "s"}], "+", 
          RowBox[{"2", "h"}], "+", "2", "-", 
          RowBox[{"2", "d"}], "-", 
          RowBox[{"2", "j"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "1", ",", 
          RowBox[{"h", "/", "2"}]}], "}"}]}], "]"}]}]}], ";"}], "\n", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"normalizing", " ", "factor", " ", "for", " ", "SO", 
     RowBox[{"(", 
      RowBox[{"d", ",", "d"}], ")"}], "spinor"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NormFSOspin", "[", 
      RowBox[{"d_", ",", "s_"}], "]"}], ":=", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Zetastar", "[", 
        RowBox[{
         RowBox[{"2", "s"}], "+", "2", "-", 
         RowBox[{"2", "k"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"d", "/", "2"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"large", " ", "radius", " ", "limit"}], ",", " ", 
     RowBox[{
      RowBox[{"SO", 
       RowBox[{"(", 
        RowBox[{"n", ",", "n"}], ")"}]}], "\[Rule]", 
      RowBox[{"SO", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"n", "-", "1"}], ",", 
         RowBox[{"n", "-", "1"}]}], ")"}]}]}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"tvec", "=", 
     RowBox[{"{", 
      RowBox[{
      "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", "t7", 
       ",", "t8"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"ttvec", "=", 
     RowBox[{"{", 
      RowBox[{
      "tt1", ",", "tt2", ",", "tt3", ",", "tt4", ",", "tt5", ",", "tt6", ",", 
       "tt7", ",", "tt8"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reptt", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"ttvec", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
        RowBox[{"tvec", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"reptti", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"tvec", "[", 
         RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
        RowBox[{"ttvec", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "8"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sotr", "[", "n_", "]"}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "r"}], ",", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"tvec", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
           RowBox[{"r", " ", 
            RowBox[{"ttvec", "[", 
             RowBox[{"[", 
              RowBox[{"i", "-", "1"}], "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "2", ",", 
            RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"tvec", "[", 
          RowBox[{"[", 
           RowBox[{"n", "-", "1"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"r", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], " ", 
          RowBox[{"ttvec", "[", 
           RowBox[{"[", 
            RowBox[{"n", "-", "2"}], "]"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"tvec", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"r", "^", 
           RowBox[{"(", 
            RowBox[{"1", "/", "2"}], ")"}]}], " ", 
          RowBox[{"ttvec", "[", 
           RowBox[{"[", 
            RowBox[{"n", "-", "1"}], "]"}], "]"}]}]}]}], "}"}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"large", " ", "volume", " ", "limit"}], ",", " ", 
     RowBox[{
      RowBox[{"SO", 
       RowBox[{"(", 
        RowBox[{"n", ",", "n"}], ")"}]}], "\[Rule]", 
      RowBox[{"SL", 
       RowBox[{"(", "n", ")"}]}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"sotv", "[", "n_", "]"}], ":=", 
     RowBox[{"Flatten", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"tvec", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
           RowBox[{
            RowBox[{"v", "^", 
             RowBox[{"(", 
              RowBox[{"i", "/", "n"}], ")"}]}], " ", 
            RowBox[{"ttvec", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"n", "-", "2"}]}], "}"}]}], "]"}], ",", 
        RowBox[{
         RowBox[{"tvec", "[", 
          RowBox[{"[", 
           RowBox[{"n", "-", "1"}], "]"}], "]"}], "\[Rule]", 
         RowBox[{
          RowBox[{"v", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"n", "-", "2"}], ")"}], "/", "2"}], "/", "n"}], 
            ")"}]}], " ", 
          RowBox[{"ttvec", "[", 
           RowBox[{"[", 
            RowBox[{"n", "-", "1"}], "]"}], "]"}]}]}], ",", 
        RowBox[{
         RowBox[{"tvec", "[", 
          RowBox[{"[", "n", "]"}], "]"}], "\[Rule]", 
         RowBox[{"v", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}]}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"weak", " ", "coupling", " ", "limit", " ", "in", " ", "D"}], 
     "=", "8"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep8ty", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "->", 
        RowBox[{"y8", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "3"}], ")"}]}]}], ",", 
       RowBox[{"t2", "->", 
        RowBox[{
         RowBox[{"T2", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "  ", 
         RowBox[{"y8", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "6"}], ")"}]}]}]}], ",", 
       RowBox[{"t", "\[Rule]", 
        RowBox[{"Sqrt", "[", "U2", "]"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep8tyi", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t1", ",", "t2", ",", "t"}], "}"}], "/.", "rep8ty"}], 
          ")"}], "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t"}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"y8", ",", "T2", ",", "U2"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"decompactification", " ", "from", " ", "D"}], "=", 
     RowBox[{
      RowBox[{"8", " ", "to", " ", "D"}], "=", "9"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep8tr", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", 
        FractionBox[
         SuperscriptBox["R2", 
          RowBox[{"1", "/", "3"}]], 
         SuperscriptBox["y9", 
          RowBox[{"2", "/", "7"}]]]}], ",", 
       RowBox[{"t2", "\[Rule]", 
        FractionBox[
         RowBox[{
          SqrtBox["R1"], " ", 
          SuperscriptBox["R2", 
           RowBox[{"2", "/", "3"}]]}], 
         SuperscriptBox["y9", 
          RowBox[{"1", "/", "14"}]]]}], ",", 
       RowBox[{"t", "\[Rule]", 
        SqrtBox[
         FractionBox[
          RowBox[{"R2", " ", 
           SuperscriptBox["y9", 
            RowBox[{"1", "/", "7"}]]}], "R1"]]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"weak", " ", "coupling", " ", "limit", " ", "in", " ", "D"}], 
     "=", "7"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep7ty", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", 
        RowBox[{"y7", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "/", "5"}], ")"}]}]}], ",", 
       RowBox[{"t2", "\[Rule]", 
        RowBox[{
         RowBox[{"y7", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "/", "10"}], ")"}]}], "tt2"}]}], ",", 
       RowBox[{"t3", "\[Rule]", 
        RowBox[{
         RowBox[{"y7", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "5"}], ")"}]}], "tt3"}]}], ",", 
       RowBox[{"t4", "\[Rule]", 
        RowBox[{
         RowBox[{"y7", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "10"}], ")"}]}], "tt4"}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep7tyi", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}], "/.", 
             "rep7ty"}], ")"}], "==", 
           RowBox[{"{", 
            RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"y7", ",", "tt2", ",", "tt3", ",", "tt4"}], "}"}]}], "]"}],
         "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"t1", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"decompactification", " ", "from", " ", "D"}], "=", 
     RowBox[{
      RowBox[{"7", " ", "to", " ", "D"}], "=", "8"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep7tr", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "5"}], ")"}]}], "tt1"}]}], ",", 
       RowBox[{"t2", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"4", "/", "5"}], ")"}]}], "tt2"}]}], ",", 
       RowBox[{"t3", "\[Rule]", 
        RowBox[{"r", "^", 
         RowBox[{"(", 
          RowBox[{"6", "/", "5"}], ")"}]}]}], ",", 
       RowBox[{"t4", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "5"}], ")"}]}], "t"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep7tri", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}], "/.", 
           "rep7tr"}], ")"}], "==", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "tt1", ",", "tt2", ",", "t"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"weak", " ", "coupling", " ", "limit", " ", "in", " ", "D"}], 
     "=", "6"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep6ty", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "->", 
        RowBox[{"y6", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "/", "2"}], ")"}]}]}], ",", 
       RowBox[{"t2", "->", 
        RowBox[{
         RowBox[{"y6", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "tt2"}]}], ",", 
       RowBox[{"t3", "->", 
        RowBox[{
         RowBox[{"y6", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "tt3"}]}], ",", 
       RowBox[{"t4", "->", 
        RowBox[{
         RowBox[{"y6", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ")"}]}], "tt4"}]}], ",", 
       RowBox[{"t5", "->", 
        RowBox[{
         RowBox[{"y6", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], ")"}]}], "tt5"}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep6tyi", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{"Solve", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], 
             "}"}], "/.", "rep6ty"}], ")"}], "==", 
          RowBox[{"{", 
           RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], 
           "}"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"y6", ",", "tt2", ",", "tt3", ",", "tt4", ",", "tt5"}], 
          "}"}]}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"decompactification", " ", "from", " ", "D"}], "=", 
     RowBox[{
      RowBox[{"6", " ", "to", " ", "D"}], "=", "7"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep6tr", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "tt1"}]}], ",", 
       RowBox[{"t2", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "1", ")"}]}], "tt2"}]}], ",", 
       RowBox[{"t3", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "tt3"}]}], ",", 
       RowBox[{"t4", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "4"}], ")"}]}], "tt4"}]}], ",", 
       RowBox[{"t5", "->", 
        RowBox[{"r", "^", 
         RowBox[{"(", 
          RowBox[{"5", "/", "4"}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep6tri", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}],
            "/.", "rep6tr"}], ")"}], "==", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}]}],
         ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "tt1", ",", "tt2", ",", "tt3", ",", "tt4"}], 
         "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"weak", " ", "coupling", " ", "limit", " ", "in", " ", "D"}], 
     "=", "5"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep5ty", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "->", 
        RowBox[{"y5", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "/", "3"}], ")"}]}]}], ",", 
       RowBox[{"t2", "->", 
        RowBox[{
         RowBox[{"y5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "tt2"}]}], ",", 
       RowBox[{"t3", "->", 
        RowBox[{
         RowBox[{"y5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "/", "6"}], ")"}]}], "tt3"}]}], ",", 
       RowBox[{"t4", "->", 
        RowBox[{
         RowBox[{"y5", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], "tt4"}]}], ",", 
       RowBox[{"t5", "->", 
        RowBox[{
         RowBox[{"y5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "3"}], ")"}]}], "tt5"}]}], ",", 
       RowBox[{"t6", "->", 
        RowBox[{
         RowBox[{"y5", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "3"}], ")"}]}], "tt6"}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep5tyi", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
              "}"}], "/.", "rep5ty"}], ")"}], "==", 
           RowBox[{"{", 
            RowBox[{
            "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
            "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
           "y5", ",", "tt2", ",", "tt3", ",", "tt4", ",", "tt5", ",", "tt6"}],
            "}"}]}], "]"}], "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"t1", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"decompactification", " ", "from", " ", "D"}], "=", 
     RowBox[{
      RowBox[{"5", " ", "to", " ", "D"}], "=", "6"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep5tr", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"2", "/", "3"}], ")"}]}], "tt1"}]}], ",", 
       RowBox[{"t2", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "1", ")"}]}], "tt4"}]}], ",", 
       RowBox[{"t3", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"4", "/", "3"}], ")"}]}], "tt2"}]}], ",", 
       RowBox[{"t4", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "2", ")"}]}], "tt3"}]}], ",", 
       RowBox[{"t5", "->", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "3"}], ")"}]}], "tt5"}]}], ",", 
       RowBox[{"t6", "\[Rule]", 
        RowBox[{"r", "^", 
         RowBox[{"(", 
          RowBox[{"4", "/", "3"}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep5tri", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
            "}"}], "/.", "rep5tr"}], ")"}], "==", 
         RowBox[{"{", 
          RowBox[{
          "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
          "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
         "r", ",", "tt1", ",", "tt2", ",", "tt3", ",", "tt4", ",", "tt5"}], 
         "}"}]}], "]"}], "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"weak", " ", "coupling", " ", "limit", " ", "in", " ", "D"}], 
     "=", "4"}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep4ty", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "->", 
        RowBox[{"y4", "^", 
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}]}]}], ",", 
       RowBox[{"t2", "->", 
        RowBox[{
         RowBox[{"y4", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], "tt2"}]}], ",", 
       RowBox[{"t3", "->", 
        RowBox[{
         RowBox[{"y4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "/", "2"}], ")"}]}], "tt3"}]}], ",", 
       RowBox[{"t4", "->", 
        RowBox[{
         RowBox[{"y4", "^", 
          RowBox[{"(", 
           RowBox[{"-", "2"}], ")"}]}], "tt4"}]}], ",", 
       RowBox[{"t5", "->", 
        RowBox[{
         RowBox[{"y4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "/", "2"}], ")"}]}], "tt5"}]}], ",", 
       RowBox[{"t6", "->", 
        RowBox[{
         RowBox[{"y4", "^", 
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}]}], "tt6"}]}], ",", 
       RowBox[{"t7", "\[Rule]", 
        RowBox[{
         RowBox[{"y4", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ")"}]}], "tt7"}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep4tyi", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Solve", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", 
               ",", "t7"}], "}"}], "/.", "rep4ty"}], ")"}], "==", 
           RowBox[{"{", 
            RowBox[{
            "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", 
             "t7"}], "}"}]}], ",", 
          RowBox[{"{", 
           RowBox[{
           "y4", ",", "tt2", ",", "tt3", ",", "tt4", ",", "tt5", ",", "tt6", 
            ",", "tt7"}], "}"}]}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"t1", ">", "0"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"decompactification", " ", "from", " ", "D"}], "=", 
     RowBox[{
      RowBox[{"4", " ", "to", " ", "D"}], "=", "5"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep4tr", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "1", ")"}]}], "tt1"}]}], ",", 
       RowBox[{"t2", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"3", "/", "2"}], ")"}]}], "tt2"}]}], ",", 
       RowBox[{"t3", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "2", ")"}]}], "tt3"}]}], ",", 
       RowBox[{"t4", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "3", ")"}]}], "tt4"}]}], ",", 
       RowBox[{"t5", "->", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "2"}], ")"}]}], "tt5"}]}], ",", 
       RowBox[{"t6", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "2", ")"}]}], "tt6"}]}], ",", 
       RowBox[{"t7", "\[Rule]", 
        RowBox[{"r", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep4tri", "=", 
     RowBox[{
      RowBox[{"Solve", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{
            "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", 
             "t7"}], "}"}], "/.", "rep4tr"}], ")"}], "==", 
         RowBox[{"{", 
          RowBox[{
          "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", 
           "t7"}], "}"}]}], ",", 
        RowBox[{"{", 
         RowBox[{
         "r", ",", "tt1", ",", "tt2", ",", "tt3", ",", "tt4", ",", "tt5", ",",
           "tt6"}], "}"}]}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"weak", " ", "coupling", " ", "limit", " ", "in", " ", "D"}], 
     "=", "3"}], "  ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep3ty", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "->", 
        RowBox[{"y3", "^", 
         RowBox[{"(", 
          RowBox[{"-", "2"}], ")"}]}]}], ",", 
       RowBox[{"t2", "->", 
        RowBox[{
         RowBox[{"y3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "/", "2"}], ")"}]}], "tt2"}]}], ",", 
       RowBox[{"t3", "->", 
        RowBox[{
         RowBox[{"y3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "/", "2"}], ")"}]}], "tt3"}]}], ",", 
       RowBox[{"t4", "->", 
        RowBox[{
         RowBox[{"y3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "10"}], "/", "2"}], ")"}]}], "tt4"}]}], ",", 
       RowBox[{"t5", "->", 
        RowBox[{
         RowBox[{"y3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "/", "2"}], ")"}]}], "tt5"}]}], ",", 
       RowBox[{"t6", "->", 
        RowBox[{
         RowBox[{"y3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "6"}], "/", "2"}], ")"}]}], "tt6"}]}], ",", 
       RowBox[{"t7", "\[Rule]", 
        RowBox[{
         RowBox[{"y3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "/", "2"}], ")"}]}], "tt7"}]}], ",", 
       RowBox[{"t8", "\[Rule]", 
        RowBox[{
         RowBox[{"y3", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "/", "2"}], ")"}]}], "tt8"}]}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"decompactification", " ", "from", " ", "D"}], "=", 
     RowBox[{
      RowBox[{"3", " ", "to", " ", "D"}], "=", "4"}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"rep3tr", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "2", ")"}]}], "tt1"}]}], ",", 
       RowBox[{"t2", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "3", ")"}]}], "tt2"}]}], ",", 
       RowBox[{"t3", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "4", ")"}]}], "tt3"}]}], ",", 
       RowBox[{"t4", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "6", ")"}]}], "tt4"}]}], ",", 
       RowBox[{"t5", "->", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "5", ")"}]}], "tt5"}]}], ",", 
       RowBox[{"t6", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "4", ")"}]}], "tt6"}]}], ",", 
       RowBox[{"t7", "\[Rule]", 
        RowBox[{
         RowBox[{"r", "^", 
          RowBox[{"(", "3", ")"}]}], "tt7"}]}], ",", 
       RowBox[{"t8", "\[Rule]", 
        RowBox[{"r", "^", "2"}]}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.609747062945532*^9, 3.6097470689566708`*^9}, 
   3.6101042469714403`*^9, {3.61016190225159*^9, 3.6101619025427227`*^9}, {
   3.6126200538655024`*^9, 3.612620067628587*^9}, {3.612783965462914*^9, 
   3.612783967604889*^9}, {3.620392922056826*^9, 3.6203929322219677`*^9}, {
   3.620400981668507*^9, 3.620400993696746*^9}, {3.620968476778426*^9, 
   3.620968476986252*^9}, 3.623582430983862*^9, {3.623652112640575*^9, 
   3.623652117986188*^9}, 3.623667151461052*^9, {3.626170677842177*^9, 
   3.626170683626774*^9}, {3.626697910728547*^9, 3.6266979110093327`*^9}, {
   3.627039790875667*^9, 3.627039801259049*^9}, {3.627039835586771*^9, 
   3.627039835890224*^9}, {3.627061232542366*^9, 3.627061236371558*^9}, {
   3.632580797137106*^9, 3.6325808059114437`*^9}, {3.632580847983567*^9, 
   3.632580852902424*^9}, 3.632581007957528*^9, {3.632582338749135*^9, 
   3.632582340323874*^9}, {3.632582568443919*^9, 3.6325826738378277`*^9}, {
   3.6325827242336693`*^9, 3.6325828107259893`*^9}, {3.632584553021975*^9, 
   3.632584553373269*^9}, {3.632584838463828*^9, 3.632584867193507*^9}}],

Cell[CellGroupData[{

Cell["\<\
Langlands formula for constant terms of parabolic Eisenstein series - used to \
construct EisensteinDefs.m\
\>", "Subtitle",
 CellChangeTimes->{{3.632583058546288*^9, 3.632583073443046*^9}, {
  3.632583198798519*^9, 3.632583213719145*^9}, {3.632583658900257*^9, 
  3.632583665411009*^9}}],

Cell["\<\
The Cartan matrix, list of positive roots and lists of Weyl words in the \
double coset W_i\\W/W_R are generated in LiE using the commands 

setdefault G;
pos_roots;
double_coset([all simple roots except i], [all simple roots except R])

and then imported by hand.\
\>", "Text",
 CellChangeTimes->{{3.6325836857291403`*^9, 3.632583765727832*^9}, {
  3.6325837959591923`*^9, 3.632583882187693*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "choose", " ", "Cartan", " ", "matrix", " ", "and", " ", "weight"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Cartan", "=", "CartanD7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Posroots", "=", "PosrootsD7"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"lambdaR", "=", 
     RowBox[{"Take", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0"}], "}"}], ",", 
       RowBox[{"Length", "[", "Cartan", "]"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Weyl", "=", 
     RowBox[{"WorbitD7", "[", "lambdaR", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"NormFac", "=", "1"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.608628360757503*^9, 3.608628363815366*^9}, {
   3.608872800479869*^9, 3.608872820140592*^9}, {3.6088728655203238`*^9, 
   3.608872866224924*^9}, {3.608874735883087*^9, 3.608874735969698*^9}, {
   3.608998775210579*^9, 3.6089987753295183`*^9}, {3.608999895673431*^9, 
   3.608999895746427*^9}, {3.609046141251144*^9, 3.6090461422963247`*^9}, {
   3.609180474980467*^9, 3.609180475496767*^9}, {3.609181364210833*^9, 
   3.6091813643193083`*^9}, {3.6093457963154297`*^9, 
   3.6093457969961233`*^9}, {3.609346066573844*^9, 3.609346066827445*^9}, {
   3.609346269016851*^9, 3.60934626922226*^9}, {3.609346453541325*^9, 
   3.6093464539161663`*^9}, {3.609346522942387*^9, 3.609346523001544*^9}, {
   3.609349283362503*^9, 3.609349284922611*^9}, {3.609349547470557*^9, 
   3.609349549576517*^9}, {3.609349605976877*^9, 3.609349606522129*^9}, {
   3.609352888586659*^9, 3.6093528886448193`*^9}, {3.609437528096464*^9, 
   3.6094375289889193`*^9}, {3.6094410511487617`*^9, 3.609441052193055*^9}, {
   3.609522640410906*^9, 3.609522640490724*^9}, {3.609523867926371*^9, 
   3.6095238687819023`*^9}, {3.609525278808083*^9, 3.6095252803626966`*^9}, {
   3.6095654059768887`*^9, 3.609565406162798*^9}, {3.609574623892269*^9, 
   3.609574624823308*^9}, {3.609574724963579*^9, 3.609574725102709*^9}, {
   3.6097485710194387`*^9, 3.609748615776648*^9}, {3.609755665332172*^9, 
   3.6097556656424007`*^9}, {3.6097557249594927`*^9, 3.609755737926371*^9}, {
   3.609755836091569*^9, 3.60975583725775*^9}, {3.6097573857010317`*^9, 
   3.6097574134771023`*^9}, {3.6097575734755297`*^9, 3.609757573905633*^9}, {
   3.609840814654269*^9, 3.6098408198354063`*^9}, {3.609840935183766*^9, 
   3.609840935319518*^9}, {3.609841059344676*^9, 3.609841059609252*^9}, {
   3.609841134338876*^9, 3.6098411418884983`*^9}, {3.61017548957006*^9, 
   3.610175496816971*^9}, {3.61024796706592*^9, 3.610247973543303*^9}, {
   3.610248035068904*^9, 3.610248037816071*^9}, {3.610248129487666*^9, 
   3.610248130670804*^9}, {3.610248233602084*^9, 3.6102482366910152`*^9}, {
   3.610248358698197*^9, 3.610248359926549*^9}, {3.610248457933387*^9, 
   3.6102484590596333`*^9}, {3.610249465942679*^9, 3.6102494677534523`*^9}, {
   3.610292254051015*^9, 3.610292260432029*^9}, {3.610292704815503*^9, 
   3.610292705013563*^9}, {3.6104391634029903`*^9, 3.6104391666184196`*^9}, {
   3.6104404311312323`*^9, 3.610440434835794*^9}, {3.610448419728879*^9, 
   3.6104484225578957`*^9}, {3.610472627962739*^9, 3.610472632473298*^9}, {
   3.610473780009095*^9, 3.61047378699903*^9}, {3.610474667794166*^9, 
   3.610474670980413*^9}, {3.6122451517770042`*^9, 3.61224516015231*^9}, {
   3.612245315697248*^9, 3.612245317239043*^9}, {3.6122456753299932`*^9, 
   3.6122456843026114`*^9}, {3.612773262754184*^9, 3.612773273722526*^9}, {
   3.6127733218453083`*^9, 3.612773322723713*^9}, {3.612773355290638*^9, 
   3.612773356193925*^9}, {3.61277340557292*^9, 3.612773406747451*^9}, {
   3.612773442155115*^9, 3.612773443189274*^9}, {3.6127779096881027`*^9, 
   3.612777909759508*^9}, {3.612778243478382*^9, 3.612778247076458*^9}, {
   3.612778302512638*^9, 3.612778306014749*^9}, {3.613145735899033*^9, 
   3.6131457405160646`*^9}, {3.61314648531691*^9, 3.613146488859557*^9}, {
   3.6131465735472927`*^9, 3.6131465754679747`*^9}, {3.613187336220978*^9, 
   3.613187343531474*^9}, {3.613187420204618*^9, 3.613187421132037*^9}, {
   3.613187491463619*^9, 3.613187492755562*^9}, {3.6131922050442457`*^9, 
   3.613192207372744*^9}, {3.613192297214521*^9, 3.613192298563868*^9}, {
   3.613192701981208*^9, 3.6131927086337843`*^9}, {3.61323267197267*^9, 
   3.6132326914798727`*^9}, {3.6201817000248823`*^9, 3.620181709725418*^9}, {
   3.6202051941520977`*^9, 3.620205211030212*^9}, {3.620205273416031*^9, 
   3.620205273745871*^9}, {3.6203914703919067`*^9, 3.620391478924754*^9}, {
   3.620968174871139*^9, 3.62096818256784*^9}, {3.620968225357009*^9, 
   3.6209682261237297`*^9}, {3.620968260052607*^9, 3.6209682601976433`*^9}, {
   3.6209684097186604`*^9, 3.620968412472105*^9}, {3.6211859751797237`*^9, 
   3.621186007893787*^9}, {3.6211860588751373`*^9, 3.6211860642474003`*^9}, {
   3.622739853694653*^9, 3.622739856769628*^9}, {3.6266762035611057`*^9, 
   3.626676204817287*^9}, {3.6266766625985947`*^9, 3.626676678932674*^9}, {
   3.626677024163772*^9, 3.6266770253128843`*^9}, {3.626677804189234*^9, 
   3.6266778178691893`*^9}, {3.626678344895751*^9, 3.6266783572468452`*^9}, {
   3.626679215591054*^9, 3.626679217535557*^9}, {3.6266793464207277`*^9, 
   3.626679348764139*^9}, {3.6266811943710203`*^9, 3.6266811997843657`*^9}, {
   3.626681324968305*^9, 3.626681328668564*^9}, {3.626681509107222*^9, 
   3.626681517585198*^9}, {3.626682471793539*^9, 3.626682473879757*^9}, {
   3.6266828437039747`*^9, 3.626682849501232*^9}, {3.626686998276833*^9, 
   3.626687036374194*^9}, {3.626688670697472*^9, 3.626688674231571*^9}, {
   3.6266888808601093`*^9, 3.6266888811324463`*^9}, {3.626688917961088*^9, 
   3.62668891838656*^9}, {3.626692130011071*^9, 3.626692132152506*^9}, {
   3.626692173531209*^9, 3.626692178008315*^9}, {3.62669223506598*^9, 
   3.626692236838122*^9}, {3.6266964766619*^9, 3.626696488186507*^9}, {
   3.6267134913477507`*^9, 3.62671349413118*^9}, {3.626714479787788*^9, 
   3.626714481642255*^9}, {3.627035473579298*^9, 3.627035493772339*^9}, {
   3.627035923738155*^9, 3.627035925880375*^9}, {3.627036023853943*^9, 
   3.6270360257323103`*^9}, {3.6270371287704563`*^9, 
   3.6270371328798723`*^9}, {3.627037566605557*^9, 3.627037569130245*^9}, {
   3.6270378376702967`*^9, 3.627037842886262*^9}, {3.627038088032453*^9, 
   3.627038090934751*^9}, {3.6270396458034763`*^9, 3.627039652851522*^9}, {
   3.627040573224017*^9, 3.6270405869566298`*^9}, {3.6270605671589317`*^9, 
   3.627060576678237*^9}, {3.6270616070639544`*^9, 3.627061650704895*^9}, {
   3.627301836601747*^9, 3.627301843441827*^9}, {3.627303618536559*^9, 
   3.6273036304638367`*^9}, {3.627303998487247*^9, 3.627303999383938*^9}, {
   3.6273175971985273`*^9, 3.627317623312035*^9}, {3.627318395560647*^9, 
   3.627318400419887*^9}, {3.630900748388728*^9, 3.630900751935161*^9}, {
   3.630901096611272*^9, 3.63090109860503*^9}, {3.6325511075093193`*^9, 
   3.632551111780117*^9}, {3.6325519038310833`*^9, 3.632551905902532*^9}, {
   3.632552215712186*^9, 3.6325522175356073`*^9}, {3.6325523971223173`*^9, 
   3.6325523999025507`*^9}, {3.632558314087982*^9, 3.632558323429332*^9}, {
   3.632558757668428*^9, 3.632558759771721*^9}, {3.632559675338881*^9, 
   3.632559677136159*^9}, 3.632583091088977*^9, {3.632583166077095*^9, 
   3.632583220747912*^9}, {3.6325833814384747`*^9, 3.63258338365315*^9}, {
   3.6325834208920183`*^9, 3.632583437891511*^9}, 3.63258347293122*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "cc", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cartani", "=", 
   RowBox[{"Inverse", "[", "Cartan", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rho", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"1", ",", 
     RowBox[{"Length", "[", "Cartan", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"iProd", "[", 
    RowBox[{"vec1_", ",", "vec2_"}], "]"}], ":=", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Cartani", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], " ", 
      RowBox[{"vec1", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", 
      RowBox[{"vec2", "[", 
       RowBox[{"[", "j", "]"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "vec1", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", 
       RowBox[{"Length", "[", "vec1", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tvec", "=", 
   RowBox[{"Take", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", "t7", 
       ",", "t8"}], "}"}], ",", 
     RowBox[{"Length", "[", "Cartan", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"svec", "=", 
   RowBox[{"Take", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "s1", ",", "s2", ",", "s3", ",", "s4", ",", "s5", ",", "s6", ",", "s7", 
       ",", "s8"}], "}"}], ",", 
     RowBox[{"Length", "[", "Cartan", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rept", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t1", "\[Rule]", "1"}], ",", 
     RowBox[{"t2", "\[Rule]", "1"}], ",", 
     RowBox[{"t3", "\[Rule]", "1"}], ",", 
     RowBox[{"t4", "\[Rule]", "1"}], ",", 
     RowBox[{"t5", "\[Rule]", "1"}], ",", 
     RowBox[{"t6", "\[Rule]", "1"}], ",", 
     RowBox[{"t7", "\[Rule]", "1"}], ",", 
     RowBox[{"t8", "\[Rule]", "1"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"reps", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"svec", "[", 
       RowBox[{"[", "i", "]"}], "]"}], "\[Rule]", 
      RowBox[{"s", " ", 
       RowBox[{"lambdaR", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", 
       RowBox[{"Length", "[", "Cartan", "]"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lambda", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"(", 
      RowBox[{"lambdaR", " ", "svec"}], ")"}]}], "-", "rho"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kappa", "=", 
   RowBox[{
    RowBox[{"iProd", "[", 
     RowBox[{"rho", ",", "lambdaR"}], "]"}], "/", 
    RowBox[{"iProd", "[", 
     RowBox[{"lambdaR", ",", "lambdaR"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Casimir", "[", 
      RowBox[{"Cartan", ",", 
       RowBox[{"lambdaR", " ", "svec"}]}], "]"}], ",", "kappa"}], "}"}], 
   "]"}], "/.", "reps"}]}], "Input",
 CellChangeTimes->{{3.608628360757503*^9, 3.608628363815366*^9}, {
   3.608872800479869*^9, 3.608872820140592*^9}, {3.6088728655203238`*^9, 
   3.608872866224924*^9}, {3.608874735883087*^9, 3.608874735969698*^9}, {
   3.608998775210579*^9, 3.6089987753295183`*^9}, {3.608999895673431*^9, 
   3.608999895746427*^9}, {3.609046141251144*^9, 3.6090461422963247`*^9}, {
   3.609180474980467*^9, 3.609180475496767*^9}, {3.609181364210833*^9, 
   3.6091813643193083`*^9}, {3.6093457963154297`*^9, 
   3.6093457969961233`*^9}, {3.609346066573844*^9, 3.609346066827445*^9}, {
   3.609346269016851*^9, 3.60934626922226*^9}, {3.609346453541325*^9, 
   3.6093464539161663`*^9}, {3.609346522942387*^9, 3.609346523001544*^9}, {
   3.609349283362503*^9, 3.609349284922611*^9}, {3.609349547470557*^9, 
   3.609349549576517*^9}, {3.609349605976877*^9, 3.609349606522129*^9}, {
   3.609352888586659*^9, 3.6093528886448193`*^9}, {3.609437528096464*^9, 
   3.6094375289889193`*^9}, {3.6094410511487617`*^9, 3.609441052193055*^9}, {
   3.609522640410906*^9, 3.609522640490724*^9}, {3.609523867926371*^9, 
   3.6095238687819023`*^9}, {3.609525278808083*^9, 3.6095252803626966`*^9}, {
   3.6095654059768887`*^9, 3.609565406162798*^9}, {3.609574623892269*^9, 
   3.609574624823308*^9}, {3.609574724963579*^9, 3.609574725102709*^9}, {
   3.6097485710194387`*^9, 3.609748615776648*^9}, {3.609755665332172*^9, 
   3.6097556656424007`*^9}, {3.6097557249594927`*^9, 3.609755737926371*^9}, {
   3.609755836091569*^9, 3.60975583725775*^9}, {3.6097573857010317`*^9, 
   3.6097574134771023`*^9}, {3.6097575734755297`*^9, 3.609757573905633*^9}, {
   3.609840814654269*^9, 3.6098408198354063`*^9}, {3.609840935183766*^9, 
   3.609840935319518*^9}, {3.609841059344676*^9, 3.609841059609252*^9}, {
   3.609841134338876*^9, 3.6098411418884983`*^9}, {3.61017548957006*^9, 
   3.610175496816971*^9}, {3.61024796706592*^9, 3.610247973543303*^9}, {
   3.610248035068904*^9, 3.610248037816071*^9}, {3.610248129487666*^9, 
   3.610248130670804*^9}, {3.610248233602084*^9, 3.6102482366910152`*^9}, {
   3.610248358698197*^9, 3.610248359926549*^9}, {3.610248457933387*^9, 
   3.6102484590596333`*^9}, {3.610249465942679*^9, 3.6102494677534523`*^9}, {
   3.610292254051015*^9, 3.610292260432029*^9}, {3.610292704815503*^9, 
   3.610292705013563*^9}, {3.6104391634029903`*^9, 3.6104391666184196`*^9}, {
   3.6104404311312323`*^9, 3.610440434835794*^9}, {3.610448419728879*^9, 
   3.6104484225578957`*^9}, {3.610472627962739*^9, 3.610472632473298*^9}, {
   3.610473780009095*^9, 3.61047378699903*^9}, {3.610474667794166*^9, 
   3.610474670980413*^9}, {3.6122451517770042`*^9, 3.61224516015231*^9}, {
   3.612245315697248*^9, 3.612245317239043*^9}, {3.6122456753299932`*^9, 
   3.6122456843026114`*^9}, {3.612773262754184*^9, 3.612773273722526*^9}, {
   3.6127733218453083`*^9, 3.612773322723713*^9}, {3.612773355290638*^9, 
   3.612773356193925*^9}, {3.61277340557292*^9, 3.612773406747451*^9}, {
   3.612773442155115*^9, 3.612773443189274*^9}, {3.6127779096881027`*^9, 
   3.612777909759508*^9}, {3.612778243478382*^9, 3.612778247076458*^9}, {
   3.612778302512638*^9, 3.612778306014749*^9}, {3.613145735899033*^9, 
   3.6131457405160646`*^9}, {3.61314648531691*^9, 3.613146488859557*^9}, {
   3.6131465735472927`*^9, 3.6131465754679747`*^9}, {3.613187336220978*^9, 
   3.613187343531474*^9}, {3.613187420204618*^9, 3.613187421132037*^9}, {
   3.613187491463619*^9, 3.613187492755562*^9}, {3.6131922050442457`*^9, 
   3.613192207372744*^9}, {3.613192297214521*^9, 3.613192298563868*^9}, {
   3.613192701981208*^9, 3.6131927086337843`*^9}, {3.61323267197267*^9, 
   3.6132326914798727`*^9}, {3.6201817000248823`*^9, 3.620181709725418*^9}, {
   3.6202051941520977`*^9, 3.620205211030212*^9}, {3.620205273416031*^9, 
   3.620205273745871*^9}, {3.6203914703919067`*^9, 3.620391478924754*^9}, {
   3.620968174871139*^9, 3.62096818256784*^9}, {3.620968225357009*^9, 
   3.6209682261237297`*^9}, {3.620968260052607*^9, 3.6209682601976433`*^9}, {
   3.6209684097186604`*^9, 3.620968412472105*^9}, {3.6211859751797237`*^9, 
   3.621186007893787*^9}, {3.6211860588751373`*^9, 3.6211860642474003`*^9}, {
   3.622739853694653*^9, 3.622739856769628*^9}, {3.6266762035611057`*^9, 
   3.626676204817287*^9}, {3.6266766625985947`*^9, 3.626676678932674*^9}, {
   3.626677024163772*^9, 3.6266770253128843`*^9}, {3.626677804189234*^9, 
   3.6266778178691893`*^9}, {3.626678344895751*^9, 3.6266783572468452`*^9}, {
   3.626679215591054*^9, 3.626679217535557*^9}, {3.6266793464207277`*^9, 
   3.626679348764139*^9}, {3.6266811943710203`*^9, 3.6266811997843657`*^9}, {
   3.626681324968305*^9, 3.626681328668564*^9}, {3.626681509107222*^9, 
   3.626681517585198*^9}, {3.626682471793539*^9, 3.626682473879757*^9}, {
   3.6266828437039747`*^9, 3.626682849501232*^9}, {3.626686998276833*^9, 
   3.626687036374194*^9}, {3.626688670697472*^9, 3.626688674231571*^9}, {
   3.6266888808601093`*^9, 3.6266888811324463`*^9}, {3.626688917961088*^9, 
   3.62668891838656*^9}, {3.626692130011071*^9, 3.626692132152506*^9}, {
   3.626692173531209*^9, 3.626692178008315*^9}, {3.62669223506598*^9, 
   3.626692236838122*^9}, {3.6266964766619*^9, 3.626696488186507*^9}, {
   3.6267134913477507`*^9, 3.62671349413118*^9}, {3.626714479787788*^9, 
   3.626714481642255*^9}, {3.627035473579298*^9, 3.627035493772339*^9}, {
   3.627035923738155*^9, 3.627035925880375*^9}, {3.627036023853943*^9, 
   3.6270360257323103`*^9}, {3.6270371287704563`*^9, 
   3.6270371328798723`*^9}, {3.627037566605557*^9, 3.627037569130245*^9}, {
   3.6270378376702967`*^9, 3.627037842886262*^9}, {3.627038088032453*^9, 
   3.627038090934751*^9}, {3.6270396458034763`*^9, 3.627039652851522*^9}, {
   3.627040573224017*^9, 3.6270405869566298`*^9}, {3.6270605671589317`*^9, 
   3.627060576678237*^9}, {3.6270616070639544`*^9, 3.627061650704895*^9}, {
   3.627301836601747*^9, 3.627301843441827*^9}, {3.627303618536559*^9, 
   3.6273036304638367`*^9}, {3.627303998487247*^9, 3.627303999383938*^9}, {
   3.6273175971985273`*^9, 3.627317623312035*^9}, {3.627318395560647*^9, 
   3.627318400419887*^9}, {3.630900748388728*^9, 3.630900751935161*^9}, {
   3.630901096611272*^9, 3.63090109860503*^9}, {3.6325511075093193`*^9, 
   3.632551111780117*^9}, {3.6325519038310833`*^9, 3.632551905902532*^9}, {
   3.632552215712186*^9, 3.6325522175356073`*^9}, {3.6325523971223173`*^9, 
   3.6325523999025507`*^9}, {3.632558314087982*^9, 3.632558323429332*^9}, {
   3.632558757668428*^9, 3.632558759771721*^9}, {3.632559675338881*^9, 
   3.632559677136159*^9}, 3.632583091088977*^9, {3.632583166077095*^9, 
   3.632583174614773*^9}, {3.632583223243338*^9, 3.632583274264772*^9}, {
   3.632583331743496*^9, 3.6325833446434097`*^9}, {3.632585533745273*^9, 
   3.6325855351002274`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "6"}], "+", "s"}], ")"}], " ", "s"}], ",", "6"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.608833771667879*^9, 3.6088337961954823`*^9}, 
   3.60883384565107*^9, 3.608834328033024*^9, 3.6088374412825327`*^9, 
   3.608873728878727*^9, 3.608874738900752*^9, {3.6089987853004208`*^9, 
   3.608998797733947*^9}, 3.6089988287613573`*^9, 3.608999104589267*^9, {
   3.608999897691895*^9, 3.608999909312442*^9}, 3.609046144219927*^9, {
   3.6091804805324907`*^9, 3.609180502677356*^9}, {3.6091805687840643`*^9, 
   3.609180603976535*^9}, 3.609181369280414*^9, {3.609181474479597*^9, 
   3.6091814937926197`*^9}, 3.609181587604087*^9, {3.6093458405417643`*^9, 
   3.609345855731864*^9}, {3.609345903661796*^9, 3.609345942329124*^9}, {
   3.60934602109865*^9, 3.609346076822536*^9}, 3.6093461548412237`*^9, {
   3.609346184871517*^9, 3.609346246044063*^9}, {3.609346282176383*^9, 
   3.609346328502697*^9}, {3.609346377042083*^9, 3.609346380802783*^9}, {
   3.609346428654944*^9, 3.609346478594206*^9}, 3.609346525368156*^9, 
   3.6093493055774403`*^9, 3.6093495339164867`*^9, 3.609349565878275*^9, 
   3.6093496105705023`*^9, 3.609350012540945*^9, 3.609352890390246*^9, {
   3.609437517712734*^9, 3.609437530094511*^9}, 3.609440288302614*^9, 
   3.609522779470544*^9, 3.609522855758587*^9, 3.6095233126044703`*^9, 
   3.6095233640223618`*^9, 3.609523950689755*^9, 3.60952528770225*^9, 
   3.609525523640192*^9, 3.609525942775125*^9, 3.609565410672118*^9, 
   3.609574628042041*^9, 3.609574727765861*^9, {3.609755672596725*^9, 
   3.609755679903665*^9}, 3.609755839298662*^9, 3.609757580418173*^9, 
   3.60984082669667*^9, 3.609840937294735*^9, 3.609841145197446*^9, 
   3.61017552832121*^9, 3.6102479777060947`*^9, 3.610248040608676*^9, 
   3.61024813268233*^9, 3.610248243727281*^9, 3.610248362128181*^9, 
   3.610248461134531*^9, 3.610249470046135*^9, 3.61029226837302*^9, 
   3.61029274161975*^9, 3.610439174000258*^9, 3.610440437100388*^9, 
   3.610448424900243*^9, 3.61047263562704*^9, {3.6104726837784233`*^9, 
   3.610472708579546*^9}, 3.610473789328454*^9, {3.610474674216516*^9, 
   3.6104746980687838`*^9}, 3.612245173190763*^9, 3.612245206054269*^9, 
   3.612245319467915*^9, 3.6122456862831*^9, {3.6127732659596653`*^9, 
   3.612773275041583*^9}, 3.612773323727957*^9, 3.6127733573861103`*^9, 
   3.612773407835484*^9, 3.612773445638378*^9, 3.612777912408368*^9, 
   3.612778225795086*^9, 3.6127782697024107`*^9, 3.612778315777967*^9, 
   3.612778715231079*^9, 3.613145748614378*^9, 3.613145794167687*^9, 
   3.6131459778675547`*^9, 3.6131464906254797`*^9, 3.61314658385959*^9, 
   3.613187346548202*^9, 3.6131874226317167`*^9, 3.613187494227289*^9, 
   3.613192209388785*^9, 3.6131923002723*^9, {3.6132326839994707`*^9, 
   3.6132326931380796`*^9}, 3.62018172161154*^9, 3.6201841703998737`*^9, {
   3.620184347808799*^9, 3.620184355945766*^9}, 3.620205684463871*^9, 
   3.620391482429858*^9, 3.620393034413625*^9, 3.62072726148895*^9, 
   3.620968190067831*^9, 3.6209682302622004`*^9, 3.620968262981552*^9, {
   3.6209683265536003`*^9, 3.620968356180862*^9}, 3.620968413922921*^9, 
   3.621186013458384*^9, 3.621186066031631*^9, 3.622739861121764*^9, 
   3.62273999899022*^9, 3.626675716260346*^9, 3.626676206226899*^9, 
   3.626676271648323*^9, 3.6266763219363947`*^9, 3.6266770280065327`*^9, {
   3.626677808353476*^9, 3.626677820160967*^9}, 3.626678364068959*^9, 
   3.626679219384412*^9, 3.62667935147749*^9, 3.626681239472207*^9, {
   3.626681332481121*^9, 3.6266813394944067`*^9}, {3.626681513230558*^9, 
   3.626681520087655*^9}, 3.626682513757148*^9, 3.6266828778846397`*^9, 
   3.6266870367623453`*^9, 3.626688676392239*^9, 3.626688832063892*^9, 
   3.6266888815162973`*^9, 3.62668891915131*^9, 3.626692132379509*^9, 
   3.626692178223175*^9, 3.626692237118382*^9, {3.626696478943335*^9, 
   3.626696489387182*^9}, 3.6266968341365757`*^9, {3.6267134828312893`*^9, 
   3.626713494619018*^9}, 3.626714482000448*^9, {3.627035480618471*^9, 
   3.627035494079712*^9}, 3.627035643352517*^9, 3.627035928662362*^9, 
   3.627036026171206*^9, 3.62703713497865*^9, 3.627037569556056*^9, 
   3.627037687167157*^9, 3.627037843319178*^9, 3.6270380913589697`*^9, 
   3.627038882528351*^9, {3.6270396485661383`*^9, 3.627039653140318*^9}, 
   3.6270405872760487`*^9, 3.627060577063953*^9, 3.627061651201705*^9, 
   3.6270627788726377`*^9, 3.627301078523142*^9, 3.6273018438562613`*^9, {
   3.627303623002014*^9, 3.6273036307702913`*^9}, {3.627303975570311*^9, 
   3.627303999763515*^9}, {3.627317619403167*^9, 3.627317623778243*^9}, 
   3.627318400904977*^9, 3.630900756714211*^9, {3.630901099019092*^9, 
   3.63090110353295*^9}, {3.6325519115054207`*^9, 3.632551940105453*^9}, 
   3.6325522178203897`*^9, 3.632552400263136*^9, 3.6325583237367773`*^9, 
   3.632558762348185*^9, 3.632558919729212*^9, 3.6325596776117477`*^9, {
   3.6325832481500072`*^9, 3.632583274669959*^9}, {3.632583341871468*^9, 
   3.632583344916976*^9}, {3.632583422626952*^9, 3.632583438940461*^9}, 
   3.63258347414227*^9, 3.632585538860457*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "construct", " ", "list", " ", "of", " ", "positive", " ", "roots", " ", 
    "mapped", " ", "into", " ", "negative", " ", "ones", " ", "by", " ", 
    "words", " ", "in", " ", "Weyl"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Li", "=", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Reverse", "[", 
           RowBox[{"Weyl", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"PosIntoNeg", "[", 
           RowBox[{"Cartan", ",", "Posroots", ",", 
            RowBox[{"Reverse", "[", 
             RowBox[{"Weyl", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", 
          RowBox[{"Length", "[", "Weyl", "]"}]}], "}"}]}], "]"}], ",", "1"}], 
     "]"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.609755776703117*^9, 3.6097557995333347`*^9}, 
   3.609757430306847*^9, {3.609840837280863*^9, 3.609840840800313*^9}, 
   3.609840892402268*^9, 3.609840940323864*^9, {3.63258081526505*^9, 
   3.632580815608782*^9}, 3.632583399430975*^9, 3.63258344353157*^9, {
   3.63258348671389*^9, 3.632583546759158*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"associated", " ", "reflection", " ", "coefficients"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"MTable", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"cc", "[", 
         RowBox[{
          RowBox[{"Li", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"2", "i"}], ",", "j"}], "]"}], "]"}], ".", "lambda"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"Length", "[", 
           RowBox[{"Li", "[", 
            RowBox[{"[", 
             RowBox[{"2", "i"}], "]"}], "]"}], "]"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"Length", "[", "Li", "]"}], "/", "2"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6097558028841677`*^9, 3.6097558265970917`*^9}, {
   3.6097574324569902`*^9, 3.6097574393916473`*^9}, 3.6098408769329977`*^9, 
   3.609840944851317*^9, {3.610439205380095*^9, 3.610439208204042*^9}, {
   3.632583550015541*^9, 3.632583565407958*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"associated", " ", "monomials"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"AbTable", "=", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"Times", "@@", 
       RowBox[{"(", 
        RowBox[{"tvec", "^", 
         RowBox[{"(", 
          RowBox[{"rho", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"lambda", "/.", "reps"}], ")"}], ".", 
            RowBox[{"WeylRefMat", "[", 
             RowBox[{"Cartan", ",", 
              RowBox[{"Li", "[", 
               RowBox[{"[", 
                RowBox[{
                 RowBox[{"2", "i"}], "-", "1"}], "]"}], "]"}]}], "]"}]}]}], 
          ")"}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{
         RowBox[{"Length", "[", "Li", "]"}], "/", "2"}]}], "}"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.609761612545953*^9, 3.609761722818893*^9}, {
  3.610439201124874*^9, 3.610439203295599*^9}, {3.622741508420476*^9, 
  3.622741508651085*^9}, {3.632583566943478*^9, 3.632583573722373*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"sum", " ", "all", " ", "contributions"}], ",", " ", 
    RowBox[{
    "setting", " ", "to", " ", "zero", " ", "those", " ", "which", " ", 
     "have", " ", "vanishing", " ", "coeff"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Eis", "=", " ", 
    RowBox[{"Expand", "[", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"NormFac", " ", "AbTable", " ", "MTable"}], "/.", "reps"}], 
         "/.", 
         RowBox[{
          RowBox[{"cc", "[", 
           RowBox[{"-", "1"}], "]"}], "\[Rule]", "0"}]}], "/.", 
        RowBox[{
         RowBox[{"cc", "[", "x_", "]"}], ":>", 
         RowBox[{
          RowBox[{"Zetastar", "[", "x", "]"}], "/", 
          RowBox[{"Zetastar", "[", 
           RowBox[{"x", "+", "1"}], "]"}]}]}]}], "]"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.6097558028841677`*^9, 3.6097558081388206`*^9}, {
   3.6097574207847977`*^9, 3.609757424012663*^9}, {3.6097574618373127`*^9, 
   3.609757473647064*^9}, 3.6104391910069523`*^9, 3.610440451968609*^9, 
   3.620968271587963*^9, 3.620968365290065*^9, {3.626713589158598*^9, 
   3.6267135950494347`*^9}, {3.626714372622469*^9, 3.626714374869536*^9}, {
   3.626714467499135*^9, 3.626714467640943*^9}, {3.6270357442582893`*^9, 
   3.627035750851231*^9}, {3.627036060947002*^9, 3.627036062618045*^9}, {
   3.627036991218995*^9, 3.6270369914255743`*^9}, {3.62703968389139*^9, 
   3.62703968606546*^9}, {3.627062863360477*^9, 3.627062890318604*^9}, {
   3.627062927405911*^9, 3.627062929997573*^9}, {3.632552648427313*^9, 
   3.632552658297501*^9}, {3.632558463539051*^9, 3.632558464707623*^9}, {
   3.63255892836552*^9, 3.6325589286930723`*^9}, {3.632559689560382*^9, 
   3.6325596899996357`*^9}, 3.6325834585587683`*^9, {3.632583581215808*^9, 
   3.632583642381353*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", "Eis", "]"}]], "Input",
 CellChangeTimes->{{3.627064826230345*^9, 3.627064849301146*^9}, 
   3.627064925119182*^9}],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["t1", 
   RowBox[{"2", " ", "s"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t6", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t7", 
     RowBox[{"7", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{"Zetastar", "[", 
    RowBox[{"2", " ", "s"}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t6", 
     RowBox[{"7", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t7", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{"Zetastar", "[", 
    RowBox[{"2", " ", "s"}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "s"}], ")"}]}]], " ", 
    SuperscriptBox["t2", 
     RowBox[{"11", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "5"}], "+", "s"}], ")"}]}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Zetastar", "[", 
     RowBox[{"2", " ", "s"}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t1", 
     RowBox[{"12", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "11"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Zetastar", "[", 
     RowBox[{"2", " ", "s"}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t2", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t3", 
     RowBox[{"10", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "9"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Zetastar", "[", 
     RowBox[{"2", " ", "s"}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t3", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t4", 
     RowBox[{"9", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "8"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Zetastar", "[", 
     RowBox[{"2", " ", "s"}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t4", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t5", 
     RowBox[{"8", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "7"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{
    RowBox[{"Zetastar", "[", 
     RowBox[{"2", " ", "s"}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t5", 
     RowBox[{
      RowBox[{"-", "6"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t6", 
     RowBox[{"7", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t7", 
     RowBox[{"7", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox[
     RowBox[{"Zetastar", "[", 
      RowBox[{
       RowBox[{"-", "6"}], "+", 
       RowBox[{"2", " ", "s"}]}], "]"}], "2"]}], 
   RowBox[{
    RowBox[{"Zetastar", "[", 
     RowBox[{"2", " ", "s"}], "]"}], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t5", 
     RowBox[{"6", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t6", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t7", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "5"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{"Zetastar", "[", 
    RowBox[{"2", " ", "s"}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t4", 
     RowBox[{"5", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t5", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "4"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{"Zetastar", "[", 
    RowBox[{"2", " ", "s"}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t3", 
     RowBox[{"4", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t4", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "3"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{"Zetastar", "[", 
    RowBox[{"2", " ", "s"}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t2", 
     RowBox[{"3", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t3", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "2"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{"Zetastar", "[", 
    RowBox[{"2", " ", "s"}], "]"}]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox["t1", 
     RowBox[{"2", "-", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    SuperscriptBox["t2", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "s"}]}]], " ", 
    RowBox[{"Zetastar", "[", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{"2", " ", "s"}]}], "]"}]}], 
   RowBox[{"Zetastar", "[", 
    RowBox[{"2", " ", "s"}], "]"}]]}]], "Output",
 CellChangeTimes->{{3.6270648266703987`*^9, 3.627064849545191*^9}, 
   3.6270649253896646`*^9, 3.627301860641279*^9, 3.627304006068729*^9, 
   3.6273176560335903`*^9, 3.627318409577238*^9, 3.627318465214203*^9, 
   3.630900813638398*^9, {3.630901066239305*^9, 3.6309010796763773`*^9}, 
   3.630901109804092*^9, 3.6309012718609667`*^9, 3.632551964039215*^9, 
   3.632552235419478*^9, 3.632552351324366*^9, 3.632552410657103*^9, 
   3.632552469779207*^9, 3.6325526604079857`*^9, {3.6325528723002987`*^9, 
   3.632552885480678*^9}, 3.6325584670474653`*^9, 3.6325585867915697`*^9, 
   3.63255893020953*^9, 3.632559062449175*^9, 3.632559141769019*^9, 
   3.632559691846417*^9, {3.632583461749126*^9, 3.6325834772182093`*^9}, 
   3.632583651440935*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Recursive construction of  R4,D4R4,D6R4  from D=9 to D=3", "Title",
 CellChangeTimes->{{3.632584217572557*^9, 3.632584279672789*^9}}],

Cell["\<\
Using decompactification limits, we construct the constant terms of the R4, \
D4R4 and D6R4 amplitudes with respect to the Borel subgroup in all dimensions \
10>D>=3\
\>", "Text",
 CellChangeTimes->{{3.632584713580678*^9, 3.6325847605807753`*^9}}],

Cell[CellGroupData[{

Cell["D^2p R^4 in D=9", "Subtitle",
 CellChangeTimes->{{3.6098362598153667`*^9, 3.60983627044593*^9}, {
  3.613880051634474*^9, 3.613880051734116*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f9R4", "=", 
   RowBox[{
    RowBox[{"y9", "^", 
     RowBox[{"(", 
      RowBox[{"1", "/", "7"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "/", "y9"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"Zeta", "[", "2", "]"}], 
       RowBox[{"(", 
        RowBox[{"r", "+", 
         RowBox[{"1", "/", "r"}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f9D4R4", "=", 
   RowBox[{
    RowBox[{"y9", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "7"}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Zeta", "[", "5", "]"}], "/", "y9"}], "+", 
      RowBox[{
       RowBox[{"4", "/", "15"}], "  ", 
       RowBox[{"Zeta", "[", "2", "]"}], 
       RowBox[{"Zeta", "[", "3", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "3"}], "+", 
         RowBox[{"1", "/", 
          RowBox[{"r", "^", "3"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"4", "/", "3"}], " ", 
       RowBox[{"Zeta", "[", "4", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "+", 
         RowBox[{"1", "/", 
          RowBox[{"r", "^", "2"}]}]}], ")"}], "y9"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f9D6R4", "=", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"25515", " ", 
      SuperscriptBox["r", "5"], " ", 
      SuperscriptBox["y9", 
       RowBox[{"12", "/", "7"}]]}]], "2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"189", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["r", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["r", "2"]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["r", "4"]}]}], ")"}], " ", 
       SuperscriptBox["y9", "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["r", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["r", "6"]}], ")"}], " ", 
       SuperscriptBox["y9", "3"]}], "+", 
      RowBox[{"8505", " ", 
       SuperscriptBox["r", "5"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"135", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "y9", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"21", " ", 
          SuperscriptBox["r", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "2"]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["r", "10"]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f9R4oneloop", "=", 
   RowBox[{"4", " ", 
    RowBox[{"Zeta", "[", "2", "]"}], 
    RowBox[{"(", 
     RowBox[{"r", "+", 
      RowBox[{"1", "/", "r"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f9D4R4oneloop", "=", 
   RowBox[{
    RowBox[{"4", "/", "15"}], "  ", 
    RowBox[{"Zeta", "[", "2", "]"}], 
    RowBox[{"Zeta", "[", "3", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "3"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"r", "^", "3"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f9D4R4twoloop", "=", 
   RowBox[{
    RowBox[{"4", "/", "3"}], " ", 
    RowBox[{"Zeta", "[", "4", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "2"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"r", "^", "2"}]}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f9D6R4oneloop", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"4", "/", "3"}], 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"(", 
      RowBox[{"r", "+", 
       RowBox[{"1", "/", "r"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"4", "/", "63"}], 
     RowBox[{"Zeta", "[", "2", "]"}], 
     RowBox[{"Zeta", "[", "5", "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"r", "^", "5"}], "+", 
       RowBox[{"1", "/", 
        RowBox[{"r", "^", "5"}]}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f9D6R4twoloop", "=", 
   RowBox[{"8", 
    RowBox[{
     RowBox[{"Zeta", "[", "2", "]"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"1", "/", "3"}], "+", 
      RowBox[{
       RowBox[{"1", "/", "5"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"r", "^", "2"}], "+", 
         RowBox[{"1", "/", 
          RowBox[{"r", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f9D6R4threeloop", "=", 
   RowBox[{
    RowBox[{"4", "/", "27"}], " ", 
    RowBox[{"Zeta", "[", "6", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"r", "^", "3"}], "+", 
      RowBox[{"1", "/", 
       RowBox[{"r", "^", "3"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6138800533234787`*^9, 3.613880056236002*^9}, {
  3.613880106532441*^9, 3.6138802156099977`*^9}, {3.6138812259023027`*^9, 
  3.613881387901532*^9}, {3.63258479591197*^9, 3.632584803041422*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"f9D6R4", "-", 
     RowBox[{
      RowBox[{"y9", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "/", "7"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
          "y9"}]}], "+", 
        RowBox[{
         RowBox[{"4", "/", "3"}], 
         RowBox[{"Zeta", "[", "2", "]"}], 
         RowBox[{"Zeta", "[", "3", "]"}], 
         RowBox[{"(", 
          RowBox[{"r", "+", 
           RowBox[{"1", "/", "r"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"4", "/", "63"}], 
         RowBox[{"Zeta", "[", "2", "]"}], 
         RowBox[{"Zeta", "[", "5", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", "^", "5"}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"r", "^", "5"}]}]}], ")"}]}], "+", 
        RowBox[{"8", 
         RowBox[{
          RowBox[{"Zeta", "[", "2", "]"}], "^", "2"}], "y9", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "3"}], "+", 
           RowBox[{
            RowBox[{"1", "/", "5"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"r", "^", "2"}], "+", 
              RowBox[{"1", "/", 
               RowBox[{"r", "^", "2"}]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"y9", "^", "2"}], " ", 
         RowBox[{"4", "/", "27"}], " ", 
         RowBox[{"Zeta", "[", "6", "]"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"r", "^", "3"}], "+", 
           RowBox[{"1", "/", 
            RowBox[{"r", "^", "3"}]}]}], ")"}]}]}], ")"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y9", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6138800533234787`*^9, 3.613880056236002*^9}, {
  3.613880106532441*^9, 3.6138802156099977`*^9}, {3.6138812259023027`*^9, 
  3.613881387901532*^9}, {3.63258479591197*^9, 3.632584803041422*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "y9", "]"}], 
   RowBox[{"15", "/", "7"}]],
  SeriesData[$CellContext`y9, 0, {}, 15, 15, 7],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.622526462349216*^9, {3.624600146274921*^9, 3.624600169967651*^9}, 
   3.630320192620319*^9, 3.632584797405004*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.621229003856971*^9, 3.6212290609612226`*^9}, {
   3.621229234205353*^9, 3.621229244815292*^9}, {3.630320422066535*^9, 
   3.630320471232684*^9}, 3.632584794486271*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["D^2p R^4 in D=8", "Subtitle",
 CellChangeTimes->{{3.6098362598153667`*^9, 3.60983627044593*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"f8R4", "=", 
   RowBox[{
    RowBox[{"EGRVA2h", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"3", "/", "2"}], ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"EGRVA1h", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "1", ",", 
       RowBox[{"{", "t", "}"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f8R4an", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "y8"], "+", 
    RowBox[{
     FractionBox["2", "3"], " ", "\[Pi]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Pi]", " ", "T2"}], "+", 
       RowBox[{"\[Pi]", " ", "U2"}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "T2", "]"}]}], "-", 
       RowBox[{"3", " ", 
        RowBox[{"Log", "[", "U2", "]"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.609836568030261*^9, 3.6098365985250607`*^9}, 
   3.613880223800908*^9, {3.632584888380295*^9, 3.632584889005843*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"f8R4", "/.", "rep8ty"}], ",", 
     RowBox[{"{", 
      RowBox[{"y8", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"T2", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.609836771767446*^9, 3.609836773166363*^9}, {
   3.613878769163608*^9, 3.6138787798353148`*^9}, 3.6138802267126617`*^9, 
   3.613899941719084*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "y8"], "+", 
   RowBox[{
    FractionBox["2", "3"], " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Pi]", " ", "T2"}], "+", 
      RowBox[{"\[Pi]", " ", "U2"}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", "T2", "]"}]}], "-", 
      RowBox[{"3", " ", 
       RowBox[{"Log", "[", "U2", "]"}]}], "+", 
      RowBox[{"Log", "[", "y8", "]"}]}], ")"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y8", "]"}], 
     RowBox[{"1", "/", "6"}]],
    SeriesData[$CellContext`y8, 0, {}, -6, 1, 6],
    Editable->False]}],
  SeriesData[$CellContext`y8, 0, {
   2 Zeta[3], 0, 0, 0, 0, 0, Rational[2, 3] 
    Pi (Pi $CellContext`T2 + Pi $CellContext`U2 - 3 Log[$CellContext`T2] - 3 
     Log[$CellContext`U2] + Log[$CellContext`y8])}, -6, 1, 6],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.609836623312038*^9, 3.6101042841102457`*^9, 3.6138773536327333`*^9, 
   3.6138780827645473`*^9, {3.613878765191289*^9, 3.613878780522305*^9}, 
   3.613880226955043*^9, 3.620115821967585*^9, 3.6204040225291986`*^9, 
   3.620642376715808*^9, 3.624600175373411*^9, 3.630320215652152*^9, {
   3.632584892554195*^9, 3.632584902131689*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanA1", ",", 
     RowBox[{"{", "t", "}"}], ",", "f8R4"}], "]"}], "+", 
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanA2", ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2"}], "}"}], ",", "f8R4"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.609836647136384*^9, 3.609836719311837*^9}, {
  3.613880232343671*^9, 3.61388023388839*^9}}],

Cell[BoxData[
 RowBox[{"6", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{{3.609836682527463*^9, 3.609836719773018*^9}, 
   3.610104287462058*^9, 3.613877355973629*^9, 3.613878083745956*^9, 
   3.613880234517606*^9, 3.620404024284758*^9, 3.6206423836845827`*^9, 
   3.624600179762825*^9, 3.630320218156163*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f8D4R4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"1", "/", "2"}], 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EGRVA2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", "s", ",", 
            RowBox[{"{", 
             RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}], "/.", "repzetastar"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{"5", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}], "-", 
     
     RowBox[{"4", " ", 
      RowBox[{"EGRVA1", "[", 
       RowBox[{"2", ",", "t"}], "]"}], 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EGRVA2", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", "s", ",", 
            RowBox[{"{", 
             RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}], "/.", "repzetastar"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{
            RowBox[{"-", "1"}], "/", "2"}], ",", "0"}], "}"}]}], "]"}], 
       "]"}]}]}], "/.", "repzetastar"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6138774162032337`*^9, 3.613877539652178*^9}, {
   3.613878114344749*^9, 3.613878183634429*^9}, 3.61388023816014*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "4"], " ", 
    SuperscriptBox["t2", "4"]}], 
   RowBox[{"135", " ", 
    SuperscriptBox["t1", "3"]}]], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[Pi]", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], 
   RowBox[{"3", " ", 
    SuperscriptBox["t2", "2"]}]], "+", 
  RowBox[{
   SuperscriptBox["t1", "5"], " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
  FractionBox[
   RowBox[{"2", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["t", "6"]}], "+", 
      RowBox[{"45", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", 
       SuperscriptBox["t2", "2"]}], "+", 
      RowBox[{"\[Pi]", " ", "t1", " ", 
       SuperscriptBox["t2", "6"]}], "-", 
      RowBox[{"180", " ", 
       SuperscriptBox["t1", "4"], " ", 
       RowBox[{
        SuperscriptBox["Zeta", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "2"}], "]"}]}]}], ")"}]}], 
   RowBox[{"2025", " ", 
    SuperscriptBox["t", "2"], " ", "t1", " ", 
    SuperscriptBox["t2", "2"]}]]}]], "Output",
 CellChangeTimes->{{3.613877471666758*^9, 3.613877490072935*^9}, {
   3.6138780849261713`*^9, 3.613878107267363*^9}, 3.613878138105856*^9, {
   3.613878178174961*^9, 3.6138781841470137`*^9}, 3.613880239476275*^9, 
   3.620115835125401*^9, 3.620150689699974*^9, 3.620403921777199*^9, 
   3.6204039857950497`*^9, 3.620404025818857*^9, 3.620642384725626*^9, 
   3.622526477891592*^9, 3.624600211743629*^9, 3.6303202214719954`*^9, 
   3.6325849177449207`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"y8", "^", 
         RowBox[{"(", 
          RowBox[{"2", "/", "3"}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{"f8D4R4", "/.", "rep8ty"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"2", "/", 
         RowBox[{"Pi", "^", "3"}]}], " ", 
        RowBox[{"EGRVA1", "[", 
         RowBox[{"2", ",", 
          RowBox[{"Sqrt", "[", "T2", "]"}]}], "]"}], 
        RowBox[{"EGRVA1", "[", 
         RowBox[{"2", ",", 
          RowBox[{"Sqrt", "[", "U2", "]"}]}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"2", "/", "3"}], " ", "y8", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"EGRVA1", "[", 
           RowBox[{"2", ",", 
            RowBox[{"Sqrt", "[", "T2", "]"}]}], "]"}], "+", 
          RowBox[{"EGRVA1", "[", 
           RowBox[{"2", ",", 
            RowBox[{"Sqrt", "[", "U2", "]"}]}], "]"}]}], ")"}]}]}], "/.", 
      "repzetastar"}], ",", 
     RowBox[{"{", 
      RowBox[{"y8", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"T2", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6138781998323107`*^9, 3.613878216036992*^9}, {
   3.613878255657507*^9, 3.6138782562345343`*^9}, {3.6138783070835857`*^9, 
   3.6138784032833223`*^9}, 3.613880244880171*^9, 3.613899951497102*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"Zeta", "[", "5", "]"}], "y8"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y8", "]"}], "3"],
    SeriesData[$CellContext`y8, 0, {}, -3, 9, 3],
    Editable->False]}],
  SeriesData[$CellContext`y8, 0, {
    Zeta[5]}, -3, 9, 3],
  Editable->False]], "Output",
 CellChangeTimes->{{3.613878200763421*^9, 3.6138782164445267`*^9}, 
   3.613878256733348*^9, {3.613878327960602*^9, 3.6138784039363613`*^9}, 
   3.613878879573503*^9, 3.613880245119137*^9, 3.620403991783474*^9, 
   3.62040402649625*^9, 3.620642385933857*^9, 3.624600212707909*^9, 
   3.630320224865507*^9, 3.6325849183349752`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanA1", ",", 
     RowBox[{"{", "t", "}"}], ",", "f8D4R4"}], "]"}], "+", 
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanA2", ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2"}], "}"}], ",", "f8D4R4"}], "]"}], "-", 
   RowBox[{
    RowBox[{"10", "/", "3"}], " ", "f8D4R4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.613878891678327*^9, 3.613878914170424*^9}, {
   3.613880249022291*^9, 3.613880251382249*^9}, 3.624600242186387*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6138789075510178`*^9, 3.613878914823022*^9}, 
   3.613880251857791*^9, {3.620404001144042*^9, 3.620404027707039*^9}, {
   3.624600216300878*^9, 3.6246002424848433`*^9}, 3.63032022714345*^9, 
   3.6325849192968693`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ff", "[", "U2_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Pi", "^", "2"}], "/", "180"}], 
       RowBox[{"(", 
        RowBox[{"65", "-", 
         RowBox[{"20", "Pi", " ", "U2"}], "+", 
         RowBox[{"48", " ", 
          RowBox[{"Pi", "^", "2"}], " ", 
          RowBox[{"U2", "^", "2"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Zeta", "[", "3", "]"}], 
       RowBox[{
        RowBox[{
         RowBox[{"Zeta", "[", "5", "]"}], "/", "Pi"}], "/", 
        RowBox[{"U2", "^", "3"}]}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"Zeta", "[", "2", "]"}], 
       RowBox[{"Log", "[", "U2", "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", "Pi", " ", "U2"}], "-", 
         RowBox[{"6", " ", 
          RowBox[{"Log", "[", "U2", "]"}]}], "+", "1"}], ")"}]}]}], ")"}], 
    "/", "6"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"LaplacianGen", "[", 
     RowBox[{"CartanA1", ",", 
      RowBox[{"{", "t", "}"}], ",", 
      RowBox[{"ff", "[", 
       RowBox[{"t", "^", "2"}], "]"}]}], "]"}], "-", 
    RowBox[{"12", " ", 
     RowBox[{"ff", "[", 
      RowBox[{"t", "^", "2"}], "]"}]}], "+", 
    RowBox[{"4", 
     RowBox[{
      RowBox[{"EGRVA1h", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "1", ",", 
        RowBox[{"{", "t", "}"}]}], "]"}], "^", "2"}]}]}], ",", 
   RowBox[{"t", ">", "0"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.613877049067719*^9, 3.613877143453986*^9}, {
  3.6138772023554068`*^9, 3.613877223295536*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.613877144025463*^9, {3.613877205967585*^9, 3.6138772240663958`*^9}, 
   3.613878972445285*^9, 3.620116577752326*^9, 3.6201506927077227`*^9, 
   3.62040403266005*^9, 3.620642407601248*^9, 3.6212287089851837`*^9, 
   3.6225264809132023`*^9, 3.6246002444420033`*^9, 3.630320229817688*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f8D6R4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
          RowBox[{"y8", "^", "2"}]}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"2", "/", "3"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EGRVA1h", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", "1", ",", 
                RowBox[{"{", 
                 RowBox[{"Sqrt", "[", "T2", "]"}], "}"}]}], "]"}], "+", 
              RowBox[{"EGRVA1h", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", "1", ",", 
                RowBox[{"{", 
                 RowBox[{"Sqrt", "[", "U2", "]"}], "}"}]}], "]"}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{
             RowBox[{"20", "/", "3"}], "/", 
             RowBox[{"Pi", "^", "5"}]}], " ", 
            RowBox[{"EGRVA1", "[", 
             RowBox[{"3", ",", 
              RowBox[{"Sqrt", "[", "T2", "]"}]}], "]"}], 
            RowBox[{"EGRVA1", "[", 
             RowBox[{"3", ",", 
              RowBox[{"Sqrt", "[", "U2", "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Pi", "/", "18"}], " ", 
            RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], "/", "y8"}], "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"2", "/", "3"}], " ", 
           RowBox[{"EGRVA1h", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "1", ",", 
             RowBox[{"{", 
              RowBox[{"Sqrt", "[", "T2", "]"}], "}"}]}], "]"}], 
           RowBox[{"EGRVA1h", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "1", ",", 
             RowBox[{"{", 
              RowBox[{"Sqrt", "[", "U2", "]"}], "}"}]}], "]"}]}], "+", 
          RowBox[{"ff", "[", "T2", "]"}], "+", 
          RowBox[{"ff", "[", "U2", "]"}], "+", 
          RowBox[{
           RowBox[{"Pi", "/", "9"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"EGRVA1h", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "1", ",", 
               RowBox[{"{", 
                RowBox[{"Sqrt", "[", "T2", "]"}], "}"}]}], "]"}], "+", 
             RowBox[{"EGRVA1h", "[", 
              RowBox[{
               RowBox[{"{", "1", "}"}], ",", "1", ",", 
               RowBox[{"{", 
                RowBox[{"Sqrt", "[", "U2", "]"}], "}"}]}], "]"}]}], ")"}]}], 
          "+", 
          RowBox[{
           RowBox[{"11", "/", "36"}], " ", 
           RowBox[{"Zeta", "[", "2", "]"}]}]}], ")"}], "+", 
        RowBox[{"y8", " ", 
         RowBox[{"2", "/", "27"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"EGRVA1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"Sqrt", "[", "T2", "]"}]}], "]"}], "+", 
           RowBox[{"EGRVA1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"Sqrt", "[", "U2", "]"}]}], "]"}]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"Pi", "/", "9"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Pi", "/", "2"}], "+", "f8R4an"}], ")"}], 
         RowBox[{"Log", "[", "y8", "]"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "/", "27"}], 
         RowBox[{
          RowBox[{"Log", "[", "y8", "]"}], "^", "2"}]}]}], "/.", "rep8tyi"}], 
      "/.", "repzetastar"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", ">", "0"}], ",", 
       RowBox[{"t1", ">", "0"}], ",", 
       RowBox[{"t2", ">", "0"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.613878432277001*^9, 3.613878689639071*^9}, {
   3.613878827326165*^9, 3.613878866754099*^9}, 3.6138789979329453`*^9, {
   3.613879041520389*^9, 3.613879138894602*^9}, {3.613879183751384*^9, 
   3.613879191298534*^9}, {3.613880256464787*^9, 3.6138802591766443`*^9}, 
   3.613899959651791*^9, {3.620379090288221*^9, 3.620379090612693*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"LaplacianGen", "[", 
     RowBox[{"CartanA1", ",", 
      RowBox[{"{", "t", "}"}], ",", "f8D6R4"}], "]"}], "+", 
    RowBox[{"LaplacianGen", "[", 
     RowBox[{"CartanA2", ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "t2"}], "}"}], ",", "f8D6R4"}], "]"}], "-", 
    RowBox[{"12", " ", "f8D6R4"}], "+", 
    RowBox[{"f8R4", "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", ">", "0"}], ",", 
     RowBox[{"t1", ">", "0"}], ",", 
     RowBox[{"t2", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.613878432277001*^9, 3.613878689639071*^9}, {
   3.613878827326165*^9, 3.613878866754099*^9}, 3.6138789979329453`*^9, {
   3.613879041520389*^9, 3.6138791062399178`*^9}, {3.613879142155019*^9, 
   3.613879152740202*^9}, {3.61388026321273*^9, 3.613880264925379*^9}, {
   3.6201507331326036`*^9, 3.620150734019581*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.613879044101227*^9, {3.61387914299607*^9, 3.613879150121749*^9}, {
   3.61387918677425*^9, 3.613879192703761*^9}, 3.613880265680285*^9, {
   3.620150696928487*^9, 3.62015073459019*^9}, 3.620404038153605*^9, 
   3.6206424106759357`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f8D6R41loop", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", "3"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EGRVA1h", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "1", ",", 
          RowBox[{"{", 
           RowBox[{"Sqrt", "[", "T2", "]"}], "}"}]}], "]"}], "+", 
        RowBox[{"EGRVA1h", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "1", ",", 
          RowBox[{"{", 
           RowBox[{"Sqrt", "[", "U2", "]"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"20", "/", "3"}], "/", 
       RowBox[{"Pi", "^", "5"}]}], " ", 
      RowBox[{"EGRVA1", "[", 
       RowBox[{"3", ",", 
        RowBox[{"Sqrt", "[", "T2", "]"}]}], "]"}], 
      RowBox[{"EGRVA1", "[", 
       RowBox[{"3", ",", 
        RowBox[{"Sqrt", "[", "U2", "]"}]}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Pi", "/", "18"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"f8D6R41loop", "/.", "rep8tyi"}], "/.", "rep8tr"}], ")"}],
           "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R2", " ", "f9D6R4oneloop"}], "+", 
            RowBox[{
             RowBox[{"fd", "[", "2", "]"}], 
             RowBox[{"R2", "^", "6"}]}], "+", 
            RowBox[{
             RowBox[{"Zeta", "[", "5", "]"}], 
             RowBox[{
              RowBox[{"ed", "[", "2", "]"}], "/", 
              RowBox[{"R2", "^", "4"}]}]}], "-", 
            RowBox[{"4", "Pi", " ", 
             RowBox[{
              RowBox[{"Zeta", "[", "3", "]"}], "/", "3"}], " ", 
             RowBox[{"Log", "[", "R2", "]"}]}], "+", 
            RowBox[{"Pi", " ", 
             RowBox[{
              RowBox[{"Zeta", "[", "3", "]"}], "/", "18"}]}]}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{"r", "\[Rule]", "R1"}], "}"}]}], "/.", 
        RowBox[{"y9", "\[Rule]", "1"}]}], "/.", "repzetastar2"}], "/.", 
      "repzetastar"}], ",", 
     RowBox[{"{", 
      RowBox[{"R2", ",", "Infinity", ",", "4"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"R1", ">", "0"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.630320252946971*^9, 3.630320321622448*^9}, {
  3.630320368523244*^9, 3.630320377434086*^9}, {3.630320408893711*^9, 
  3.630320409265574*^9}, {3.630320514088377*^9, 3.630320642261177*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "R2"], "]"}], "5"],
  SeriesData[$CellContext`R2, 
   DirectedInfinity[1], {}, 10, 10, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6303203250829782`*^9, 3.630320378523459*^9, {3.630320490151099*^9, 
   3.630320642636742*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f8D6R42loop", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "/", "3"}], " ", 
      RowBox[{"EGRVA1h", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "1", ",", 
        RowBox[{"{", 
         RowBox[{"Sqrt", "[", "T2", "]"}], "}"}]}], "]"}], 
      RowBox[{"EGRVA1h", "[", 
       RowBox[{
        RowBox[{"{", "1", "}"}], ",", "1", ",", 
        RowBox[{"{", 
         RowBox[{"Sqrt", "[", "U2", "]"}], "}"}]}], "]"}]}], "+", 
     RowBox[{"ff", "[", "T2", "]"}], "+", 
     RowBox[{"ff", "[", "U2", "]"}], "+", 
     RowBox[{
      RowBox[{"Pi", "/", "9"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EGRVA1h", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "1", ",", 
          RowBox[{"{", 
           RowBox[{"Sqrt", "[", "T2", "]"}], "}"}]}], "]"}], "+", 
        RowBox[{"EGRVA1h", "[", 
         RowBox[{
          RowBox[{"{", "1", "}"}], ",", "1", ",", 
          RowBox[{"{", 
           RowBox[{"Sqrt", "[", "U2", "]"}], "}"}]}], "]"}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"11", "/", "36"}], " ", 
      RowBox[{"Zeta", "[", "2", "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"A", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"f8D6R42loop", "-", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "4"], " ", 
            SuperscriptBox["T2", "2"]}], "45"], "+", 
          RowBox[{"2", 
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "/", "9"}], " ", "T2", " ", 
           RowBox[{"EGRVA1h", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "1", ",", 
             RowBox[{"{", 
              RowBox[{"Sqrt", "[", "U2", "]"}], "}"}]}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"EGRVA1", "[", 
            RowBox[{"2", ",", 
             RowBox[{"Sqrt", "[", "U2", "]"}]}], "]"}]}]}], ")"}]}], "/.", 
       "repzetastar"}], ",", 
      RowBox[{"{", 
       RowBox[{"T2", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"T2", ">", "0"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.620378945022027*^9, 3.620378998618424*^9}, {
  3.620379114289123*^9, 3.620379115083481*^9}, {3.620379324735911*^9, 
  3.6203793541564703`*^9}, {3.6203795851506853`*^9, 3.620379605547442*^9}, {
  3.6203796622692738`*^9, 3.6203796703227377`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["1", "54"], " ", 
    SuperscriptBox["\[Pi]", "3"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"12", " ", 
       RowBox[{"Log", "[", "T2", "]"}]}]}], ")"}], " ", "T2"}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"216", " ", "\[Pi]", " ", 
      SuperscriptBox["U2", "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"37", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["U2", "3"]}], "+", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["U2", "4"]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["U2", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "T2", "]"}], "2"]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["U2", "3"], " ", 
       RowBox[{"Log", "[", "T2", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "U2"}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"Log", "[", "U2", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"12", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["U2", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"4", " ", "\[Pi]", " ", "U2"}]}], ")"}], " ", 
       RowBox[{"Log", "[", "U2", "]"}]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       SuperscriptBox["U2", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "U2", "]"}], "2"]}], "-", 
      RowBox[{"432", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["U2", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
      RowBox[{"36", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}], "+", 
   InterpretationBox[
    SqrtBox[
     RowBox[{"O", "[", 
      FractionBox["1", "T2"], "]"}]],
    SeriesData[$CellContext`T2, 
     DirectedInfinity[1], {}, -2, 1, 2],
    Editable->False]}],
  SeriesData[$CellContext`T2, 
   DirectedInfinity[1], {
   Rational[1, 54] Pi^3 (1 - 12 Log[$CellContext`T2]), 0, Rational[1, 216] 
    Pi^(-1) $CellContext`U2^(-3) (37 Pi^3 $CellContext`U2^3 + 
     4 Pi^4 $CellContext`U2^4 + 
     72 Pi^3 $CellContext`U2^3 Log[$CellContext`T2]^2 - 12 
     Pi^3 $CellContext`U2^3 
     Log[$CellContext`T2] (3 + 4 Pi $CellContext`U2 - 12 
      Log[$CellContext`U2]) - 12 
     Pi^3 $CellContext`U2^3 (3 + 4 Pi $CellContext`U2) Log[$CellContext`U2] + 
     72 Pi^3 $CellContext`U2^3 Log[$CellContext`U2]^2 - 432 
     Pi^2 $CellContext`U2^2 Zeta[3] + 36 Zeta[3] Zeta[5])}, -2, 1, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.620378968242525*^9, 3.620378999144569*^9}, 
   3.6203791165585737`*^9, {3.6203793381225443`*^9, 3.620379355822465*^9}, {
   3.620379594313571*^9, 3.6203796059589*^9}, {3.6203796487605743`*^9, 
   3.620379670836828*^9}, 3.62064241734153*^9, 3.620642450513158*^9, 
   3.621228725937663*^9, 3.622526486238907*^9, 3.624600285996902*^9, 
   3.630320914036615*^9, 3.630321028135619*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"f8D6R42loop", "/.", "rep8tyi"}], "/.", "rep8tr"}], ")"}], 
         "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"R2", "^", "2"}], " ", "f9D6R4twoloop"}], "+", 
            RowBox[{
             RowBox[{
              RowBox[{"ed", "[", "2", "]"}], "/", 
              RowBox[{"R2", "^", "3"}]}], " ", "f9D4R4oneloop"}], "+", 
            RowBox[{
             RowBox[{"Pi", "/", "36"}], " ", "R2", " ", "f9R4oneloop"}], "+", 
            
            RowBox[{"4", 
             RowBox[{
              RowBox[{"Pi", "^", "2"}], "/", "3"}], " ", 
             RowBox[{
              RowBox[{"Log", "[", "R2", "]"}], "^", "2"}]}], "-", 
            RowBox[{"2", 
             RowBox[{"Pi", "/", "3"}], " ", "R2", " ", 
             RowBox[{"Log", "[", "R2", "]"}], " ", "f9R4oneloop"}], "+", 
            RowBox[{
             FractionBox["1", "216"], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"37", "-", 
               RowBox[{"72", " ", 
                RowBox[{"Log", "[", "R2", "]"}]}]}], ")"}]}]}], "/.", 
           RowBox[{"{", 
            RowBox[{"r", "\[Rule]", "R1"}], "}"}]}], ")"}]}], "/.", 
        RowBox[{"y9", "\[Rule]", "1"}]}], "/.", "repzetastar2"}], "/.", 
      "repzetastar"}], ",", 
     RowBox[{"{", 
      RowBox[{"R2", ",", "Infinity", ",", "7"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R1", ">", "0"}], ",", 
     RowBox[{"R2", ">", "0"}], ",", 
     RowBox[{"y9", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6212288445612392`*^9, 3.6212289275910673`*^9}, {
  3.6212291211344624`*^9, 3.6212291658659277`*^9}, {3.621229253626383*^9, 
  3.621229373435273*^9}, {3.624600401751012*^9, 3.624600401814053*^9}, {
  3.6303210321613903`*^9, 3.630321033072899*^9}, {3.630321077744323*^9, 
  3.6303211209192543`*^9}, {3.6303213891714563`*^9, 3.630321389479447*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "R2"], "]"}], 
   RowBox[{"15", "/", "2"}]],
  SeriesData[$CellContext`R2, 
   DirectedInfinity[1], {}, 15, 15, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.621228869073044*^9, 3.621228928059148*^9}, {
   3.621229153741466*^9, 3.6212291662616043`*^9}, {3.621229259801858*^9, 
   3.6212293739771347`*^9}, 3.62460029659136*^9, 3.62460040218257*^9, {
   3.630321030197596*^9, 3.630321033515699*^9}, {3.630321103452141*^9, 
   3.630321121246936*^9}, 3.630321389737075*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f8D6R40", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"40", "/", "9"}], " ", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"EGRVA2", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0"}], "}"}], ",", "s", ",", 
           RowBox[{"{", 
            RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}], "/.", "repzetastar"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{
           RowBox[{"-", "3"}], "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}], 
     
     RowBox[{"EGRVA1", "[", 
      RowBox[{"3", ",", 
       RowBox[{"Sqrt", "[", "U2", "]"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "3"}], 
     RowBox[{"EGRVA2h", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}], 
     RowBox[{"EGRVA1h", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{"Sqrt", "[", "U2", "]"}], "}"}]}], "]"}]}], "+", 
    RowBox[{"ff", "[", "U2", "]"}], "+", 
    RowBox[{
     RowBox[{"Pi", "/", "36"}], " ", 
     RowBox[{"EGRVA2h", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"3", "/", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "t2"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Pi", "/", "9"}], " ", 
     RowBox[{"EGRVA1h", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{"Sqrt", "[", "U2", "]"}], "}"}]}], "]"}]}], "+", 
    RowBox[{
     RowBox[{"Zeta", "[", "2", "]"}], "/", "9"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"A", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"f8D6R4", "-", " ", "f8D6R40"}], ")"}], "/.", "rep8ty"}], 
          "/.", "repzetastar"}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["y8", "2"]}]], "+", 
          RowBox[{"ff", "[", "T2", "]"}], "+", 
          RowBox[{
           RowBox[{"2", "/", "3"}], " ", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "/", "y8"}], " ", 
           RowBox[{"EGRVA1h", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "1", ",", 
             RowBox[{"{", 
              RowBox[{"Sqrt", "[", "T2", "]"}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Pi", "/", "18"}], " ", 
           RowBox[{"EGRVA1h", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", "1", ",", 
             RowBox[{"{", 
              RowBox[{"Sqrt", "[", "T2", "]"}], "}"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"2", "/", "27"}], "y8", "  ", 
           RowBox[{"EGRVA1", "[", 
            RowBox[{"3", ",", 
             RowBox[{"Sqrt", "[", "T2", "]"}]}], "]"}]}], "+", 
          RowBox[{
           RowBox[{
            RowBox[{"Pi", "^", "2"}], "/", "27"}], " ", 
           RowBox[{
            RowBox[{"Log", "[", "y8", "]"}], "^", "2"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", 
              RowBox[{"Pi", "/", "27"}], " ", 
              RowBox[{"EGRVA1h", "[", 
               RowBox[{
                RowBox[{"{", "1", "}"}], ",", "1", ",", 
                RowBox[{"{", 
                 RowBox[{"Sqrt", "[", "T2", "]"}], "}"}]}], "]"}]}], " ", "+",
              " ", 
             RowBox[{"2", "Pi", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"Zeta", "[", "3", "]"}], "/", "y8"}], "/", "9"}]}], 
             "+", 
             RowBox[{
              RowBox[{"Pi", "^", "2"}], "/", "27"}]}], ")"}], 
           RowBox[{"Log", "[", "y8", "]"}]}]}], ")"}]}], "/.", 
       "repzetastar"}], ",", 
      RowBox[{"{", 
       RowBox[{"y8", ",", "0", ",", "4"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"T2", ">", "0"}], ",", 
      RowBox[{"U2", ">", "0"}]}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.613884364576668*^9, 3.613884415855872*^9}, {
   3.613884450953198*^9, 3.613884647123725*^9}, {3.613884686005281*^9, 
   3.6138847169495907`*^9}, {3.613884766558313*^9, 3.6138848267570257`*^9}, {
   3.613884928827841*^9, 3.613885129129737*^9}, {3.613885232932474*^9, 
   3.6138852331858053`*^9}, {3.6138852878942127`*^9, 3.613885326586128*^9}, {
   3.613886285339528*^9, 3.613886324208901*^9}, {3.6138864127625113`*^9, 
   3.613886419850258*^9}, 3.6138999659293013`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"7", " ", 
     SuperscriptBox["\[Pi]", "2"]}], "216"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y8", "]"}], 
     RowBox[{"13", "/", "3"}]],
    SeriesData[$CellContext`y8, 0, {}, 0, 26, 6],
    Editable->False]}],
  SeriesData[$CellContext`y8, 0, {Rational[7, 216] Pi^2}, 0, 26, 6],
  Editable->False]], "Output",
 CellChangeTimes->{{3.613884578206373*^9, 3.613884609078869*^9}, {
   3.61388464230713*^9, 3.613884717663723*^9}, {3.613884804131855*^9, 
   3.613884827975203*^9}, {3.61388493512752*^9, 3.613885007827258*^9}, {
   3.6138850407887983`*^9, 3.613885129523253*^9}, 3.613885233562128*^9, {
   3.6138852956886063`*^9, 3.6138853269938498`*^9}, {3.613886313453228*^9, 
   3.613886324656917*^9}, {3.613886413932539*^9, 3.613886420189643*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"f8R4", "/.", "rep8tr"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R1", ">", "0"}], ",", 
          RowBox[{"R2", ">", "0"}]}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"R2", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"R1", ">", "0"}], ",", 
      RowBox[{"y9", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6101044354211082`*^9, 3.610104448270129*^9}, {
   3.610104554733315*^9, 3.610104554966651*^9}, {3.613877366854117*^9, 
   3.6138773736683292`*^9}, {3.613879254882286*^9, 3.613879309253421*^9}, {
   3.613880268868718*^9, 3.613880305761842*^9}, 3.613900198983857*^9, {
   3.613900234795187*^9, 3.613900282989019*^9}, 3.620642461556964*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox["y9", "R1"], "+", 
          RowBox[{"R1", " ", "y9"}]}], ")"}]}], "+", 
       RowBox[{"3", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", "R2"}], 
    RowBox[{"3", " ", 
     SuperscriptBox["y9", 
      RowBox[{"6", "/", "7"}]]}]], "+", 
   RowBox[{
    FractionBox["14", "3"], " ", "\[Pi]", " ", 
    RowBox[{"Log", "[", 
     FractionBox["1", "R2"], "]"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "R2"], "]"}], 
     RowBox[{"1", "/", "3"}]],
    SeriesData[$CellContext`R2, 
     DirectedInfinity[1], {}, -3, 1, 3],
    Editable->False]}],
  SeriesData[$CellContext`R2, 
   DirectedInfinity[
   1], {(Rational[2, 3] $CellContext`y9^Rational[-6, 7]) (
     Pi^2 ($CellContext`R1^(-1) $CellContext`y9 + $CellContext`R1 \
$CellContext`y9) + 3 Zeta[3]), 0, 0, (Rational[14, 3] Pi) 
    Log[$CellContext`R2^(-1)]}, -3, 1, 3],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6101044428087893`*^9, 3.6101044487197237`*^9}, 
   3.610104555468918*^9, {3.613879253078105*^9, 3.61387930975039*^9}, 
   3.613880269475937*^9, {3.613880303340283*^9, 3.613880306461224*^9}, {
   3.613900232808413*^9, 3.613900283986746*^9}, 3.620404049877589*^9, 
   3.620404123029091*^9, 3.620642502482236*^9, 3.620642586925572*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{"f8D4R4", "/.", "rep8tr"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"R1", ">", "0"}], ",", 
          RowBox[{"R2", ">", "0"}]}], "}"}]}], "]"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"R2", "^", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "4"}], "/", "3"}], ")"}]}], 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "/", "Pi"}], " ", 
         RowBox[{"(", 
          RowBox[{"f9R4", "/.", 
           RowBox[{"r", "\[Rule]", "R1"}]}], ")"}]}], " ", "+", 
        RowBox[{
         RowBox[{"R2", "^", 
          RowBox[{"(", 
           RowBox[{"5", "/", "3"}], ")"}]}], 
         RowBox[{"(", 
          RowBox[{"f9D4R4", "/.", 
           RowBox[{"r", "\[Rule]", "R1"}]}], ")"}]}], "+", 
        RowBox[{"4", "Pi", " ", 
         RowBox[{
          RowBox[{"Zeta", "[", "4", "]"}], "/", "45"}], " ", 
         RowBox[{"R2", "^", 
          RowBox[{"(", 
           RowBox[{"14", "/", "3"}], ")"}]}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"R2", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R1", ">", "0"}], ",", 
     RowBox[{"y9", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6138794519320917`*^9, 3.613879452230098*^9}, {
   3.613879590488356*^9, 3.613879590561984*^9}, 3.613880316991695*^9, 
   3.6138803766589117`*^9, {3.613880440537586*^9, 3.61388048598522*^9}, {
   3.613900294963709*^9, 3.613900298980901*^9}, {3.620642658182948*^9, 
   3.62064269458811*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "R2"], "]"}], 
   RowBox[{"7", "/", "3"}]],
  SeriesData[$CellContext`R2, 
   DirectedInfinity[1], {}, 7, 7, 3],
  Editable->False]], "Output",
 CellChangeTimes->{3.613880486437155*^9, 3.6139002995074263`*^9, 
  3.6206425318246307`*^9, 3.6206426110156116`*^9, 3.62064269527391*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Simplify", "[", 
        RowBox[{
         RowBox[{"f8D6R4", "/.", "rep8tr"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"R1", ">", "0"}], ",", 
           RowBox[{"R2", ">", "0"}]}], "}"}]}], "]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"16", "Pi", " ", 
          RowBox[{
           RowBox[{"Zeta", "[", "6", "]"}], "/", "567"}], "  ", 
          RowBox[{"R2", "^", "7"}]}], "+", 
         RowBox[{
          FractionBox[
           RowBox[{"49", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "27"], 
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{"1", "/", "R2"}], "]"}], "^", "2"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"7", 
             RowBox[{"Pi", "/", "9"}], " ", "R2", 
             RowBox[{"(", 
              RowBox[{"f9R4", "/.", 
               RowBox[{"r", "\[Rule]", "R1"}]}], ")"}]}], "+", 
            FractionBox[
             RowBox[{"7", " ", 
              SuperscriptBox["\[Pi]", "2"]}], "18"]}], ")"}], 
          RowBox[{"Log", "[", 
           RowBox[{"1", "/", "R2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"Pi", "/", "36"}], " ", "R2", " ", 
          RowBox[{"(", 
           RowBox[{"f9R4", "/.", 
            RowBox[{"r", "->", "R1"}]}], ")"}]}], "+", 
         RowBox[{"15", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"Zeta", "[", "5", "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", 
              RowBox[{"Pi", "^", "3"}]}], ")"}]}], "/", " ", 
           RowBox[{"R2", "^", "3"}]}], 
          RowBox[{"(", 
           RowBox[{"f9D4R4", "/.", 
            RowBox[{"r", "->", "R1"}]}], ")"}]}], " ", "+", 
         RowBox[{
          RowBox[{"37", "/", "36"}], " ", 
          RowBox[{"Zeta", "[", "2", "]"}]}], "+", " ", 
         RowBox[{
          RowBox[{"R2", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"f9D6R4", "/.", 
            RowBox[{"r", "->", "R1"}]}], ")"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"R2", ",", "Infinity", ",", "6"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"R1", ">", "0"}], ",", 
      RowBox[{"y9", ">", "0"}], ",", 
      RowBox[{"R2", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6138798101493273`*^9, 3.613879810908039*^9}, {
  3.61387984167449*^9, 3.613879963578784*^9}, {3.613880005874877*^9, 
  3.6138800217787647`*^9}, {3.6138805032459717`*^9, 3.613880529171554*^9}, {
  3.613880841778543*^9, 3.613880846027522*^9}, {3.61388089279661*^9, 
  3.613880911460137*^9}, {3.61388097767677*^9, 3.613881118684442*^9}, {
  3.613881415865481*^9, 3.6138814620996647`*^9}, {3.613900310420169*^9, 
  3.613900315578669*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "R2"], "]"}], 
   RowBox[{"19", "/", "3"}]],
  SeriesData[$CellContext`R2, 
   DirectedInfinity[1], {}, 19, 19, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.613879817017905*^9, {3.613879869104562*^9, 3.6138799645455503`*^9}, 
   3.613880022947424*^9, {3.613880505167837*^9, 3.613880529540449*^9}, 
   3.6138808483681717`*^9, {3.613880895522009*^9, 3.613880913113894*^9}, {
   3.6138809896966667`*^9, 3.613881018918425*^9}, {3.613881049106378*^9, 
   3.613881119053548*^9}, {3.6138814284120703`*^9, 3.613881462563645*^9}, 
   3.613900317810968*^9, 3.6206427652644367`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["D^2p R^4 in D=7", "Subtitle",
 CellChangeTimes->{{3.609836278816079*^9, 3.609836280443569*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f7R4", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Normal", "[", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EGRVA4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "s", ",", 
          
          RowBox[{"{", 
           RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], "]"}], "/.",
         "repzetastar"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"3", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{3.613882360585292*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["t2", "2"]}], 
   RowBox[{"3", " ", "t1"}]], "+", 
  RowBox[{"4", " ", "EulerGamma", " ", "\[Pi]", " ", "t3"}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["t4", "2"]}], "3"], "-", 
  RowBox[{
   FractionBox["4", "3"], " ", "\[Pi]", " ", "t3", " ", 
   RowBox[{"Log", "[", "64", "]"}]}], "-", 
  RowBox[{"4", " ", "\[Pi]", " ", "t3", " ", 
   RowBox[{"Log", "[", "t2", "]"}]}], "+", 
  RowBox[{"8", " ", "\[Pi]", " ", "t3", " ", 
   RowBox[{"Log", "[", "t3", "]"}]}], "-", 
  RowBox[{"4", " ", "\[Pi]", " ", "t3", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"\[Pi]", " ", "t4"}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t1", "3"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.6098367894588947`*^9, 3.613267168886293*^9, 3.613467564037786*^9, {
   3.613800655793172*^9, 3.613800680738542*^9}, 3.613882365306203*^9, 
   3.613882401663227*^9, 3.62011566996146*^9, 3.6201507495808496`*^9, 
   3.6204040678172398`*^9, 3.620404132609189*^9, 3.620642781817445*^9, 
   3.622526503289585*^9, 3.630321797590137*^9, 3.630390087496955*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"y7", "^", 
         RowBox[{"(", 
          RowBox[{"1", "/", "5"}], ")"}]}], "f7R4"}], "/.", "rep7ty"}], ")"}],
      "-", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "y7"], "-", 
     RowBox[{"2", "Pi", " ", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EGRVA3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "s", ",", 
            RowBox[{"{", 
             RowBox[{"tt2", ",", "tt3", ",", "tt4"}], "}"}]}], "]"}], "/.", 
          "repzetastar"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}]}], 
    ",", 
    RowBox[{"{", 
     RowBox[{"y7", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.609836842929647*^9, 3.609836843246413*^9}, {
   3.609836874922061*^9, 3.609836890446842*^9}, {3.613267209147698*^9, 
   3.613267211579694*^9}, {3.613882413378954*^9, 3.613882419977972*^9}, 
   3.613900035798553*^9}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "y7", "]"}], "3"],
  SeriesData[$CellContext`y7, 0, {}, 30, 30, 10],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6098368075903482`*^9, 3.609836843879499*^9, {3.609836876553491*^9, 
   3.609836891002974*^9}, 3.613267172619925*^9, 3.6132672120569773`*^9, 
   3.6134675655504427`*^9, 3.613800686980088*^9, {3.6138824114695673`*^9, 
   3.6138824202822523`*^9}, 3.6204040726656227`*^9, 3.620404133267701*^9, 
   3.6206427831715403`*^9, 3.6225265062575703`*^9, 3.63039009124883*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f7R4oneloop", "=", 
   RowBox[{"2", "Pi", " ", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EGRVA3", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "s", ",", 
          RowBox[{"{", 
           RowBox[{"tt2", ",", "tt3", ",", "tt4"}], "}"}]}], "]"}], "/.", 
        "repzetastar"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"1", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.63039047124714*^9, 3.63039049663523*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanA4", ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}], ",", "f7R4"}], 
    "]"}], "+", 
   RowBox[{
    RowBox[{"12", "/", "5"}], " ", "f7R4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.60983691607607*^9, 3.6098369317456827`*^9}, {
  3.61388244099918*^9, 3.613882442271412*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6098369320987587`*^9, 3.6138824425439262`*^9, 
  3.6204040744227533`*^9, 3.620404134559314*^9, 3.620642783234088*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"f7R4", "/.", "rep7tr"}], ")"}], "-", 
      RowBox[{
       RowBox[{"r", "^", 
        RowBox[{"(", 
         RowBox[{"6", "/", "5"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"f8R4", "+", 
         RowBox[{"4", "Pi", " ", 
          RowBox[{"Log", "[", "r", "]"}]}]}], ")"}]}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", "tt1"}], ",", 
       RowBox[{"t2", "\[Rule]", "tt2"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.613467944382131*^9, 3.6134679481218367`*^9}, {
   3.613799949096176*^9, 3.613799965813458*^9}, 3.613882517002117*^9, {
   3.6138983240940447`*^9, 3.613898337446785*^9}, {3.613899728136504*^9, 
   3.613899729095014*^9}, 3.613900065550482*^9, {3.613900124253718*^9, 
   3.613900125972349*^9}, 3.620115749794053*^9, {3.630390184086273*^9, 
   3.630390192946464*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"4", " ", "\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{"EulerGamma", "-", 
      RowBox[{"Log", "[", 
       RowBox[{"4", " ", "\[Pi]"}], "]"}]}], ")"}], " ", 
    SuperscriptBox["r", 
     RowBox[{"6", "/", "5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "r", "]"}], 
     RowBox[{"11", "/", "5"}]],
    SeriesData[$CellContext`r, 0, {}, 6, 11, 5],
    Editable->False]}],
  SeriesData[$CellContext`r, 0, {4 Pi (EulerGamma - Log[4 Pi])}, 6, 11, 5],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6134679319612513`*^9, 3.613467948615326*^9}, {
   3.613799950795136*^9, 3.613799966326311*^9}, 3.613800691042116*^9, 
   3.61388252259696*^9, 3.6138840857300043`*^9, 3.613887068527877*^9, 
   3.6138885460839243`*^9, {3.6138983288430967`*^9, 3.6138983378336277`*^9}, 
   3.613898741070383*^9, 3.61390013145195*^9, {3.6201157421108713`*^9, 
   3.620115750163574*^9}, 3.6201507651287613`*^9, {3.6204040767473497`*^9, 
   3.620404101735907*^9}, 3.620404135392449*^9, 3.6206427847541943`*^9, 
   3.630390102153215*^9, 3.6303901934017878`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "D4R4", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.62036146639019*^9, 3.6203614685821533`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f7D4R4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"EGRVA4h", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         RowBox[{"5", "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], "]"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Pi", "/", "30"}], "  ", 
       RowBox[{"EGRVA4h", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"5", "/", "2"}], ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], "]"}]}]}],
      ",", 
     RowBox[{"{", 
      RowBox[{"y7", ">", "0"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.609837061317708*^9, 3.609837094257112*^9}, 
   3.609837132197414*^9, {3.613266907756308*^9, 3.613266943373951*^9}, 
   3.613882451136162*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"y7", 
       RowBox[{"(", 
        RowBox[{"f7D4R4", "/.", "rep7ty"}], ")"}]}], "-", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"Zeta", "[", "5", "]"}], "y7"], "+", 
        RowBox[{"1", " ", 
         RowBox[{"Pi", "/", "30"}], " ", 
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EGRVD3", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "s", ",", 
               RowBox[{"{", 
                RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}]}], "]"}], "/.",
              "repzetastar"}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"5", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}], 
        "+", 
        RowBox[{
         RowBox[{"2", "/", "3"}], "  ", "y7", " ", 
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"EGRVD3", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "s", ",", 
                RowBox[{"{", 
                 RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}]}], "]"}], "+", 
              RowBox[{"EGRVD3", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "s", ",", 
                RowBox[{"{", 
                 RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}]}], "]"}], "-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"]}], 
               RowBox[{"s", "-", "2"}]]}], "/.", "repzetastar"}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", "2", ",", "0"}], "}"}]}], "]"}], "]"}]}], "+", 
        
        RowBox[{"8", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "/", "15"}], " ", "y7", " ", 
         RowBox[{"Log", "[", "y7", "]"}]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"y7", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.61326668053158*^9, 3.613266772518696*^9}, {
   3.613266845912904*^9, 3.613266855142251*^9}, {3.613267085461779*^9, 
   3.61326711364472*^9}, {3.613267282838171*^9, 3.613267288208249*^9}, {
   3.6132673373313637`*^9, 3.613267461492256*^9}, 3.6138824563044243`*^9, 
   3.613900042446663*^9, {3.620362941060668*^9, 3.620362948400014*^9}, {
   3.620643377972004*^9, 3.620643394636004*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["4", "3"], " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    RowBox[{"(", 
     RowBox[{"1", "-", 
      RowBox[{"2", " ", "EulerGamma"}], "+", 
      RowBox[{"Log", "[", "4", "]"}]}], ")"}], " ", "y7"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y7", "]"}], "3"],
    SeriesData[$CellContext`y7, 0, {}, 10, 30, 10],
    Editable->False]}],
  SeriesData[$CellContext`y7, 0, {
   Rational[4, 3] Pi^2 (1 - 2 EulerGamma + Log[4])}, 10, 30, 10],
  Editable->False]], "Output",
 CellChangeTimes->{{3.613266687877249*^9, 3.613266722238337*^9}, {
   3.613266752544703*^9, 3.613266773081748*^9}, 3.613266855647256*^9, {
   3.613266909613845*^9, 3.613266944700239*^9}, {3.613267095567528*^9, 
   3.613267114147675*^9}, {3.613267284854093*^9, 3.613267288530739*^9}, {
   3.61326738474047*^9, 3.613267463252462*^9}, {3.6138824592692347`*^9, 
   3.6138824836213713`*^9}, 3.620115693151338*^9, 3.6201507574388523`*^9, 
   3.620362956105357*^9, 3.620404144459988*^9, 3.620642792751243*^9, {
   3.620643375138124*^9, 3.620643395117649*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"f7D4R4", "/.", "rep7tr"}], ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"r", "^", "2"}], "f8D4R4"}], "+", 
        RowBox[{
         RowBox[{"Pi", "/", "3"}], " ", "f8R4"}], "-", 
        RowBox[{"28", " ", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "/", "15"}], " ", 
         RowBox[{"Log", "[", "r", "]"}]}], "+", 
        RowBox[{
         FractionBox["1", "15"], " ", "\[Pi]", " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         SuperscriptBox["r", "6"]}]}], ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "6"}], "}"}]}], "]"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt1", "\[Rule]", "t1"}], ",", 
     RowBox[{"tt2", "\[Rule]", "t2"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.620115766730851*^9, 3.6201157780561457`*^9}, {
  3.620115870221426*^9, 3.620115986339469*^9}, {3.620116136585252*^9, 
  3.620116142981722*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "r", "]"}], 
   RowBox[{"31", "/", "5"}]],
  SeriesData[$CellContext`r, 0, {}, 31, 31, 5],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.620115791461877*^9, {3.6201158789997663`*^9, 3.620115917275778*^9}, {
   3.620115947453803*^9, 3.620115986721094*^9}, 3.6201161440444527`*^9, 
   3.620404149062011*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanA4", ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}], ",", "f7D4R4"}],
     "]"}], "-", 
   RowBox[{"40", " ", 
    RowBox[{"Zeta", "[", "2", "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.609837117478199*^9, 3.609837118717349*^9}, {
   3.613267510801269*^9, 3.613267525650694*^9}, 3.613882509560841*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6098371191424313`*^9, 3.609837134126522*^9}, {
   3.6132675072008867`*^9, 3.613267526295253*^9}, 3.6138825106330557`*^9, 
   3.62011746896738*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f7D4R4twoloop", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"y7", " ", "f7D4R4"}], "/.", "rep7ty"}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"y7", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", "1"}], 
     "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanD3", ",", 
     RowBox[{"{", 
      RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}], ",", "f7D4R4twoloop"}], 
    "]"}], "-", 
   RowBox[{"24", " ", 
    RowBox[{"Zeta", "[", "2", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.620643344387095*^9, 3.620643369042759*^9}, {
  3.620643406695654*^9, 3.620643466129056*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.620643411059905*^9, {3.620643458745412*^9, 3.620643466417865*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "D6R4", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.620361583468795*^9, 3.620361587662771*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"soe1e2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e0", "\[Rule]", 
      RowBox[{
       FractionBox["2", "9"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"12", " ", "EulerGamma"}], "-", 
         RowBox[{"4", " ", 
          RowBox[{"Log", "[", "64", "]"}]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{"e1", "\[Rule]", 
      RowBox[{
       FractionBox["1", "24"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"24", " ", "EulerGamma"}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "64", "]"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}]}], ",", 
     RowBox[{"e2", "\[Rule]", 
      RowBox[{
       FractionBox["1", "216"], " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"288", " ", 
          SuperscriptBox["EulerGamma", "2"]}], "+", 
         RowBox[{"32", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "64", "]"}], "2"]}], "-", 
         RowBox[{"6", " ", "EulerGamma", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "8"}], "+", 
            RowBox[{"3", " ", 
             RowBox[{"Log", "[", "18446744073709551616", "]"}]}], "+", 
            RowBox[{"96", " ", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], "+", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "65536", "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "8"}], "+", 
               RowBox[{"3", " ", 
                RowBox[{"Log", "[", "18446744073709551616", "]"}]}]}], ")"}], 
             " ", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
            RowBox[{"96", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "\[Pi]", "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}]}]}], "}"}]}], ";", 
  RowBox[{"f7D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "^", 
        RowBox[{"(", 
         RowBox[{"12", "/", "5"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"f8D6R4", "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pi", "/", "18"}], "/", 
           RowBox[{"r", "^", "4"}]}], "f8D4R4"}], "+", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", "r", "]"}], "+", "e1"}], ")"}], "f8R4"}], "+", 
         RowBox[{"e0", " ", 
          RowBox[{"Log", "[", "r", "]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "/", "3"}], " ", 
          RowBox[{
           RowBox[{"Log", "[", "r", "]"}], "^", "2"}]}], "+", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "189"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}], 
          RowBox[{"r", "^", "6"}]}], "+", "e2"}], ")"}]}], "/.", "rep8tyi"}], 
     "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", "tt1"}], ",", 
       RowBox[{"t2", "\[Rule]", "tt2"}]}], "}"}]}], "/.", "rep7tri"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.620116270706184*^9, 3.62011649899902*^9}, {
   3.620116602577529*^9, 3.620116634285892*^9}, 3.620116667581256*^9, {
   3.620116739856533*^9, 3.620116764667087*^9}, {3.620116834907634*^9, 
   3.620116843582582*^9}, {3.6201171532506523`*^9, 3.620117239216175*^9}, {
   3.620117640096031*^9, 3.62011764288307*^9}, {3.620118181132043*^9, 
   3.620118181689227*^9}, {3.620118421611834*^9, 3.620118430505439*^9}, {
   3.6201186471575413`*^9, 3.620118653378825*^9}, {3.6201503243539057`*^9, 
   3.6201503314866877`*^9}, {3.620361889744844*^9, 3.620361892337607*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e0", "-", 
      RowBox[{"8", 
       RowBox[{
        RowBox[{"Pi", "^", "2"}], "/", "3"}], " ", "e1"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "Pi"}], ")"}]}], 
      RowBox[{"(", 
       RowBox[{"e2", "-", 
        RowBox[{"4", 
         RowBox[{
          RowBox[{"Pi", "^", "2"}], "/", "3"}], " ", 
         RowBox[{"e1", "^", "2"}]}]}], ")"}]}]}], "}"}], "/.", "soe1e2"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.620362167103239*^9, 3.620362193713888*^9}, {
   3.620362233330714*^9, 3.620362233461385*^9}, {3.620362284294825*^9, 
   3.620362300254175*^9}, {3.620404724082522*^9, 3.620404744012322*^9}, 
   3.620404959877502*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    SuperscriptBox["\[Pi]", "2"], "3"], ",", 
   RowBox[{"\[Pi]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["29", "288"]}], "-", 
      FractionBox["EulerGamma", "2"], "+", 
      RowBox[{"Log", "[", "2", "]"}], "+", 
      FractionBox[
       RowBox[{"Log", "[", "\[Pi]", "]"}], "2"]}], ")"}]}]}], "}"}]], "Output",\

 CellChangeTimes->{{3.62036217864504*^9, 3.620362194060914*^9}, 
   3.620362233905719*^9, 3.620362300697551*^9, {3.620404730165627*^9, 
   3.620404744320817*^9}, 3.6204049608051453`*^9, 3.620642825761639*^9, 
   3.630390242740695*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y7", "^", 
          RowBox[{"(", 
           RowBox[{"7", "/", "5"}], ")"}]}], "f7D6R4"}], "/.", "soe1e2"}], "/.",
        "rep7ty"}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"y7", ",", "0", ",", "4"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Normal", "[", "A", "]"}], "/.", 
      RowBox[{
       RowBox[{"Log", "[", "y7", "]"}], "\[Rule]", "l7"}]}], ",", "l7"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.620118711816029*^9, 3.620118744284747*^9}, {
  3.6201198067667828`*^9, 3.620119835833373*^9}, {3.6201198669086637`*^9, 
  3.6201198916336412`*^9}, {3.620119940832732*^9, 3.620119940987811*^9}, {
  3.620119989407248*^9, 3.620119989495034*^9}, {3.620120128501099*^9, 
  3.620120128613352*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.620119832124605*^9, 3.620119836202805*^9}, {
   3.62011987451782*^9, 3.620119891999053*^9}, 3.6201199412376423`*^9, 
   3.6201199897760143`*^9, 3.620120128890777*^9, 3.620150333487962*^9, 
   3.6203620988357887`*^9, 3.620642829439597*^9, 3.6303902443553*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"D", "[", 
    RowBox[{
     RowBox[{"f7D6R42loop", "/.", 
      RowBox[{
       RowBox[{"Log", "[", "y7", "]"}], "\[Rule]", "l7"}]}], ",", "l7"}], 
    "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.620119912653352*^9, 3.620120016616775*^9}, {
  3.620362099908647*^9, 3.6203621005272408`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6201199218619204`*^9, 3.6201200176558657`*^9}, 
   3.6201202222425823`*^9, 3.620150335006671*^9, 3.620150773051265*^9, 
   3.6203621012562847`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f7D6R41loop", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", "Pi", " ", 
      RowBox[{
       RowBox[{"Zeta", "[", "3", "]"}], "/", "3"}], " ", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EGRVD3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "s", ",", 
            RowBox[{"{", 
             RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}]}], "]"}], "/.", 
          "repzetastar"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{"1", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}], "+", 
     
     RowBox[{"10", 
      RowBox[{"Pi", "/", "756"}], " ", 
      RowBox[{"Normal", "[", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EGRVD3", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "s", ",", 
            RowBox[{"{", 
             RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}]}], "]"}], "/.", 
          "repzetastar"}], ",", 
         RowBox[{"{", 
          RowBox[{"s", ",", 
           RowBox[{"7", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}]}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanD3", ",", 
     RowBox[{"{", 
      RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}], ",", "f7D6R41loop"}], 
    "]"}], "-", 
   RowBox[{
    RowBox[{"21", "/", "2"}], " ", "f7D6R41loop"}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"Zeta", "[", "3", "]"}], " ", "f7R4oneloop"}]}], "]"}]}], "Input",\

 CellChangeTimes->{{3.630390282688944*^9, 3.6303902829918623`*^9}, {
  3.6303903206543922`*^9, 3.6303904395885973`*^9}, {3.630390504594859*^9, 
  3.63039051017139*^9}, {3.63039056177042*^9, 3.630390579172467*^9}, {
  3.630390630183936*^9, 3.63039063030422*^9}, {3.630390691391589*^9, 
  3.630390716330185*^9}, {3.630390757064242*^9, 3.6303907735169077`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.630390340217169*^9, 3.6303904404379587`*^9, 3.630390511347453*^9, 
   3.630390580014409*^9, 3.6303906309640293`*^9, {3.630390692872951*^9, 
   3.6303907180245543`*^9}, {3.6303907673891706`*^9, 3.6303907738779383`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Casimir", "[", 
  RowBox[{"CartanD3", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"7", "/", "2"}], ",", "0", ",", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.630390722066227*^9, 3.630390747188923*^9}}],

Cell[BoxData[
 FractionBox["21", "2"]], "Output",
 CellChangeTimes->{{3.630390735176744*^9, 3.6303907474867764`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f7D6R42loop", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y7", "^", 
            RowBox[{"(", 
             RowBox[{"7", "/", "5"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"f7D6R4", "/.", "soe1e2"}], "/.", "rep7ty"}], ")"}]}], 
          "-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
              "y7"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "Pi", " ", 
               RowBox[{
                RowBox[{"Zeta", "[", "3", "]"}], "/", "3"}], " ", 
               RowBox[{"Normal", "[", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"EGRVD3", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "s", ",", 
                    RowBox[{"{", 
                    RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}]}], "]"}], "/.",
                    "repzetastar"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"s", ",", 
                    RowBox[{"1", "/", "2"}], ",", "0"}], "}"}]}], "]"}], 
                "]"}]}], "+", 
              RowBox[{"10", 
               RowBox[{"Pi", "/", "756"}], " ", 
               RowBox[{"Normal", "[", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"EGRVD3", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "s", ",", 
                    RowBox[{"{", 
                    RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}]}], "]"}], "/.",
                    "repzetastar"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"s", ",", 
                    RowBox[{"7", "/", "2"}], ",", "0"}], "}"}]}], "]"}], 
                "]"}]}], "+", " ", 
              RowBox[{
               RowBox[{"2", "/", "27"}], " ", 
               RowBox[{"y7", "^", "2"}], " ", 
               RowBox[{"Normal", "[", 
                RowBox[{"Series", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{"EGRVD3", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", "s", ",", 
                    RowBox[{"{", 
                    RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}]}], "]"}], 
                    "+", 
                    RowBox[{"EGRVD3", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", "s", ",", 
                    RowBox[{"{", 
                    RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}]}], "]"}]}],
                    "/.", "repzetastar"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"s", ",", "3", ",", "0"}], "}"}]}], "]"}], 
                "]"}]}]}], ")"}]}], ")"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"y7", ",", "0", ",", "4"}], "}"}]}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Log", "[", "y7", "]"}], "\[Rule]", "0"}]}], ",", "1"}], 
     "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tt2", ">", "0"}], ",", 
      RowBox[{"tt3", ">", "0"}], ",", 
      RowBox[{"tt4", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6201168007460423`*^9, 3.620116813108212*^9}, {
   3.620116857903305*^9, 3.62011686135069*^9}, {3.6201172840120163`*^9, 
   3.620117308742344*^9}, {3.620117383214631*^9, 3.620117420226137*^9}, {
   3.62011866582018*^9, 3.6201186970484447`*^9}, {3.620118779192026*^9, 
   3.620118827689547*^9}, {3.620118884337742*^9, 3.6201189199569883`*^9}, {
   3.620118951026627*^9, 3.620118968700152*^9}, {3.620119028274241*^9, 
   3.620119116006567*^9}, {3.620119173653673*^9, 3.620119190142683*^9}, {
   3.62011947042833*^9, 3.620119472050624*^9}, {3.620119510685261*^9, 
   3.620119591532659*^9}, 3.6201200636229773`*^9, {3.62012011088346*^9, 
   3.620120167818862*^9}, {3.620120206717557*^9, 3.620120210924061*^9}, {
   3.6203626182859097`*^9, 3.620362622743889*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"145800", " ", "\[Pi]"}]], 
  RowBox[{
   SuperscriptBox["tt3", "2"], " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"8", " ", 
       SuperscriptBox["\[Pi]", "7"], " ", 
       SuperscriptBox["tt2", "4"], " ", 
       SuperscriptBox["tt4", "4"]}], 
      SuperscriptBox["tt3", "8"]], "+", 
     RowBox[{"675", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"288", " ", 
         SuperscriptBox["EulerGamma", "2"]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "64", "]"}], "2"]}], "-", 
        RowBox[{"6", " ", "EulerGamma", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "8"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Log", "[", "18446744073709551616", "]"}]}], "+", 
           RowBox[{"96", " ", 
            RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"(", 
          RowBox[{"5", "-", 
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", "65536", "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "8"}], "+", 
              RowBox[{"3", " ", 
               RowBox[{"Log", "[", "18446744073709551616", "]"}]}]}], ")"}], 
            " ", 
            RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
           RowBox[{"96", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "\[Pi]", "]"}], "2"]}]}], ")"}]}]}], ")"}]}],
      "+", 
     RowBox[{"27000", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"12", " ", "EulerGamma"}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "64", "]"}]}], "-", 
        RowBox[{"12", " ", 
         RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}], " ", 
      RowBox[{"Log", "[", "tt3", "]"}]}], "+", 
     RowBox[{"135000", " ", 
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "tt3", "]"}], "2"]}], "+", 
     RowBox[{
      FractionBox["1", "tt3"], 
      RowBox[{"2700", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"24", " ", "EulerGamma"}], "-", 
         RowBox[{"8", " ", 
          RowBox[{"Log", "[", "64", "]"}]}], "-", 
         RowBox[{"24", " ", 
          RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
         RowBox[{"20", " ", 
          RowBox[{"Log", "[", "tt3", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Pi]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["tt2", "2"], "+", 
            SuperscriptBox["tt4", "2"]}], ")"}]}], "-", 
         RowBox[{"6", " ", "tt3", " ", 
          RowBox[{"Log", "[", 
           FractionBox["tt2", 
            SuperscriptBox["tt3", 
             RowBox[{"2", "/", "3"}]]], "]"}]}], "-", 
         RowBox[{"6", " ", "tt3", " ", 
          RowBox[{"Log", "[", 
           FractionBox["tt4", 
            SqrtBox["tt3"]], "]"}]}]}], ")"}]}]}], "+", 
     FractionBox[
      RowBox[{"360", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       SuperscriptBox["tt2", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{
       SuperscriptBox["tt3", "5"], " ", 
       SuperscriptBox["tt4", "2"]}]], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{
        SuperscriptBox["tt2", "6"], " ", 
        SuperscriptBox["tt3", "2"], " ", 
        SuperscriptBox["tt4", "6"]}]], 
      RowBox[{"135", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          SuperscriptBox["tt2", "10"], " ", 
          SuperscriptBox["tt4", "6"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["tt2", "8"], " ", "tt3", " ", 
          SuperscriptBox["tt4", "6"]}], "+", 
         RowBox[{"185", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["tt2", "6"], " ", 
          SuperscriptBox["tt3", "2"], " ", 
          SuperscriptBox["tt4", "6"]}], "+", 
         RowBox[{"80", " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          SuperscriptBox["tt2", "8"], " ", 
          SuperscriptBox["tt4", "8"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["tt2", "6"], " ", "tt3", " ", 
          SuperscriptBox["tt4", "8"]}], "+", 
         RowBox[{"48", " ", 
          SuperscriptBox["\[Pi]", "5"], " ", 
          SuperscriptBox["tt2", "6"], " ", 
          SuperscriptBox["tt4", "10"]}], "+", 
         RowBox[{"360", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["tt2", "6"], " ", 
          SuperscriptBox["tt3", "2"], " ", 
          SuperscriptBox["tt4", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox[
             SuperscriptBox["tt2", "2"], "tt3"], "]"}], "2"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["tt2", "6"], " ", 
          SuperscriptBox["tt3", "2"], " ", 
          SuperscriptBox["tt4", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "tt3", "]"}], "2"]}], "-", 
         RowBox[{"480", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["tt2", "8"], " ", "tt3", " ", 
          SuperscriptBox["tt4", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox["tt4", 
            SqrtBox["tt3"]], "]"}]}], "-", 
         RowBox[{"360", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["tt2", "6"], " ", 
          SuperscriptBox["tt3", "2"], " ", 
          SuperscriptBox["tt4", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox["tt4", 
            SqrtBox["tt3"]], "]"}]}], "-", 
         RowBox[{"480", " ", 
          SuperscriptBox["\[Pi]", "4"], " ", 
          SuperscriptBox["tt2", "6"], " ", "tt3", " ", 
          SuperscriptBox["tt4", "8"], " ", 
          RowBox[{"Log", "[", 
           FractionBox["tt4", 
            SqrtBox["tt3"]], "]"}]}], "+", 
         RowBox[{"1440", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["tt2", "6"], " ", 
          SuperscriptBox["tt3", "2"], " ", 
          SuperscriptBox["tt4", "6"], " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            FractionBox["tt4", 
             SqrtBox["tt3"]], "]"}], "2"]}], "+", 
         RowBox[{"20", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["tt2", "6"], " ", "tt3", " ", 
          SuperscriptBox["tt4", "6"], " ", 
          RowBox[{"Log", "[", "tt3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "tt3"}], "+", 
            RowBox[{"4", " ", "\[Pi]", " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["tt2", "2"], "+", 
               SuperscriptBox["tt4", "2"]}], ")"}]}], "-", 
            RowBox[{"24", " ", "tt3", " ", 
             RowBox[{"Log", "[", 
              FractionBox["tt4", 
               SqrtBox["tt3"]], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"60", " ", 
          SuperscriptBox["\[Pi]", "3"], " ", 
          SuperscriptBox["tt2", "6"], " ", "tt3", " ", 
          SuperscriptBox["tt4", "6"], " ", 
          RowBox[{"Log", "[", 
           FractionBox[
            SuperscriptBox["tt2", "2"], "tt3"], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[Pi]", " ", 
             SuperscriptBox["tt2", "2"]}], "+", 
            RowBox[{"3", " ", "tt3"}], "+", 
            RowBox[{"4", " ", "\[Pi]", " ", 
             SuperscriptBox["tt4", "2"]}], "+", 
            RowBox[{"4", " ", "tt3", " ", 
             RowBox[{"Log", "[", "tt3", "]"}]}], "-", 
            RowBox[{"24", " ", "tt3", " ", 
             RowBox[{"Log", "[", 
              FractionBox["tt4", 
               SqrtBox["tt3"]], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox["tt2", "6"], " ", 
          SuperscriptBox["tt3", "5"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
         RowBox[{"180", " ", 
          SuperscriptBox["tt3", "5"], " ", 
          SuperscriptBox["tt4", "6"], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Zeta", "[", "5", "]"}]}]}], ")"}]}]}], "-", 
     FractionBox[
      RowBox[{"1440", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["tt4", "4"], " ", 
       RowBox[{
        SuperscriptBox["Zeta", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "2"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["tt2", "2"], " ", 
       SuperscriptBox["tt3", "5"]}]], "-", 
     FractionBox[
      RowBox[{"64800", " ", 
       SuperscriptBox["\[Pi]", "3"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Zeta", "\[Prime]",
         MultilineFunction->None], "[", 
        RowBox[{"-", "2"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["tt2", "2"], " ", 
       SuperscriptBox["tt3", "2"], " ", 
       SuperscriptBox["tt4", "2"]}]]}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.620120065265778*^9, 3.620120117191556*^9, 
  3.620120148163713*^9, 3.6201202136746807`*^9, 3.6201503431012506`*^9, 
  3.620150777482373*^9, 3.620362630746833*^9, 3.6204049727498627`*^9, 
  3.620642860626959*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"f7D6R42loop", ",", 
     RowBox[{"Log", "[", "y7", "]"}]}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.620119730900229*^9, 3.6201197574775963`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.620119739910276*^9, 3.6201197578459*^9}, 
   3.620120083750154*^9, 3.620120120288913*^9, 3.620362639460106*^9, 
   3.620404972848999*^9, 3.620642864144519*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "check", " ", "differential", " ", "equation", " ", "for", " ", "2"}], 
    "-", 
    RowBox[{"loop", " ", "contribution"}]}], " ", "*)"}], " ", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"LaplacianGen", "[", 
       RowBox[{"CartanD3", ",", 
        RowBox[{"{", 
         RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}], ",", "f7D6R42loop"}],
        "]"}], "-", 
      RowBox[{"10", " ", "f7D6R42loop"}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "Pi", " ", 
         RowBox[{"Normal", "[", 
          RowBox[{"Series", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"EGRVD3", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", "s", ",", 
               RowBox[{"{", 
                RowBox[{"tt3", ",", "tt2", ",", "tt4"}], "}"}]}], "]"}], "/.",
              "repzetastar"}], ",", 
            RowBox[{"{", 
             RowBox[{"s", ",", 
              RowBox[{"1", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}], 
        ")"}], "^", "2"}]}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tt3", "\[Rule]", "tt3"}], ",", 
       RowBox[{"tt2", "\[Rule]", "tt2"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tt2", ">", "0"}], ",", 
      RowBox[{"tt3", ">", "0"}], ",", 
      RowBox[{"tt4", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6201196319361753`*^9, 3.6201196499963093`*^9}, {
  3.620119680379179*^9, 3.620119726648156*^9}, {3.620120323500399*^9, 
  3.620120414508465*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.620119706809618*^9, 3.620119727246786*^9}, 
   3.620120233359769*^9, {3.620120347390764*^9, 3.620120416705216*^9}, 
   3.6203626656729603`*^9, 3.62040497892726*^9, 3.620642874168872*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "check", " ", "differential", " ", "eq", " ", "for", " ", "full", " ", 
    "coupling"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "=", 
     RowBox[{"Simplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"LaplacianGen", "[", 
          RowBox[{"CartanA4", ",", 
           RowBox[{"{", 
            RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}], ",", 
           "f7D6R4"}], "]"}], "-", 
         RowBox[{
          RowBox[{"42", "/", "5"}], " ", "f7D6R4"}], "+", " ", 
         RowBox[{"f7R4", "^", "2"}]}], "/.", "soe1e2"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t1", ">", "0"}], ",", 
         RowBox[{"t2", ">", "0"}], ",", 
         RowBox[{"t3", ">", "0"}], ",", 
         RowBox[{"t4", ">", "0"}]}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"A", "/.", "rep7tr"}], ",", 
         RowBox[{"{", 
          RowBox[{"r", ",", "0", ",", "10"}], "}"}]}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tt1", "\[Rule]", "tt1"}], ",", 
         RowBox[{"tt2", "\[Rule]", "tt2"}], ",", 
         RowBox[{"t", "\[Rule]", "t"}]}], "}"}]}], "/.", "soe1e2"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tt1", ">", "0"}], ",", 
       RowBox[{"tt2", ">", "0"}]}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.620117499381646*^9, 3.620117547576696*^9}, {
   3.620117581989175*^9, 3.6201175983323803`*^9}, 3.6201176670825243`*^9, 
   3.620117742658641*^9, {3.620117849022493*^9, 3.620117849443698*^9}, 
   3.620117908159094*^9, {3.620117940628788*^9, 3.620117946416313*^9}, {
   3.6201204467203007`*^9, 3.6201204697944727`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "r", "]"}], "11"],
  SeriesData[$CellContext`r, 0, {}, 55, 55, 5],
  Editable->False]], "Output",
 CellChangeTimes->{3.620120465366651*^9, 3.620404987137895*^9, 
  3.620642884000793*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Zeta", "[", "3", "]"}], "/", "3"}], " ", "2", 
     RowBox[{"Pi", "^", 
      RowBox[{"(", 
       RowBox[{"2", "-", 
        RowBox[{"d", "/", "2"}]}], ")"}]}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"d", "/", "2"}], "-", "1"}], "]"}]}], ",", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"Pi", "^", 
       RowBox[{"(", 
        RowBox[{"2", "-", 
         RowBox[{"d", "/", "2"}]}], ")"}]}], "/", "567"}], " ", 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{"d", "/", "2"}], "+", "2"}], "]"}]}]}], "}"}], "/.", 
  RowBox[{"d", "\[Rule]", "3"}]}]], "Input",
 CellChangeTimes->{{3.620120521218382*^9, 3.620120573619603*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox["2", "3"], " ", "\[Pi]", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], ",", 
   FractionBox[
    RowBox[{"5", " ", "\[Pi]"}], "756"]}], "}"}]], "Output",
 CellChangeTimes->{3.620120537456874*^9, 3.620120574009004*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F8D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "y8"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
         "y8"}]}], "+", "F8D6R41loop", "+", 
       RowBox[{"y8", " ", "F8D6R42loop"}], "+", 
       RowBox[{
        RowBox[{"y8", "^", "2"}], " ", "F8D6R43loop"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "/", "27"}], " ", 
     RowBox[{
      RowBox[{"Log", "[", "y8", "]"}], "^", "2"}]}], "+", 
    RowBox[{
     RowBox[{"Pi", "/", "9"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{"Zeta", "[", "3", "]"}], "/", "y8"}]}], "+", "F8R41loop", 
       "+", 
       RowBox[{"Pi", "/", "2"}]}], ")"}], 
     RowBox[{"Log", "[", "y8", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F8D4R4", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"y8", "^", 
      RowBox[{"(", 
       RowBox[{"2", "/", "3"}], ")"}]}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Zeta", "[", "5", "]"}], "/", "y8"}], "+", "F8D4R41loop", "+", 
      
      RowBox[{"y8", " ", "F6D4R42loop"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F8R4", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"2", 
      RowBox[{
       RowBox[{"Zeta", "[", "3", "]"}], "/", "y8"}]}], "+", "F8R41loop", "+", 
     
     RowBox[{"2", 
      RowBox[{"Pi", "/", "3"}], " ", 
      RowBox[{"Log", "[", "y8", "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F7D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "^", 
        RowBox[{"(", 
         RowBox[{"12", "/", "5"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{"F8D6R4", "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Pi", "/", "18"}], "/", 
           RowBox[{"r", "^", "4"}]}], "F8D4R4"}], "+", 
         RowBox[{"2", 
          RowBox[{"Pi", "/", "3"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", "r", "]"}], "+", "e1"}], ")"}], "F8R4"}], "+", 
         RowBox[{"e0", " ", 
          RowBox[{"Log", "[", "r", "]"}]}], "+", 
         RowBox[{"4", 
          RowBox[{
           RowBox[{"Pi", "^", "2"}], "/", "3"}], " ", 
          RowBox[{
           RowBox[{"Log", "[", "r", "]"}], "^", "2"}]}], "+", 
         RowBox[{"5", 
          RowBox[{"Pi", "/", "189"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}], 
          RowBox[{"r", "^", "6"}]}], "+", "e2"}], ")"}]}], "/.", "rep8tyi"}], 
     "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", "tt1"}], ",", 
       RowBox[{"t2", "\[Rule]", "tt2"}], ",", 
       RowBox[{"t3", "\[Rule]", "tt3"}], ",", 
       RowBox[{"t4", "\[Rule]", "tt4"}], ",", 
       RowBox[{"t5", "\[Rule]", "tt5"}]}], "}"}]}], "/.", "rep7tri"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"A", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"y7", "^", 
           RowBox[{"(", 
            RowBox[{"7", "/", "5"}], ")"}]}], " ", "F7D6R4"}], "/.", 
         "rep7ty"}], "/.", 
        RowBox[{"tt3", "\[Rule]", "R"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"y7", ",", "0", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "Infinity", ",", "8"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ">", "0"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6234953910002947`*^9, 3.6234954959581413`*^9}, {
  3.623495558354422*^9, 3.623495639040251*^9}, {3.623495670289028*^9, 
  3.623495758320549*^9}, {3.62349616789196*^9, 3.6234961742955017`*^9}, {
  3.623496253624831*^9, 3.6234962536858597`*^9}, {3.623496289508793*^9, 
  3.623496289783249*^9}, {3.623496343662272*^9, 3.623496371034746*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"3", " ", "y7"}]], "+", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{
       FractionBox["5", "189"], " ", "\[Pi]", " ", 
       RowBox[{"Zeta", "[", "7", "]"}], " ", 
       SuperscriptBox["R", "7"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"F8D6R41loop", "+", 
         RowBox[{
          FractionBox["4", "3"], " ", "e1", " ", "\[Pi]", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          FractionBox["4", "3"], " ", "\[Pi]", " ", 
          RowBox[{"Log", "[", "R", "]"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", "R"}], "+", 
      FractionBox[
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], 
       RowBox[{"18", " ", 
        SuperscriptBox["R", "3"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "R"], "]"}], 
        RowBox[{"49", "/", "6"}]],
       SeriesData[$CellContext`R, 
        DirectedInfinity[1], {}, -42, 49, 6],
       Editable->False]}],
     SeriesData[$CellContext`R, 
      DirectedInfinity[1], {
      Rational[5, 189] Pi Zeta[7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       0, $CellContext`F8D6R41loop + 
       Rational[4, 3] $CellContext`e1 Pi Zeta[3] + 
       Rational[4, 3] Pi Log[$CellContext`R] Zeta[3], 0, 0, 0, 0, 0, 0, 0, 0, 
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[1, 18] Pi 
       Zeta[5]}, -42, 49, 6],
     Editable->False], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "18"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "e2"}], "+", 
             RowBox[{"3", " ", "F8D6R42loop"}], "+", 
             RowBox[{"2", " ", "e1", " ", "F8R41loop", " ", "\[Pi]"}]}], 
            ")"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"15", " ", "e0"}], "+", 
             RowBox[{"\[Pi]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"12", " ", "F8R41loop"}], "+", "\[Pi]", "+", 
                RowBox[{"8", " ", "e1", " ", "\[Pi]"}]}], ")"}]}]}], ")"}], 
           " ", 
           RowBox[{"Log", "[", "R", "]"}]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "R", "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "e0"}], "+", 
             SuperscriptBox["\[Pi]", "2"], "+", 
             RowBox[{"8", " ", "e1", " ", 
              SuperscriptBox["\[Pi]", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", "y7", "]"}]}]}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       FractionBox[
        RowBox[{"F8D4R41loop", " ", "\[Pi]"}], 
        RowBox[{"18", " ", 
         SuperscriptBox["R", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], "9"],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -12, 54, 6],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[1], {
       Rational[1, 18] (
         6 (3 $CellContext`e2 + 3 $CellContext`F8D6R42loop + 
           2 $CellContext`e1 $CellContext`F8R41loop Pi) + (15 $CellContext`e0 + 
           Pi (12 $CellContext`F8R41loop + Pi + 8 $CellContext`e1 Pi)) 
          Log[$CellContext`R] + 
         24 Pi^2 Log[$CellContext`R]^2 + ((-3) $CellContext`e0 + Pi^2 + 
           8 $CellContext`e1 Pi^2) Log[$CellContext`y7]), 0, 0, 0, 0, 0, 0, 0,
         0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[1, 18] $CellContext`F8D4R41loop Pi}, -12, 54, 6],
      Editable->False], ")"}], " ", "y7"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"F8D6R43loop", " ", 
        SuperscriptBox["R", "3"]}], "+", 
       FractionBox[
        RowBox[{"F6D4R42loop", " ", "\[Pi]"}], 
        RowBox[{"18", " ", "R"}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], "9"],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -3, 9, 1],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[
       1], {$CellContext`F8D6R43loop, 0, 0, 0, 
        Rational[1, 18] $CellContext`F6D4R42loop Pi}, -3, 9, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["y7", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y7", "]"}], "5"],
    SeriesData[$CellContext`y7, 0, {}, -30, 150, 30],
    Editable->False]}],
  SeriesData[$CellContext`y7, 0, {
   Rational[2, 3] Zeta[3]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {
     Rational[5, 189] Pi Zeta[7], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
       0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, $CellContext`F8D6R41loop + Rational[4, 3] $CellContext`e1 Pi Zeta[3] + 
      Rational[4, 3] Pi Log[$CellContext`R] Zeta[3], 0, 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Rational[1, 18] Pi 
      Zeta[5]}, -42, 49, 6], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {
     Rational[1, 18] (
       6 (3 $CellContext`e2 + 3 $CellContext`F8D6R42loop + 
         2 $CellContext`e1 $CellContext`F8R41loop Pi) + (15 $CellContext`e0 + 
         Pi (12 $CellContext`F8R41loop + Pi + 8 $CellContext`e1 Pi)) 
        Log[$CellContext`R] + 
       24 Pi^2 Log[$CellContext`R]^2 + ((-3) $CellContext`e0 + Pi^2 + 
         8 $CellContext`e1 Pi^2) Log[$CellContext`y7]), 0, 0, 0, 0, 0, 0, 0, 
      0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Rational[1, 18] $CellContext`F8D4R41loop Pi}, -12, 54, 6], 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[
     1], {$CellContext`F8D6R43loop, 0, 0, 0, 
      Rational[1, 18] $CellContext`F6D4R42loop Pi}, -3, 9, 1]}, -30, 150, 30],
  
  Editable->False]], "Output",
 CellChangeTimes->{
  3.623495750194437*^9, 3.6234961749581413`*^9, 3.623496255079432*^9, 
   3.6234962902875957`*^9, {3.623496345696041*^9, 3.623496371759789*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"A", ",", 
      RowBox[{"Log", "[", "R", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"y7", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.623496383810287*^9, 3.623496390988903*^9}, {
  3.623496500499045*^9, 3.623496518873447*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["4", "3"], " ", "\[Pi]", " ", "R", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
   RowBox[{
    FractionBox["1", "18"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"15", " ", "e0"}], "+", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", "F8R41loop"}], "+", "\[Pi]", "+", 
         RowBox[{"8", " ", "e1", " ", "\[Pi]"}]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["R", "2"], " ", "y7"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y7", "]"}], "4"],
    SeriesData[$CellContext`y7, 0, {}, 0, 4, 1],
    Editable->False]}],
  SeriesData[$CellContext`y7, 0, {
   Rational[4, 3] Pi $CellContext`R Zeta[3], 
    Rational[1, 18] (15 $CellContext`e0 + 
     Pi (12 $CellContext`F8R41loop + Pi + 
       8 $CellContext`e1 Pi)) $CellContext`R^2}, 0, 4, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6234963913557796`*^9, {3.6234965012542067`*^9, 3.623496519572116*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["D^2p R^4 in D=6", "Subtitle",
 CellChangeTimes->{{3.609836278816079*^9, 3.6098362945069313`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f6R4", "=", 
   RowBox[{"EGRVD5h", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"3", "/", "2"}], ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6098371721882544`*^9, 3.609837179415557*^9}, 
   3.620121179111601*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanD5", ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}], ",", 
     "f6R4"}], "]"}], "+", 
   RowBox[{
    RowBox[{"15", "/", "2"}], " ", "f6R4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.609837207037861*^9, 3.6098372145877123`*^9}, {
  3.620121182792553*^9, 3.6201211837910023`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.609837214955634*^9, 3.609837236565106*^9}, {
   3.6201211844868402`*^9, 3.620121209239833*^9}, 3.620150788040173*^9, {
   3.6204023855598297`*^9, 3.6204024073439913`*^9}, 3.620405028718231*^9, 
   3.622526532610011*^9, 3.6313341005829477`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Expand", "[", 
  RowBox[{"Normal", "[", 
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"y6", "^", 
          RowBox[{"(", 
           RowBox[{"1", "/", "2"}], ")"}]}], "f6R4"}], "/.", "rep6ty"}], 
       ")"}], "-", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "y6"], "+", 
        RowBox[{"2", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"EGRVD4", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "s", 
              ",", 
              RowBox[{"{", 
               RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}]}], 
             "]"}], "/.", "repzetastar"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "1", ",", "0"}], "}"}]}], "]"}]}]}], ")"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tt2", ">", "0"}], ",", 
       RowBox[{"tt3", ">", "0"}], ",", 
       RowBox[{"tt4", ">", "0"}], ",", 
       RowBox[{"tt5", ">", "0"}], ",", 
       RowBox[{"y6", ">", "0"}]}], "}"}]}], "]"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.609837257143099*^9, {3.620121214349032*^9, 3.620121265117577*^9}, {
   3.62012689238623*^9, 3.620126894444545*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.609837259838847*^9, {3.620121235099259*^9, 3.620121265316779*^9}, 
   3.620126855832103*^9, 3.620126894732027*^9, 3.620150790574636*^9, 
   3.620402410440385*^9, 3.620405032503522*^9, 3.620642903557928*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f6R4", "/.", "rep6tr"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tt1", "\[Rule]", "t1"}], ",", 
         RowBox[{"tt2", "\[Rule]", "t2"}], ",", 
         RowBox[{"tt3", "\[Rule]", "t3"}], ",", 
         RowBox[{"tt4", "\[Rule]", "t4"}]}], "}"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"r", "^", 
         RowBox[{"(", 
          RowBox[{"3", "/", "2"}], ")"}]}], " ", "f7R4"}], "+", 
       RowBox[{
        RowBox[{"r", "^", 
         RowBox[{"(", 
          RowBox[{"5", "/", "2"}], ")"}]}], " ", "4", " ", 
        RowBox[{"Zeta", "[", "2", "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.620121770259014*^9, 3.620121832878303*^9}, {
  3.620121898145678*^9, 3.6201220044564667`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "r", "]"}], 
   RowBox[{"7", "/", "2"}]],
  SeriesData[$CellContext`r, 0, {}, 14, 14, 4],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6201217835423613`*^9, 3.620121833722651*^9}, {
   3.620121899120368*^9, 3.620121912422366*^9}, {3.620121956910775*^9, 
   3.620122004735248*^9}, 3.6201507906746597`*^9, 3.620402412940002*^9, 
   3.620405033283825*^9, 3.6206429068308287`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "D4R4", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.620148138375978*^9, 3.620148140683507*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f6D4R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], " ", 
     RowBox[{"EGRVD5h", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"5", "/", "2"}], ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}]}], 
      "]"}]}], "+", 
    RowBox[{
     RowBox[{"4", "/", "45"}], " ", 
     RowBox[{"EGRVD5h", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
       "3", ",", 
       RowBox[{"{", 
        RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}]}], 
      "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanD5", ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}], ",", 
     "f6D4R4"}], "]"}], "+", 
   RowBox[{
    RowBox[{"15", "/", "2"}], " ", "f6D4R4"}], "-", 
   RowBox[{"7", " ", "f6R4"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6098375168348227`*^9, 3.6098376134271708`*^9}, {
  3.609838327633562*^9, 3.609838361358335*^9}, {3.620121218299692*^9, 
  3.620121227698154*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.609837569981043*^9, 3.6098376162784977`*^9}, 
   3.609838075145821*^9, {3.6098383379066563`*^9, 3.609838365026062*^9}, 
   3.620121271444264*^9, 3.6201259090444727`*^9, 3.620126964963134*^9, 
   3.620150795107095*^9, 3.62036330269834*^9, 3.62040242400603*^9, 
   3.620405037388146*^9, 3.6206429108971453`*^9, 3.622526540200287*^9, 
   3.631334110279524*^9, 3.6316067550805597`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"f6D4R4", "/.", "rep6tr"}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"tt1", "\[Rule]", "t1"}], ",", 
            RowBox[{"tt2", "\[Rule]", "t2"}], ",", 
            RowBox[{"tt3", "\[Rule]", "t3"}], ",", 
            RowBox[{"tt4", "\[Rule]", "t4"}]}], "}"}]}], ")"}], "-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"r", "^", 
            RowBox[{"(", 
             RowBox[{"5", "/", "2"}], ")"}]}], " ", 
           RowBox[{"(", " ", 
            RowBox[{"f7D4R4", "+", 
             RowBox[{
              RowBox[{"Pi", "^", "2"}], " ", 
              RowBox[{"Log", "[", "r", "]"}]}]}], ")"}]}], "-", " ", 
          RowBox[{
           RowBox[{"5", "/", "2"}], 
           RowBox[{"r", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Log", "[", "r", "]"}], "+", "x"}], ")"}], " ", 
           RowBox[{"(", "f7R4", ")"}]}], "+", 
          RowBox[{
           RowBox[{"8", "/", "45"}], " ", 
           RowBox[{"Zeta", "[", "6", "]"}], 
           RowBox[{"r", "^", 
            RowBox[{"(", 
             RowBox[{"15", "/", "2"}], ")"}]}]}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"r", ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", "t1"}], ",", 
       RowBox[{"t2", "\[Rule]", "t2"}], ",", 
       RowBox[{"t3", "\[Rule]", "t3"}], ",", 
       RowBox[{"t4", "\[Rule]", "t4"}]}], "}"}]}], "/.", 
    RowBox[{"{", 
     RowBox[{"x", "\[Rule]", 
      RowBox[{
       FractionBox["31", "15"], "-", 
       FractionBox[
        RowBox[{"8", " ", "EulerGamma"}], "5"], "+", 
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"Log", "[", "4", "]"}]}], "5"], "-", 
       FractionBox[
        RowBox[{"48", " ", 
         RowBox[{"Log", "[", "Glaisher", "]"}]}], "5"], "+", 
       FractionBox[
        RowBox[{"72", " ", 
         RowBox[{
          SuperscriptBox["Zeta", "\[Prime]",
           MultilineFunction->None], "[", "4", "]"}]}], 
        SuperscriptBox["\[Pi]", "4"]]}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6201220237871437`*^9, 3.620122095573168*^9}, {
   3.620122127939478*^9, 3.620122169861559*^9}, {3.620122211569111*^9, 
   3.6201222244730167`*^9}, {3.620122307285802*^9, 3.6201223128394327`*^9}, {
   3.620122408473999*^9, 3.620122436085775*^9}, {3.6201225329160147`*^9, 
   3.62012254791641*^9}, 3.620122623483223*^9, {3.620122720423995*^9, 
   3.620122733193131*^9}, {3.620122768190795*^9, 3.620122789672513*^9}, {
   3.620122875548155*^9, 3.6201228758925867`*^9}, {3.620122917651718*^9, 
   3.620122918273443*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "r", "]"}], 
   RowBox[{"5", "/", "2"}]],
  SeriesData[$CellContext`r, 0, {}, 10, 10, 4],
  Editable->False]], "Output",
 CellChangeTimes->{{3.620122091569076*^9, 3.620122170318369*^9}, 
   3.62012221499953*^9, {3.620122303623592*^9, 3.620122314471011*^9}, {
   3.620122412374357*^9, 3.620122438966467*^9}, {3.620122535630341*^9, 
   3.620122555434762*^9}, 3.620122630213784*^9, {3.620122727125723*^9, 
   3.620122742673914*^9}, {3.6201227823849573`*^9, 3.62012280274548*^9}, 
   3.620122883370173*^9, 3.6201229261667957`*^9, {3.620402457107501*^9, 
   3.6204024681701117`*^9}, 3.620405049551553*^9, 3.6206429198839006`*^9, 
   3.631606786826742*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"y6", "^", 
           RowBox[{"(", 
            RowBox[{"3", "/", "2"}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{"f6D4R4", "/.", "rep6ty"}], ")"}]}], "-", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{"Zeta", "[", "5", "]"}], "y6"], "+", 
           RowBox[{
            RowBox[{"4", "/", "45"}], " ", 
            RowBox[{"EGRVD4h", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "3", 
              ",", 
              RowBox[{"{", 
               RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}]}], 
             "]"}]}], "+", 
           RowBox[{
            RowBox[{"2", "/", "3"}], " ", "y6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"EGRVD4h", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "2",
                 ",", 
                RowBox[{"{", 
                 RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}]}],
                "]"}], "+", 
              RowBox[{"EGRVD4h", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "2",
                 ",", 
                RowBox[{"{", 
                 RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}]}],
                "]"}]}], ")"}]}], "+", 
           RowBox[{
            RowBox[{"1", "/", "2"}], " ", 
            RowBox[{"y6", "^", 
             RowBox[{"(", 
              RowBox[{"3", "/", "2"}], ")"}]}], 
            RowBox[{"(", 
             RowBox[{"f6R4", "/.", "rep6ty"}], ")"}], 
            RowBox[{"Log", "[", "y6", "]"}]}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"y6", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tt2", ">", "0"}], ",", 
        RowBox[{"tt3", ">", "0"}], ",", 
        RowBox[{"tt4", ">", "0"}], ",", 
        RowBox[{"tt5", ">", "0"}], ",", 
        RowBox[{"y6", ">", "0"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", "y6", "]"}], "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620125936870647*^9, 3.620126009898643*^9}, {
   3.6201262478696537`*^9, 3.620126248737068*^9}, {3.620126416418556*^9, 
   3.620126458514913*^9}, {3.620126674874851*^9, 3.620126789066847*^9}, {
   3.6201270178156443`*^9, 3.620127018806077*^9}, 3.6201273678519*^9, {
   3.62014792433136*^9, 3.620147929194004*^9}, 3.6201479700066338`*^9, {
   3.620402496739017*^9, 3.620402521434318*^9}, {3.62040280112888*^9, 
   3.6204028200986223`*^9}, {3.620402877080299*^9, 3.620402882438884*^9}, 
   3.620643926191094*^9, {3.632585312861253*^9, 3.632585313515457*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"SeriesCoefficient", "[", 
   RowBox[{"A", ",", "0"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.620402836358008*^9, 3.6204028365804853`*^9}, {
   3.6204028907795963`*^9, 3.620402892224392*^9}, {3.6204029740920563`*^9, 
   3.620402975839437*^9}, 3.620403067733638*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["4", "3"], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "7"}], "+", 
     RowBox[{"3", " ", "EulerGamma"}], "+", 
     RowBox[{"36", " ", 
      RowBox[{"Log", "[", "Glaisher", "]"}]}]}], ")"}], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  RowBox[{"4", " ", 
   RowBox[{
    SuperscriptBox["Zeta", "\[Prime]",
     MultilineFunction->None], "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{{3.6204028717127438`*^9, 3.620402892634038*^9}, 
   3.620402976468481*^9, 3.620403068098877*^9, 3.620642949259609*^9, 
   3.62064392833705*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"A", ",", 
    RowBox[{"Log", "[", "y6", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.620147938835321*^9, 3.620147950370817*^9}, {
  3.6203631588092947`*^9, 3.620363159586027*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.620147951210081*^9, {3.620363151318329*^9, 3.6203631600033197`*^9}, 
   3.6204025144642963`*^9, 3.620642956427835*^9, 3.620643929104568*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A11", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"A", ",", "1"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanD4", ",", 
     RowBox[{"{", 
      RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}], ",", 
     "A11"}], "]"}], "+", " ", 
   RowBox[{"4", " ", "A11"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6201274323388853`*^9, 3.620127448655168*^9}, {
   3.620127503570367*^9, 3.6201275316386127`*^9}, {3.6201276802436666`*^9, 
   3.620127685769795*^9}, {3.620127972260646*^9, 3.6201280090234203`*^9}, {
   3.6201280397725573`*^9, 3.620128062321015*^9}, {3.620402559539983*^9, 
   3.6204025607240562`*^9}, {3.620402755645913*^9, 3.620402757405774*^9}, 
   3.62064393090621*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.620127439953891*^9, {3.620127533221874*^9, 3.620127551591585*^9}, {
   3.6201276823243113`*^9, 3.620127687307849*^9}, {3.6201280224243717`*^9, 
   3.6201280637915363`*^9}, 3.620402561149166*^9, 3.6206429606098833`*^9, 
   3.620643933070456*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"A11", "-", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "19"}], " ", 
       SuperscriptBox["\[Pi]", "4"]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"Log", "[", "16", "]"}]}], "+", 
      RowBox[{"72", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", 
       RowBox[{
        SuperscriptBox["Zeta", "\[Prime]",
         MultilineFunction->None], "[", "2", "]"}]}], "-", 
      RowBox[{"1080", " ", 
       RowBox[{
        SuperscriptBox["Zeta", "\[Prime]",
         MultilineFunction->None], "[", "4", "]"}]}]}], 
     RowBox[{"3", " ", 
      SuperscriptBox["\[Pi]", "4"]}]], " ", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EGRVD4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "s", ",", 
          
          RowBox[{"{", 
           RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}]}], 
         "]"}], "/.", "repzetastar"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "0"}], "}"}]}], "]"}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.620402625190978*^9, 3.6204026983464727`*^9}, {
  3.620402908526246*^9, 3.6204029093120127`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6204026319589767`*^9, 3.6204026990643883`*^9}, 
   3.620402910048135*^9, 3.6206429618892317`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f6D4R4oneloop", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"y6", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{"f6D4R4", "/.", "rep6ty"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"y6", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "0"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tt2", ">", "0"}], ",", 
        RowBox[{"tt3", ">", "0"}], ",", 
        RowBox[{"tt4", ">", "0"}], ",", 
        RowBox[{"tt5", ">", "0"}], ",", 
        RowBox[{"y6", ">", "0"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", "y6", "]"}], "\[Rule]", "0"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"LaplacianGen", "[", 
   RowBox[{"CartanD4", ",", 
    RowBox[{"{", 
     RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}], ",", 
    "f6D4R4oneloop"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6206436860116034`*^9, 3.620643697753587*^9}}],

Cell[BoxData[
 RowBox[{"12", " ", 
  RowBox[{"Zeta", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{3.620643698250896*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f6D4R4twoloop", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"y6", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], 
           RowBox[{"(", 
            RowBox[{"f6D4R4", "/.", "rep6ty"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"y6", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "1"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tt2", ">", "0"}], ",", 
        RowBox[{"tt3", ">", "0"}], ",", 
        RowBox[{"tt4", ">", "0"}], ",", 
        RowBox[{"tt5", ">", "0"}], ",", 
        RowBox[{"y6", ">", "0"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", "y6", "]"}], "\[Rule]", "0"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanD4", ",", 
     RowBox[{"{", 
      RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}], ",", 
     "f6D4R4twoloop"}], "]"}], "+", " ", 
   RowBox[{"4", " ", "f6D4R4twoloop"}], "-", 
   RowBox[{"8", " ", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EGRVD4", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "s", ",", 
          
          RowBox[{"{", 
           RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}]}], 
         "]"}], "/.", "repzetastar"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "1", ",", "0"}], "}"}]}], "]"}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.620643041338688*^9, 3.620643045715279*^9}, {
   3.620643077186523*^9, 3.62064313252818*^9}, {3.620643187009931*^9, 
   3.6206431882344027`*^9}, {3.620643238624963*^9, 3.620643241515065*^9}, 
   3.6206432738441257`*^9, {3.620643524634367*^9, 3.6206435357063713`*^9}, {
   3.620643677211886*^9, 3.620643677615691*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.620643133394781*^9, 3.620643189401116*^9, 3.6206432424357224`*^9, {
   3.620643532866136*^9, 3.6206435364241858`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "D6R4", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.620148173156258*^9, 3.620148177994503*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f6D6R4", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"r", "^", "3"}], 
         RowBox[{"(", 
          RowBox[{"f7D6R4", "+", 
           RowBox[{"5", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"Zeta", "[", "3", "]"}], "/", "2"}], "/", 
              RowBox[{"Pi", "^", "2"}]}], "/", 
             RowBox[{"r", "^", "3"}]}], " ", "f7D4R4"}], "+", 
           RowBox[{
            RowBox[{"2", "/", "3"}], " ", 
            RowBox[{"Zeta", "[", "2", "]"}], " ", "r", " ", "f7R4"}], "+", 
           RowBox[{"8", " ", 
            RowBox[{
             RowBox[{
              RowBox[{"Zeta", "[", "2", "]"}], "^", "2"}], "/", "5"}], " ", 
            RowBox[{"r", "^", "2"}]}], "+", 
           RowBox[{
            RowBox[{"16", "/", "189"}], " ", 
            RowBox[{"Zeta", "[", "8", "]"}], " ", 
            RowBox[{"r", "^", "7"}]}]}], ")"}]}], "-", 
        RowBox[{"35", " ", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "/", "6"}], " ", 
         RowBox[{"Log", "[", "r", "]"}]}]}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t1", "\[Rule]", "tt1"}], ",", 
         RowBox[{"t2", "\[Rule]", "tt2"}], ",", 
         RowBox[{"t3", "\[Rule]", "tt3"}], ",", 
         RowBox[{"t4", "\[Rule]", "tt4"}]}], "}"}]}], "/.", "rep6tri"}], ",", 
     
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", ">", "0"}], ",", 
       RowBox[{"t2", ">", "0"}], ",", 
       RowBox[{"t3", ">", "0"}], ",", 
       RowBox[{"t4", ">", "0"}], ",", 
       RowBox[{"t5", ">", "0"}]}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620123238011305*^9, 3.620123379094208*^9}, 
   3.6201481808853292`*^9, {3.620148241950067*^9, 3.620148257212529*^9}, {
   3.620148635720975*^9, 3.620148647062438*^9}, {3.620271186390745*^9, 
   3.620271190786318*^9}, {3.620271271526168*^9, 3.6202712757546988`*^9}, {
   3.621102682533065*^9, 3.62110268869917*^9}, {3.6211039242175093`*^9, 
   3.621103924624085*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"LaplacianGen", "[", 
     RowBox[{"CartanD5", ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}], ",",
       "f6D6R4"}], "]"}], "+", 
    RowBox[{"f6R4", "^", "2"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"A", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t1", "\[Rule]", "1"}], ",", 
      RowBox[{"t2", "\[Rule]", "1"}], ",", 
      RowBox[{"t3", "\[Rule]", "1"}], ",", 
      RowBox[{"t4", "\[Rule]", "1"}], ",", 
      RowBox[{"t5", "\[Rule]", "1"}]}], "}"}]}], "/.", "soe1e2"}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.620123385394032*^9, 3.6201234261338577`*^9}, {
  3.620123463281534*^9, 3.620123525286022*^9}, {3.620124054831212*^9, 
  3.620124055320827*^9}, {3.62014818747735*^9, 3.620148187850359*^9}, {
  3.620148263452553*^9, 3.620148263944462*^9}, {3.620148359140901*^9, 
  3.620148360060173*^9}, {3.6201484732631493`*^9, 3.62014847348606*^9}, {
  3.6201508201307917`*^9, 3.62015082100208*^9}}],

Cell[BoxData[
 RowBox[{"40", " ", 
  RowBox[{"Zeta", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{{3.620123456489788*^9, 3.620123527535243*^9}, 
   3.620123582949562*^9, 3.6201236450535927`*^9, 3.6201237142712584`*^9, 
   3.620124051885651*^9, 3.6201241187145357`*^9, 3.62014818896487*^9, 
   3.620148264957347*^9, {3.620148346889831*^9, 3.620148376336281*^9}, 
   3.620148474462276*^9, 3.620148660960472*^9, 3.620150061838039*^9, {
   3.6201508143241787`*^9, 3.620150821611549*^9}, 3.620205075233159*^9, 
   3.620270911755495*^9, 3.620271205574135*^9, 3.6202712887089453`*^9, 
   3.620365210374988*^9, 3.6204051878317833`*^9, 3.620643964787879*^9, 
   3.621102710082911*^9, 3.62110393862107*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"y6", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{"f6D6R4", "/.", "rep6ty"}], ")"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"y6", ",", "0", ",", "3"}], "}"}]}], "]"}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Log", "[", "y6", "]"}], "\[Rule]", "l6"}]}], ",", "l6"}], 
      "]"}], "/.", "soe1e2"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tt2", ">", "0"}], ",", 
      RowBox[{"tt3", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.620151282497519*^9, 3.6201513676489887`*^9}, {
  3.620151445863748*^9, 3.620151454119102*^9}, {3.620151494923479*^9, 
  3.620151568777728*^9}, {3.6202696375001297`*^9, 3.620269655996413*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["5", "2"], " ", 
  SuperscriptBox["y6", "2"], " ", 
  RowBox[{"Zeta", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{{3.620151560271028*^9, 3.6201515691662083`*^9}, {
   3.6202696190657473`*^9, 3.6202696563816547`*^9}, 3.62027091559065*^9, 
   3.6202712119420958`*^9, 3.620271302849104*^9, 3.620271559733782*^9, 
   3.620405194488488*^9, 3.621102716559078*^9, 3.621103977596796*^9, 
   3.622541388741153*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"y6", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f6D6R4", "/.", "rep6ty"}], "/.", "soe1e2"}], ")"}]}], 
           "-", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
              RowBox[{"3", " ", "y6"}]], "+", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{
                 RowBox[{"Zeta", "[", "3", "]"}], "/", "3"}], "  ", 
                RowBox[{"Normal", "[", 
                 RowBox[{"Series", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"EGRVD4", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
                    "s", ",", 
                    RowBox[{"{", 
                    RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], 
                    "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"s", ",", "1", ",", "0"}], "}"}]}], "]"}], 
                 "]"}]}], "+", 
               RowBox[{
                RowBox[{"4", "/", "189"}], "*", "2", "*", " ", 
                RowBox[{"Normal", "[", 
                 RowBox[{"Series", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"EGRVD4", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
                    "s", ",", 
                    RowBox[{"{", 
                    RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], 
                    "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
                   RowBox[{"{", 
                    RowBox[{"s", ",", "4", ",", "0"}], "}"}]}], "]"}], 
                 "]"}]}]}], ")"}], "+", 
             RowBox[{
              RowBox[{"y6", "^", "2"}], " ", 
              RowBox[{"2", "/", "27"}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"EGRVD4h", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
                  "3", ",", 
                  RowBox[{"{", 
                   RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], 
                   "}"}]}], "]"}], "+", 
                RowBox[{"EGRVD4h", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
                  "3", ",", 
                  RowBox[{"{", 
                   RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], 
                   "}"}]}], "]"}]}], ")"}]}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"y6", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
        RowBox[{
         RowBox[{"Log", "[", "y6", "]"}], "\[Rule]", "0"}]}], "/.", 
       "repzetastar"}], ",", "2"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tt2", ">", "0"}], ",", 
      RowBox[{"tt3", ">", "0"}], ",", 
      RowBox[{"tt4", ">", "0"}], ",", 
      RowBox[{"tt5", ">", "0"}], ",", 
      RowBox[{"y6", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.620123871301817*^9, 3.62012396193572*^9}, {
   3.6201239948537903`*^9, 3.6201240050559397`*^9}, {3.620124123390862*^9, 
   3.6201241583344593`*^9}, 3.620124193905061*^9, {3.6201242633942327`*^9, 
   3.620124263752645*^9}, 3.620124559506847*^9, {3.620124722591639*^9, 
   3.6201247230841846`*^9}, {3.620124763667835*^9, 3.620124763815423*^9}, {
   3.6201250104232883`*^9, 3.620125013663018*^9}, {3.620125200448607*^9, 
   3.620125206457665*^9}, {3.620151581480013*^9, 3.620151587206936*^9}, {
   3.6201521117389*^9, 3.6201521134632473`*^9}, 3.6202697103287373`*^9, {
   3.6202697409954033`*^9, 3.6202697752714233`*^9}, {3.62026982287149*^9, 
   3.620269828551014*^9}, {3.620269895780471*^9, 3.620269895844796*^9}}],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Pi]", "4"]}]], 
   RowBox[{"5", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"8", " ", "EulerGamma", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "5"}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox["1", "2"]}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"PolyGamma", "[", 
              RowBox[{"0", ",", 
               FractionBox["3", "2"]}], "]"}]}]}], ")"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{
           SuperscriptBox["Zeta", "\[Prime]",
            MultilineFunction->None], "[", "3", "]"}]}]}], ")"}]}], "-", 
      RowBox[{"360", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Zeta", "\[Prime]",
         MultilineFunction->None], "[", "4", "]"}]}]}], ")"}]}]}]}]], "Output",\

 CellChangeTimes->{
  3.620123883564979*^9, {3.6201239191459084`*^9, 3.620124021180435*^9}, {
   3.620124126223543*^9, 3.6201241480293207`*^9}, {3.620124184754702*^9, 
   3.620124194677382*^9}, 3.620124264562314*^9, 3.6201245621447067`*^9, 
   3.6201247252682543`*^9, 3.620124775007002*^9, 3.620125028613393*^9, 
   3.620125216643242*^9, 3.620148417659337*^9, 3.620150831413636*^9, 
   3.6201515909068336`*^9, 3.6201521189957857`*^9, {3.6202697232480783`*^9, 
   3.620269781374049*^9}, 3.62027091836602*^9, 3.620271219741664*^9, 
   3.620271308579501*^9, 3.620363613245675*^9, 3.62040520103224*^9, 
   3.621102741812532*^9, 3.622541395419549*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"f6R41loop", "=", 
      RowBox[{"Normal", "[", 
       RowBox[{"2", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EGRVD4", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "s", 
             ",", 
             RowBox[{"{", 
              RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}]}], 
            "]"}], "/.", "repzetastar"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "1", ",", "0"}], "}"}]}], "]"}]}], "]"}]}], ";", 
     
     RowBox[{"f6D6R41loop", "=", 
      RowBox[{"Simplify", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"Series", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"y6", "^", "2"}], 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"f6D6R4", "/.", "rep6ty"}], "/.", "soe1e2"}], 
                 ")"}]}], ",", 
               RowBox[{"{", 
                RowBox[{"y6", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
             RowBox[{
              RowBox[{"Log", "[", "y6", "]"}], "\[Rule]", "0"}]}], "/.", 
            "repzetastar"}], ",", "0"}], "]"}], "v"}], ",", 
        RowBox[{"y6", ">", "0"}]}]}]}]}], "}"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"LaplacianGen", "[", 
     RowBox[{"CartanD4", ",", 
      RowBox[{"{", 
       RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}], ",", 
      "f6D6R41loop"}], "]"}], "-", 
    RowBox[{"8", "f6D6R41loop"}], "+", " ", 
    RowBox[{"4", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", "f6R41loop"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.620644030486541*^9, 3.6206440611697083`*^9}, {
   3.62064410031203*^9, 3.620644169222961*^9}, {3.620644219527103*^9, 
   3.62064424349715*^9}, 3.631334520342928*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.620644062291115*^9, 3.62064410731488*^9, 3.6206441381446877`*^9, 
   3.62064417009938*^9, {3.620644221071127*^9, 3.620644245462576*^9}, 
   3.621102807656982*^9, 3.62254140680842*^9, 3.631334148640471*^9, 
   3.631334289769185*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"check", " ", "invariance", " ", "under", " ", "triality"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{"f6R41loop", "-", 
    RowBox[{"(", 
     RowBox[{"f6R41loop", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tt5", "\[Rule]", "tt2"}], ",", 
        RowBox[{"tt2", "\[Rule]", "tt5"}]}], "}"}]}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.631334324951116*^9, 3.6313343481433887`*^9}, {
  3.631334528835998*^9, 3.631334529627598*^9}, {3.6313348047151327`*^9, 
  3.631334811814135*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.63133434853421*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f6D6R42loop", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"y6", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f6D6R4", "/.", "rep6ty"}], "/.", "soe1e2"}], ")"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"y6", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
         RowBox[{
          RowBox[{"Log", "[", "y6", "]"}], "\[Rule]", "0"}]}], "/.", 
        "repzetastar"}], ",", "1"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tt2", ">", "0"}], ",", 
       RowBox[{"tt3", ">", "0"}], ",", 
       RowBox[{"tt4", ">", "0"}], ",", 
       RowBox[{"tt5", ">", "0"}], ",", 
       RowBox[{"y6", ">", "0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"LaplacianGen", "[", 
     RowBox[{"CartanD4", ",", 
      RowBox[{"{", 
       RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}], ",", 
      "f6D6R42loop"}], "]"}], "-", 
    RowBox[{"6", "f6D6R42loop"}], "+", 
    RowBox[{"f6R41loop", "^", "2"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.620269601419318*^9, 3.62026960160858*^9}, {
  3.620269835859929*^9, 3.620269944750313*^9}, {3.6202700192217083`*^9, 
  3.620270020358714*^9}, {3.6202700568005667`*^9, 3.6202700913070803`*^9}, {
  3.620270142453425*^9, 3.620270151966227*^9}, {3.620644241606822*^9, 
  3.620644248801688*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.620270160260644*^9, 3.620270937122167*^9, 
  3.6202712454743023`*^9, 3.620271319502191*^9, 3.620405373588648*^9, 
  3.6206439943135242`*^9, 3.620644256917388*^9, 3.621102820609519*^9, 
  3.622541441189291*^9, 3.631334195991419*^9, 3.63133430081597*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"check", " ", "invariance", " ", "under", " ", "triality"}], " ", 
   "*)"}], 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"f6D6R42loop", "-", 
     RowBox[{"(", 
      RowBox[{"f6D6R42loop", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tt5", "\[Rule]", "tt2"}], ",", 
         RowBox[{"tt2", "\[Rule]", "tt5"}]}], "}"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tt2", ">", "0"}], ",", 
      RowBox[{"tt3", ">", "0"}], ",", 
      RowBox[{"tt4", ">", "0"}], ",", 
      RowBox[{"tt5", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6313343811044283`*^9, 3.631334458260827*^9}, {
   3.631334497561388*^9, 3.6313344980620527`*^9}, 3.6313348170765333`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.631334389153989*^9, 3.6313344587134943`*^9}, 
   3.631334502533963*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f6D6R43loop", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"SeriesCoefficient", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"y6", "^", "2"}], 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"f6D6R4", "/.", "rep6ty"}], "/.", "soe1e2"}], ")"}]}], 
           ",", 
           RowBox[{"{", 
            RowBox[{"y6", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
         RowBox[{
          RowBox[{"Log", "[", "y6", "]"}], "\[Rule]", "0"}]}], "/.", 
        "repzetastar"}], ",", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tt2", ">", "0"}], ",", 
       RowBox[{"tt3", ">", "0"}], ",", 
       RowBox[{"tt4", ">", "0"}], ",", 
       RowBox[{"tt5", ">", "0"}], ",", 
       RowBox[{"y6", ">", "0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanD4", ",", 
     RowBox[{"{", 
      RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}], ",", 
     "f6D6R43loop"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.620270364335252*^9, 3.620270392289691*^9}}],

Cell[BoxData[
 RowBox[{"20", " ", 
  RowBox[{"Zeta", "[", "3", "]"}]}]], "Output",
 CellChangeTimes->{{3.620270366892601*^9, 3.620270394600993*^9}, 
   3.62027094055357*^9, 3.620271247331952*^9, 3.620271320357292*^9, 
   3.62064426057277*^9, 3.621102823437937*^9, 3.622541459845207*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"f6D6R43loop", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "/", "27"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EGRVD4h", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "3", ",", 
          
          RowBox[{"{", 
           RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}]}], 
         "]"}], "+", 
        RowBox[{"EGRVD4h", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "3", ",", 
          
          RowBox[{"{", 
           RowBox[{"tt5", ",", "tt3", ",", "tt4", ",", "tt2"}], "}"}]}], 
         "]"}]}], ")"}]}], ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.620270449649579*^9, 3.6202705040028954`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["5", "3"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Zeta", "[", "3", "]"}], "-", 
    RowBox[{"4", " ", 
     RowBox[{
      SuperscriptBox["Zeta", "\[Prime]",
       MultilineFunction->None], "[", "3", "]"}]}], "+", 
    RowBox[{
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "EulerGamma"}], "+", 
       RowBox[{"Log", "[", "256", "]"}], "+", 
       FractionBox[
        RowBox[{"360", " ", 
         RowBox[{
          SuperscriptBox["Zeta", "\[Prime]",
           MultilineFunction->None], "[", "4", "]"}]}], 
        SuperscriptBox["\[Pi]", "4"]]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.620270455869038*^9, {3.620270490576563*^9, 3.6202705094887247`*^9}, 
   3.6202709476575108`*^9, 3.620271257677223*^9, 3.620271333552354*^9, 
   3.621102829760992*^9, 3.622541491585102*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"A4Vec3", "-", 
    RowBox[{
     RowBox[{
      RowBox[{"Zeta", "[", "3", "]"}], "/", 
      RowBox[{"(", 
       RowBox[{"2160", "Pi"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EGRVD4h", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "3", ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], "]"}], 
       "+", 
       RowBox[{"EGRVD4h", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "3", ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4"}], "}"}]}], "]"}]}], 
      ")"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.621102835470428*^9, 3.6211029383476543`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{
   RowBox[{"Zeta", "[", "3", "]"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"EulerGamma", "+", 
              RowBox[{"Log", "[", 
               RowBox[{
                SuperscriptBox["Glaisher", "6"], " ", "\[Pi]"}], "]"}]}], 
             ")"}]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{
          SuperscriptBox["Zeta", "\[Prime]",
           MultilineFunction->None], "[", "3", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"360", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Zeta", "\[Prime]",
        MultilineFunction->None], "[", "4", "]"}]}]}], ")"}]}], 
  RowBox[{"96", " ", 
   SuperscriptBox["\[Pi]", "5"]}]]], "Output",
 CellChangeTimes->{{3.6211028648215523`*^9, 3.6211029399574966`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EGRVD5h", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         "4", ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}]}],
         "]"}], "/.", "rep6ty"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"y6", "^", "2"}]}], 
        RowBox[{"EGRVD4h", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "4", ",", 
          
          RowBox[{"{", 
           RowBox[{"tt2", ",", "tt3", ",", "tt4", ",", "tt5"}], "}"}]}], 
         "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"7", "/", "4"}], "  ", 
        RowBox[{"EGRVD4h", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "3", ",", 
          
          RowBox[{"{", 
           RowBox[{"tt2", ",", "tt3", ",", "tt4", ",", "tt5"}], "}"}]}], 
         "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y6", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.613238796246068*^9, 3.613238859885983*^9}, {
   3.613238958996085*^9, 3.613238973433874*^9}, {3.61323902218139*^9, 
   3.6132390563316717`*^9}, {3.613239092270566*^9, 3.613239093862116*^9}, {
   3.6132391239676533`*^9, 3.613239209244013*^9}, {3.613239282997889*^9, 
   3.613239285068254*^9}, {3.6132393475481997`*^9, 3.6132393487092*^9}, {
   3.613239526704905*^9, 3.613239571939633*^9}, {3.6132396531515408`*^9, 
   3.613239657995369*^9}, {3.613239706457632*^9, 3.6132397563135853`*^9}, {
   3.613239786798872*^9, 3.613239818228496*^9}, 3.6132398514119883`*^9, 
   3.6201212775271873`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"105", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"Log", "[", "y6", "]"}]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "6"], "-", 
          RowBox[{"216", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{
            SuperscriptBox["Zeta", "\[Prime]",
             MultilineFunction->None], "[", "4", "]"}]}], "+", 
          RowBox[{"2268", " ", 
           RowBox[{
            SuperscriptBox["Zeta", "\[Prime]",
             MultilineFunction->None], "[", "6", "]"}]}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y6", "]"}], 
     RowBox[{"1", "/", "4"}]],
    SeriesData[$CellContext`y6, 0, {}, 0, 1, 4],
    Editable->False]}],
  SeriesData[$CellContext`y6, 
   0, {((Rational[105, 16] Pi^(-6)) Zeta[3]) ((3 Pi^6) Log[$CellContext`y6] - 
     5 (Pi^6 - (216 Pi^2) Derivative[1][Zeta][4] + 
      2268 Derivative[1][Zeta][6]))}, 0, 1, 4],
  Editable->False]], "Output",
 CellChangeTimes->{{3.613239724278138*^9, 3.6132397569502697`*^9}, {
   3.613239789372712*^9, 3.613239818885458*^9}, 3.613239851945533*^9, 
   3.620121278289115*^9, 3.631279861435575*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"%", ",", 
    RowBox[{"Log", "[", "y6", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6312798651936417`*^9, 3.631279874842012*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"315", " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "16"]], "Output",
 CellChangeTimes->{3.631279875764936*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"EGRVD5h", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
         "4", ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}]}],
         "]"}], "/.", "rep6ty"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"y6", "^", "2"}]}], 
        RowBox[{"EGRVD4h", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", "4", ",", 
          
          RowBox[{"{", 
           RowBox[{"tt2", ",", "tt3", ",", "tt4", ",", "tt5"}], "}"}]}], 
         "]"}]}], "+", " ", 
       RowBox[{
        RowBox[{"7", "/", "4"}], "  ", 
        RowBox[{"EGRVD4h", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", "3", ",", 
          
          RowBox[{"{", 
           RowBox[{"tt2", ",", "tt3", ",", "tt4", ",", "tt5"}], "}"}]}], 
         "]"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y6", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6132398576482677`*^9, 3.613239864128099*^9}, 
   3.620121279965457*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"105", " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        RowBox[{"Log", "[", "y6", "]"}]}], "-", 
       RowBox[{"5", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "6"], "-", 
          RowBox[{"216", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{
            SuperscriptBox["Zeta", "\[Prime]",
             MultilineFunction->None], "[", "4", "]"}]}], "+", 
          RowBox[{"2268", " ", 
           RowBox[{
            SuperscriptBox["Zeta", "\[Prime]",
             MultilineFunction->None], "[", "6", "]"}]}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"16", " ", 
     SuperscriptBox["\[Pi]", "6"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y6", "]"}], 
     RowBox[{"1", "/", "4"}]],
    SeriesData[$CellContext`y6, 0, {}, 0, 1, 4],
    Editable->False]}],
  SeriesData[$CellContext`y6, 
   0, {((Rational[105, 16] Pi^(-6)) Zeta[3]) ((3 Pi^6) Log[$CellContext`y6] - 
     5 (Pi^6 - (216 Pi^2) Derivative[1][Zeta][4] + 
      2268 Derivative[1][Zeta][6]))}, 0, 1, 4],
  Editable->False]], "Output",
 CellChangeTimes->{3.613239864678158*^9, 3.620121280359808*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F7D6R4", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"y7", "^", 
      RowBox[{"(", 
       RowBox[{"7", "/", "5"}], ")"}]}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
        "y7"}]}], "+", "F7D6R41loop", "+", 
      RowBox[{"y7", " ", "F7D6R42loop"}], "+", 
      RowBox[{
       RowBox[{"y7", "^", "2"}], " ", "F7D6R43loop"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F7D4R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "y7"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Zeta", "[", "5", "]"}], "/", "y7"}], "+", "F7D4R41loop", "+", 
       RowBox[{"y7", " ", "F6D4R42loop"}]}], ")"}]}], "+", 
    RowBox[{"8", 
     RowBox[{
      RowBox[{"Pi", "^", "2"}], "/", "15"}], " ", 
     RowBox[{"Log", "[", "y7", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F7R4", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"y7", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "5"}], ")"}]}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "/", "y7"}]}], "+", "F7R41loop"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F6D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"r", "^", "3"}], 
         RowBox[{"(", 
          RowBox[{"F7D6R4", "+", 
           RowBox[{
            RowBox[{"Ed", "/", 
             RowBox[{"r", "^", "3"}]}], " ", "F7D4R4"}], "+", 
           RowBox[{"Pd", " ", "r", " ", "F7R4"}], "+", 
           RowBox[{"Qd", " ", 
            RowBox[{"r", "^", "2"}]}], "+", 
           RowBox[{"Fd", " ", 
            RowBox[{"r", "^", "7"}]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"35", "/", "6"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}], 
         RowBox[{"Log", "[", "r", "]"}]}]}], ")"}], "/.", "rep7tyi"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", "tt1"}], ",", 
       RowBox[{"t2", "\[Rule]", "tt2"}], ",", 
       RowBox[{"t3", "\[Rule]", "tt3"}], ",", 
       RowBox[{"t4", "\[Rule]", "tt4"}], ",", 
       RowBox[{"t5", "\[Rule]", "tt5"}]}], "}"}]}], "/.", "rep6tri"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"A", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y6", "^", 
            RowBox[{"(", "2", ")"}]}], "  ", "F6D6R4"}], "/.", "rep6ty"}], "/.", 
         RowBox[{"tt5", "\[Rule]", "R"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"y6", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"R", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "/.", 
     RowBox[{"Ed", "->", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}]]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ">", "0"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.621101414536006*^9, 3.6211014212074127`*^9}, {
   3.6211014530534563`*^9, 3.62110165936945*^9}, 3.621101764988263*^9, {
   3.621101955848469*^9, 3.621101976091669*^9}, {3.621102164997751*^9, 
   3.6211021713151712`*^9}, {3.6211022374430943`*^9, 3.621102238730612*^9}, {
   3.6211022726800947`*^9, 3.6211022937332897`*^9}, {3.621102419466223*^9, 
   3.6211024457857018`*^9}, {3.621103558350391*^9, 3.6211035882432756`*^9}, {
   3.621103655296936*^9, 3.6211036564762287`*^9}, {3.621103780155648*^9, 
   3.6211038040092154`*^9}, {3.621103999595923*^9, 3.621104000126444*^9}, {
   3.6234948543033457`*^9, 3.6234948544846973`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"3", " ", "y6"}]], "+", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"Fd", " ", 
       SuperscriptBox["R", "8"]}], "+", 
      RowBox[{"2", " ", "Pd", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox["R", "2"]}], "+", 
      RowBox[{"F7D6R41loop", " ", "R"}], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["R", "2"]}]], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "R"], "]"}], "3"],
       SeriesData[$CellContext`R, 
        DirectedInfinity[1], {}, -8, 3, 1],
       Editable->False]}],
     SeriesData[$CellContext`R, 
      DirectedInfinity[
      1], {$CellContext`Fd, 0, 0, 0, 0, 0, (2 $CellContext`Pd) 
       Zeta[3], $CellContext`F7D6R41loop, 0, 
       0, ((Rational[5, 2] Pi^(-2)) Zeta[3]) Zeta[5]}, -8, 3, 1],
     Editable->False], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"Qd", " ", 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{"F7R41loop", " ", "Pd", " ", 
        SuperscriptBox["R", "3"]}], "+", 
       RowBox[{"F7D6R42loop", " ", 
        SuperscriptBox["R", "2"]}], "+", 
       FractionBox[
        RowBox[{"5", " ", "F7D4R41loop", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", "R"}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], "3"],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -4, 3, 1],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[
       1], {$CellContext`Qd, $CellContext`F7R41loop $CellContext`Pd, \
$CellContext`F7D6R42loop, 0, 
        0, ((Rational[5, 2] $CellContext`F7D4R41loop) Pi^(-2)) Zeta[3]}, -4, 
       3, 1],
      Editable->False], ")"}], " ", "y6"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"F7D6R43loop", " ", 
        SuperscriptBox["R", "3"]}], "+", 
       FractionBox[
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", 
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"F6D4R42loop", "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", 
               RowBox[{"Log", "[", "y6", "]"}]}]}], ")"}]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["\[Pi]", "2"]}]], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], "3"],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -15, 15, 5],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[
       1], {$CellContext`F7D6R43loop, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
        0, ((Rational[5, 6] Pi^(-2)) (((-4) Pi^2) Log[$CellContext`R] + 
          3 ($CellContext`F6D4R42loop + Pi^2 Log[$CellContext`y6]))) 
        Zeta[3]}, -15, 15, 5],
      Editable->False], ")"}], " ", 
    SuperscriptBox["y6", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y6", "]"}], 
     RowBox[{"81", "/", "20"}]],
    SeriesData[$CellContext`y6, 0, {}, -20, 81, 20],
    Editable->False]}],
  SeriesData[$CellContext`y6, 0, {
   Rational[2, 3] Zeta[3]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[
     1], {$CellContext`Fd, 0, 0, 0, 0, 0, (2 $CellContext`Pd) 
      Zeta[3], $CellContext`F7D6R41loop, 0, 
      0, ((Rational[5, 2] Pi^(-2)) Zeta[3]) Zeta[5]}, -8, 3, 1], 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[
     1], {$CellContext`Qd, $CellContext`F7R41loop $CellContext`Pd, \
$CellContext`F7D6R42loop, 0, 
      0, ((Rational[5, 2] $CellContext`F7D4R41loop) Pi^(-2)) Zeta[3]}, -4, 3, 
     1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[
     1], {$CellContext`F7D6R43loop, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      0, ((Rational[5, 6] Pi^(-2)) (((-4) Pi^2) Log[$CellContext`R] + 
        3 ($CellContext`F6D4R42loop + Pi^2 Log[$CellContext`y6]))) 
      Zeta[3]}, -15, 15, 5]}, -20, 81, 20],
  Editable->False]], "Output",
 CellChangeTimes->{{3.62110162794569*^9, 3.621101659713154*^9}, 
   3.621101765483832*^9, {3.621101956695117*^9, 3.6211019766371937`*^9}, 
   3.621102172343295*^9, 3.62110224011731*^9, {3.621102274713337*^9, 
   3.621102294133853*^9}, {3.621102420756125*^9, 3.621102446435153*^9}, {
   3.621103569496084*^9, 3.621103589077176*^9}, 3.6211036568536863`*^9, 
   3.6211037010526648`*^9, {3.621103782766459*^9, 3.621103805042986*^9}, {
   3.623494845831485*^9, 3.62349485504351*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"A", ",", 
      RowBox[{"Log", "[", "R", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"y6", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.6234948581546087`*^9, 3.6234948665313883`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["10", "3"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", 
     SuperscriptBox["y6", "2"]}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y6", "]"}], "3"],
    SeriesData[$CellContext`y6, 0, {}, 2, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`y6, 0, {Rational[-10, 3] Zeta[3]}, 2, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6234948584434853`*^9, 3.62349486676553*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["D^2p R^4 in D=5", "Subtitle",
 CellChangeTimes->{{3.609836278816079*^9, 3.609836296787561*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"f5R4", "=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Normal", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EGRVE6", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", "s", ",", 
          RowBox[{"{", 
           RowBox[{
           "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
           "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", 
         RowBox[{"3", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}], "]"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.609838493608932*^9, 3.609838506967083*^9}, 
   3.620272914093*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["t2", "2"]}], "3"], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["t3", "2"]}], 
   RowBox[{"3", " ", "t1"}]], "+", 
  RowBox[{"6", " ", "EulerGamma", " ", "\[Pi]", " ", "t4"}], "+", 
  FractionBox[
   RowBox[{"2", " ", 
    SuperscriptBox["\[Pi]", "2"], " ", 
    SuperscriptBox["t5", "2"]}], 
   RowBox[{"3", " ", "t6"}]], "-", 
  RowBox[{"4", " ", "\[Pi]", " ", "t4", " ", 
   RowBox[{"Log", "[", 
    RowBox[{"2", " ", "\[Pi]"}], "]"}]}], "-", 
  RowBox[{"4", " ", "\[Pi]", " ", "t4", " ", 
   RowBox[{"Log", "[", "t2", "]"}]}], "-", 
  RowBox[{"4", " ", "\[Pi]", " ", "t4", " ", 
   RowBox[{"Log", "[", "t3", "]"}]}], "+", 
  RowBox[{"8", " ", "\[Pi]", " ", "t4", " ", 
   RowBox[{"Log", "[", "t4", "]"}]}], "-", 
  RowBox[{"4", " ", "\[Pi]", " ", "t4", " ", 
   RowBox[{"Log", "[", "t5", "]"}]}], "+", 
  RowBox[{"2", " ", "\[Pi]", " ", "t4", " ", 
   RowBox[{"PolyGamma", "[", 
    RowBox[{"0", ",", 
     FractionBox["1", "2"]}], "]"}]}], "+", 
  RowBox[{"2", " ", 
   SuperscriptBox["t1", "3"], " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
  RowBox[{"8", " ", 
   SuperscriptBox["\[Pi]", "2"], " ", 
   SuperscriptBox["t6", "3"], " ", 
   RowBox[{
    SuperscriptBox["Zeta", "\[Prime]",
     MultilineFunction->None], "[", 
    RowBox[{"-", "2"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.6098385152128468`*^9, 3.6202729209056997`*^9, 3.6204055209608717`*^9, {
   3.620644323814269*^9, 3.6206443297918177`*^9}, 3.6225265793019457`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanE6", ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
      "}"}], ",", "f5R4"}], "]"}], "+", 
   RowBox[{"18", " ", "f5R4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.60983852810041*^9, 3.609838543505126*^9}, {
  3.620272923339818*^9, 3.620272927011183*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.609838539471854*^9, 3.6098385439685993`*^9}, 
   3.620272928369149*^9, 3.6204055211781588`*^9, {3.620644327939167*^9, 
   3.6206443306512814`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"y5", "  ", "f5R4"}], "/.", "rep5ty"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "y5"], "+", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EGRVD5", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
             ",", "s", ",", 
             RowBox[{"{", 
              RowBox[{"tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}],
               "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", 
            RowBox[{"3", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y5", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.62032443327311*^9, 3.620324477460245*^9}, {
  3.620324737411048*^9, 3.620324742828889*^9}, {3.620325065439046*^9, 
  3.620325071724387*^9}, {3.620325157961854*^9, 3.62032519065382*^9}, {
  3.620325282611733*^9, 3.620325291400537*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "y5", "]"}], "2"],
  SeriesData[$CellContext`y5, 0, {}, 12, 12, 6],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.620324477977557*^9, {3.620324730517984*^9, 3.620324743161634*^9}, {
   3.620325174043559*^9, 3.620325193282246*^9}, {3.620325283275197*^9, 
   3.6203252925407248`*^9}, 3.620405522867882*^9, 3.620644334883937*^9, 
   3.6225265845297422`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f5R4", "/.", "rep5tr"}], " ", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"tt1", "\[Rule]", "t1"}], ",", 
         RowBox[{"tt2", "\[Rule]", "t2"}], ",", 
         RowBox[{"tt3", "\[Rule]", "t3"}], ",", 
         RowBox[{"tt4", "\[Rule]", "t4"}], ",", 
         RowBox[{"tt5", "\[Rule]", "t5"}]}], "}"}]}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"r", "^", "2"}], " ", "f6R4"}], "+", 
       RowBox[{"2", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"r", "^", "4"}]}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "0", ",", "6"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6202729547335043`*^9, 3.620272994795485*^9}, {
  3.620273083561672*^9, 3.6202731332837276`*^9}, {3.6203587554275637`*^9, 
  3.6203587588500443`*^9}, {3.620358867469158*^9, 3.6203589269728518`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "r", "]"}], "7"],
  SeriesData[$CellContext`r, 0, {}, 21, 21, 3],
  Editable->False]], "Output",
 CellChangeTimes->{{3.620272965096945*^9, 3.620272979729156*^9}, {
   3.620273084385314*^9, 3.620273134021514*^9}, {3.620358756417986*^9, 
   3.620358759051153*^9}, {3.6203588788594007`*^9, 3.620358892166665*^9}, {
   3.620358924053546*^9, 3.620358927318883*^9}, 3.6204055234093227`*^9, 
   3.6206443358389473`*^9, 3.622526586067087*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "D4R4", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.620359056241312*^9, 3.620359058947467*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f5D4R4", "=", 
   RowBox[{"Expand", "[", 
    RowBox[{"Normal", "[", 
     RowBox[{"Simplify", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"1", "/", "2"}], 
          RowBox[{"EGRVE6", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
             "}"}], ",", "s", ",", 
            RowBox[{"{", 
             RowBox[{
             "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
             "}"}]}], "]"}]}], "/.", "repzetastar"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"5", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.609838551410489*^9, 3.609838574582507*^9}, {
   3.609838713280347*^9, 3.609838713608529*^9}, 3.620272916875108*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanE6", ",", 
     RowBox[{"{", 
      RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
      "}"}], ",", "f5D4R4"}], "]"}], "+", 
   RowBox[{
    RowBox[{"70", "/", "3"}], " ", "f5D4R4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.609838578622291*^9, 3.609838600055204*^9}, {
  3.60983863015403*^9, 3.6098386316156673`*^9}, {3.6202729332584343`*^9, 
  3.6202729353146343`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6098385799108686`*^9, 3.609838634898283*^9, 
  3.620272948264875*^9, 3.620405535519268*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"f5D4R4", "/.", "rep5tr"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"tt1", "\[Rule]", "t1"}], ",", 
           RowBox[{"tt2", "\[Rule]", "t2"}], ",", 
           RowBox[{"tt3", "\[Rule]", "t3"}], ",", 
           RowBox[{"tt4", "\[Rule]", "t4"}], ",", 
           RowBox[{"tt5", "\[Rule]", "t5"}]}], "}"}]}], ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"r", "^", 
           RowBox[{"(", 
            RowBox[{"10", "/", "3"}], ")"}]}], 
          RowBox[{"(", " ", 
           RowBox[{"f6D4R4", "+", 
            RowBox[{"2", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Log", "[", "r", "]"}], "+", 
               FractionBox[
                RowBox[{
                 RowBox[{"31", " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "-", 
                 RowBox[{"12", " ", "EulerGamma", " ", 
                  SuperscriptBox["\[Pi]", "4"]}], "-", 
                 RowBox[{"144", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"Log", "[", "Glaisher", "]"}]}], "-", 
                 RowBox[{"12", " ", 
                  SuperscriptBox["\[Pi]", "4"], " ", 
                  RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
                 RowBox[{"1080", " ", 
                  RowBox[{
                   SuperscriptBox["Zeta", "\[Prime]",
                    MultilineFunction->None], "[", "4", "]"}]}]}], 
                RowBox[{"12", " ", 
                 SuperscriptBox["\[Pi]", "4"]}]]}], ")"}], "f6R4"}]}], 
           ")"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "6"}], " ", 
          RowBox[{"Zeta", "[", "7", "]"}], 
          RowBox[{"r", "^", 
           RowBox[{"(", 
            RowBox[{"28", "/", "3"}], ")"}]}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"r", ",", "0", ",", "10"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t1", ">", "0"}], ",", 
      RowBox[{"t2", ">", "0"}], ",", 
      RowBox[{"t3", ">", "0"}], ",", 
      RowBox[{"t4", ">", "0"}], ",", 
      RowBox[{"t5", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.620273167662147*^9, 3.620273246379745*^9}, {
  3.6202732802077713`*^9, 3.6202732804482193`*^9}, {3.620273322254739*^9, 
  3.620273329404521*^9}, {3.6203237401642923`*^9, 3.62032382848903*^9}, {
  3.620323930127616*^9, 3.620323932574551*^9}, {3.620323981472165*^9, 
  3.6203239969981117`*^9}, {3.620324046975731*^9, 3.6203240558948174`*^9}, {
  3.6203240884504023`*^9, 3.620324088568632*^9}, {3.62032412175871*^9, 
  3.620324152257949*^9}, {3.620358937381227*^9, 3.62035893840895*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "r", "]"}], 
   RowBox[{"31", "/", "3"}]],
  SeriesData[$CellContext`r, 0, {}, 31, 31, 3],
  Editable->False]], "Output",
 CellChangeTimes->{{3.620323796545944*^9, 3.6203238183083677`*^9}, 
   3.620323862155815*^9, 3.620323947372219*^9, 3.620324011844962*^9, 
   3.6203240717728767`*^9, 3.620324105016757*^9, {3.620324137972578*^9, 
   3.620324167461941*^9}, 3.6203589554923677`*^9, 3.620644363362656*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"y5", "^", 
         RowBox[{"(", 
          RowBox[{"7", "/", "3"}], ")"}]}], "  ", "f5D4R4"}], "/.", 
       "rep5ty"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{" ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "y5"], "+", 
       RowBox[{
        RowBox[{"1", "/", "12"}], 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"EGRVD5", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], 
              ",", "s", ",", 
              RowBox[{"{", 
               RowBox[{
               "tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
               "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", 
             RowBox[{"7", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"2", "/", "3"}], "y5", " ", 
        RowBox[{"Normal", "[", 
         RowBox[{"Series", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"EGRVD5", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], 
              ",", "s", ",", 
              RowBox[{"{", 
               RowBox[{
               "tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
               "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
           RowBox[{"{", 
            RowBox[{"s", ",", "2", ",", "0"}], "}"}]}], "]"}], "]"}]}]}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y5", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.620325309855384*^9, 3.620325371527946*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "y5", "]"}], 
   RowBox[{"7", "/", "6"}]],
  SeriesData[$CellContext`y5, 0, {}, 7, 7, 6],
  Editable->False]], "Output",
 CellChangeTimes->{3.620325336934746*^9, 3.6203253763530703`*^9, 
  3.6203590174785013`*^9, 3.6204056605626907`*^9, 3.620644367193503*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", "D6R4", " ", "*)"}]], "Input",
 CellChangeTimes->{{3.620359047557041*^9, 3.620359050994534*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"repgamma12", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha5", "\[Rule]", 
      RowBox[{"20", "/", "9"}]}], ",", 
     RowBox[{"beta5", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "175"}], "/", "3"}]}], ",", 
     RowBox[{"gamma1", "\[Rule]", 
      RowBox[{
       RowBox[{"10", "/", "9"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{"gamma2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "10"}], "/", "3"}]}], ",", 
     RowBox[{"Ad", "->", 
      RowBox[{"2", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{"Ed", "\[Rule]", 
      RowBox[{"5", "/", "6"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.622535536422955*^9, 3.622535561241334*^9}, {
  3.6225407401874733`*^9, 3.622540743176063*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"y6", ",", "r"}], "}"}], "/.", "rep6tyi"}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "tt1"}], ",", 
        RowBox[{"t2", "\[Rule]", "tt2"}], ",", 
        RowBox[{"t3", "\[Rule]", "tt3"}], ",", 
        RowBox[{"t4", "\[Rule]", "tt4"}], ",", 
        RowBox[{"t5", "\[Rule]", "tt5"}]}], "}"}]}], "/.", "rep5tri"}], "/.", 
    "rep5ty"}], "/.", 
   RowBox[{"tt6", "\[Rule]", "R"}]}], "]"}]], "Input"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"R", " ", "y5"}], ",", 
   SuperscriptBox[
    RowBox[{"(", 
     FractionBox["R", 
      SuperscriptBox["y5", 
       RowBox[{"1", "/", "3"}]]], ")"}], 
    RowBox[{"3", "/", "4"}]]}], "}"}]], "Output",
 CellChangeTimes->{3.622540954145097*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"F6D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"y6", "^", "2"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
         "y6"}]}], "+", "F6D6R41loop", "+", 
       RowBox[{"y6", " ", "F6D6R42loop"}], "+", 
       RowBox[{
        RowBox[{"y6", "^", "2"}], " ", "F6D6R43loop"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"5", "/", "2"}], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], 
     RowBox[{"Log", "[", "y6", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F6D4R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"y6", "^", 
       RowBox[{"(", 
        RowBox[{"3", "/", "2"}], ")"}]}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Zeta", "[", "5", "]"}], "/", "y6"}], "+", "F6D4R41loop", "+", 
       RowBox[{"y6", " ", "F6D4R42loop"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"Log", "[", "y6", "]"}], "F6R4"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F6R4", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"y6", "^", 
      RowBox[{"(", 
       RowBox[{"1", "/", "2"}], ")"}]}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "/", "y6"}]}], "+", "F6R41loop"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F5D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "4"}], 
        RowBox[{"(", 
         RowBox[{"F6D6R4", "+", 
          RowBox[{"gamma1", "  ", 
           RowBox[{"Log", "[", "r", "]"}]}], "+", 
          RowBox[{
           RowBox[{"Ed", "/", 
            RowBox[{"r", "^", "2"}]}], " ", 
           RowBox[{"(", 
            RowBox[{"F6D4R4", "+", 
             RowBox[{"gamma2", " ", 
              RowBox[{"Log", "[", "r", "]"}], "F6R4"}]}], " ", ")"}]}], "+", 
          RowBox[{"Pd", " ", 
           RowBox[{"r", "^", "2"}], " ", "F6R4"}], "+", 
          RowBox[{"Qd", " ", 
           RowBox[{"r", "^", "4"}]}], "+", 
          RowBox[{"Fd", " ", 
           RowBox[{"r", "^", "8"}]}]}], ")"}]}], ")"}], "/.", "rep6tyi"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", "tt1"}], ",", 
       RowBox[{"t2", "\[Rule]", "tt2"}], ",", 
       RowBox[{"t3", "\[Rule]", "tt3"}], ",", 
       RowBox[{"t4", "\[Rule]", "tt4"}], ",", 
       RowBox[{"t5", "\[Rule]", "tt5"}]}], "}"}]}], "/.", "rep5tri"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"A", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"y5", "^", 
           RowBox[{"(", "3", ")"}]}], "  ", "F5D6R4"}], "/.", "rep5ty"}], "/.", 
        RowBox[{"tt6", "\[Rule]", "R"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"y5", ",", "0", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "Infinity", ",", "3"}], "}"}]}], "]"}], ",", 
    RowBox[{"R", ">", "0"}]}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.620646137140867*^9, 3.620646139751273*^9}, {
   3.620646172946991*^9, 3.620646430339541*^9}, {3.6206465470222607`*^9, 
   3.620646574096142*^9}, {3.620646648901382*^9, 3.620646694976429*^9}, {
   3.620646764305954*^9, 3.620646766113682*^9}, {3.620652588334096*^9, 
   3.6206526124087763`*^9}, {3.6206526503409033`*^9, 
   3.6206526753766317`*^9}, {3.620652827297824*^9, 3.620652831205513*^9}, {
   3.6206530206485043`*^9, 3.62065304796917*^9}, {3.62110405265808*^9, 
   3.621104074129059*^9}, {3.621104286569551*^9, 3.6211042944919863`*^9}, {
   3.6211043418872967`*^9, 3.621104347233274*^9}, {3.6211048227681103`*^9, 
   3.6211048280054893`*^9}, {3.621135895387001*^9, 3.6211359047074203`*^9}, {
   3.621136632464438*^9, 3.621136633783321*^9}, {3.6211379878770943`*^9, 
   3.621138000430434*^9}, {3.621138047177017*^9, 3.6211380635094147`*^9}, {
   3.621138103959894*^9, 3.6211381062900887`*^9}, {3.62113813742795*^9, 
   3.621138156551948*^9}, {3.622526620975856*^9, 3.622526633134562*^9}, {
   3.622535627693492*^9, 3.622535627755851*^9}, {3.6225376563190603`*^9, 
   3.622537659953919*^9}, {3.6225417396864758`*^9, 3.622541740060001*^9}, 
   3.6225463652990837`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"3", " ", "y5"}]], "+", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"Fd", " ", 
       SuperscriptBox["R", "9"]}], "+", 
      RowBox[{"2", " ", "Pd", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox["R", "3"]}], "+", 
      RowBox[{"F6D6R41loop", " ", "R"}], "+", 
      FractionBox[
       RowBox[{"Ed", " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], "R"], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "R"], "]"}], "4"],
       SeriesData[$CellContext`R, 
        DirectedInfinity[1], {}, -9, 4, 1],
       Editable->False]}],
     SeriesData[$CellContext`R, 
      DirectedInfinity[
      1], {$CellContext`Fd, 0, 0, 0, 0, 0, 2 $CellContext`Pd Zeta[3], 
       0, $CellContext`F6D6R41loop, 0, $CellContext`Ed Zeta[5]}, -9, 4, 1],
     Editable->False], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"Qd", " ", 
        SuperscriptBox["R", "6"]}], "+", 
       RowBox[{"F6R41loop", " ", "Pd", " ", 
        SuperscriptBox["R", "4"]}], "+", 
       RowBox[{"F6D6R42loop", " ", 
        SuperscriptBox["R", "2"]}], "+", 
       RowBox[{
        FractionBox["1", "2"], " ", "Ed", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "F6D4R41loop"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "gamma2"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "R", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "gamma2"}], ")"}], " ", 
           RowBox[{"Log", "[", "y5", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], "4"],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -24, 16, 4],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[
       1], {$CellContext`Qd, 0, 0, 0, 0, 0, 0, 
        0, $CellContext`F6R41loop $CellContext`Pd, 0, 0, 0, 0, 0, 0, 
        0, $CellContext`F6D6R42loop, 0, 0, 0, 0, 0, 0, 0, 
        Rational[1, 2] $CellContext`Ed (
         2 $CellContext`F6D4R41loop + (2 + 3 $CellContext`gamma2) 
          Log[$CellContext`R] Zeta[3] - (-2 + $CellContext`gamma2) 
         Log[$CellContext`y5] Zeta[3])}, -24, 16, 4],
      Editable->False], ")"}], " ", "y5"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "4"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "F6D6R43loop"}], "-", 
          RowBox[{
           RowBox[{"Log", "[", "y5", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"gamma1", "-", 
             RowBox[{"10", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"Log", "[", "R", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "gamma1"}], "+", 
             RowBox[{"10", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ")"}], " ", 
        SuperscriptBox["R", "3"]}], "+", 
       RowBox[{
        FractionBox["1", "4"], " ", "Ed", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", "F6D4R42loop"}], "+", 
          RowBox[{"F6R41loop", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             RowBox[{"3", " ", "gamma2"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "R", "]"}]}], "-", 
          RowBox[{"F6R41loop", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", "gamma2"}], ")"}], " ", 
           RowBox[{"Log", "[", "y5", "]"}]}]}], ")"}], " ", "R"}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], 
         RowBox[{"13", "/", "4"}]],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -12, 13, 4],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[1], {
       Rational[1, 4] (4 $CellContext`F6D6R43loop - 
         Log[$CellContext`y5] ($CellContext`gamma1 - 10 Zeta[3]) + 
         Log[$CellContext`R] (3 $CellContext`gamma1 + 10 Zeta[3])), 0, 0, 0, 
        0, 0, 0, 0, 
        Rational[1, 4] $CellContext`Ed (
         4 $CellContext`F6D4R42loop + $CellContext`F6R41loop (2 + 
           3 $CellContext`gamma2) 
          Log[$CellContext`R] - $CellContext`F6R41loop (-2 + \
$CellContext`gamma2) Log[$CellContext`y5])}, -12, 13, 4],
      Editable->False], ")"}], " ", 
    SuperscriptBox["y5", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y5", "]"}], 
     RowBox[{"49", "/", "12"}]],
    SeriesData[$CellContext`y5, 0, {}, -12, 49, 12],
    Editable->False]}],
  SeriesData[$CellContext`y5, 0, {
   Rational[2, 3] Zeta[3]^2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[
     1], {$CellContext`Fd, 0, 0, 0, 0, 0, 2 $CellContext`Pd Zeta[3], 
      0, $CellContext`F6D6R41loop, 0, $CellContext`Ed Zeta[5]}, -9, 4, 1], 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[
     1], {$CellContext`Qd, 0, 0, 0, 0, 0, 0, 
      0, $CellContext`F6R41loop $CellContext`Pd, 0, 0, 0, 0, 0, 0, 
      0, $CellContext`F6D6R42loop, 0, 0, 0, 0, 0, 0, 0, 
      Rational[1, 2] $CellContext`Ed (
       2 $CellContext`F6D4R41loop + (2 + 3 $CellContext`gamma2) 
        Log[$CellContext`R] Zeta[3] - (-2 + $CellContext`gamma2) 
       Log[$CellContext`y5] Zeta[3])}, -24, 16, 4], 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {
     Rational[1, 4] (4 $CellContext`F6D6R43loop - 
       Log[$CellContext`y5] ($CellContext`gamma1 - 10 Zeta[3]) + 
       Log[$CellContext`R] (3 $CellContext`gamma1 + 10 Zeta[3])), 0, 0, 0, 0, 
      0, 0, 0, Rational[1, 4] $CellContext`Ed (
       4 $CellContext`F6D4R42loop + $CellContext`F6R41loop (2 + 
         3 $CellContext`gamma2) 
        Log[$CellContext`R] - $CellContext`F6R41loop (-2 + \
$CellContext`gamma2) Log[$CellContext`y5])}, -12, 13, 4]}, -12, 49, 12],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6206463284652367`*^9, {3.620646365572681*^9, 3.620646399757505*^9}, 
   3.6206464309249687`*^9, 3.6206465752715387`*^9, {3.620646651023261*^9, 
   3.6206466954679813`*^9}, 3.620646766456245*^9, {3.620652590794636*^9, 
   3.620652612815063*^9}, {3.6206526508662863`*^9, 3.620652675741786*^9}, 
   3.6206528315493402`*^9, 3.620653048587932*^9, {3.6211043125813932`*^9, 
   3.621104347646379*^9}, 3.621104828575203*^9, 3.621135905103484*^9, 
   3.621136634188222*^9, 3.621138001784398*^9, {3.6211380479380827`*^9, 
   3.6211380645749083`*^9}, 3.621138106916843*^9, {3.6211381397270403`*^9, 
   3.621138157642765*^9}, 3.621139206581148*^9, 3.621165895971097*^9, 
   3.622526638929677*^9, 3.622528163390955*^9, 3.622535577991316*^9, 
   3.6225356282779007`*^9, 3.622537660897006*^9, 3.622541741029191*^9, 
   3.622546107187928*^9, 3.622546234758038*^9, 3.622546366631171*^9, 
   3.623494622846033*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"Coefficient", "[", 
       RowBox[{"A", ",", 
        RowBox[{"Log", "[", "R", "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"y5", ",", "0", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "/.", 
    "repgamma12"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Ed", "\[Rule]", 
      RowBox[{"5", "/", "6"}]}], ",", 
     RowBox[{"Ad", "->", 
      RowBox[{"2", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.62113946921877*^9, 3.621139472289916*^9}, {
  3.62253556891605*^9, 3.622535571111988*^9}, {3.622535610032777*^9, 
  3.622535654339246*^9}, {3.622535784022414*^9, 3.622535786124681*^9}, {
  3.622535927568109*^9, 3.6225359277515297`*^9}, {3.622535958477738*^9, 
  3.622535960126542*^9}, {3.622536611824854*^9, 3.622536614850086*^9}, {
  3.623494799730843*^9, 3.6234948009008083`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    RowBox[{
     FractionBox["10", "3"], " ", 
     RowBox[{"Zeta", "[", "3", "]"}], " ", "y5"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["10", "3"], " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        SuperscriptBox["R", "3"]}], "-", 
       FractionBox[
        RowBox[{"5", " ", "F6R41loop", " ", "R"}], "3"], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], "1"],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -3, 1, 1],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[1], {
       Rational[10, 3] Zeta[3], 0, 
        Rational[-5, 3] $CellContext`F6R41loop}, -3, 1, 1],
      Editable->False], ")"}], " ", 
    SuperscriptBox["y5", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y5", "]"}], "3"],
    SeriesData[$CellContext`y5, 0, {}, 1, 3, 1],
    Editable->False]}],
  SeriesData[$CellContext`y5, 0, {Rational[-10, 3] Zeta[3], 
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {
     Rational[10, 3] Zeta[3], 0, Rational[-5, 3] $CellContext`F6R41loop}, -3, 
     1, 1]}, 1, 3, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.6211394726180973`*^9, 3.6225266702369747`*^9, {3.622535566286559*^9, 
   3.622535578642744*^9}, {3.622535610655777*^9, 3.6225356547059517`*^9}, 
   3.6225357864885693`*^9, 3.622535928477456*^9, 3.622535960343288*^9, {
   3.62253661541923*^9, 3.622536636994134*^9}, 3.622546107964254*^9, 
   3.622546369360306*^9, 3.6234948013951187`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"A", ",", 
          RowBox[{"Log", "[", "y5", "]"}]}], "]"}], "/", 
        RowBox[{"y5", "^", "2"}]}], "-", " ", 
       RowBox[{
        RowBox[{"5", "/", "12"}], 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"gamma2", "/", "2"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], " ", "/", "y5"}]}], "+", 
          RowBox[{"R", " ", "F6R41loop"}], "+", 
          RowBox[{"0", " ", "2", 
           RowBox[{"R", "^", "3"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y5", ",", "0", ",", "5"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Ed", "\[Rule]", 
       RowBox[{"5", "/", "6"}]}], ",", 
      RowBox[{"Ad", "->", 
       RowBox[{"2", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}], "/.", "repgamma12"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6225266854749193`*^9, 3.622526742688795*^9}, {
   3.622526824041589*^9, 3.622526826030389*^9}, {3.622526883420167*^9, 
   3.62252688461902*^9}, {3.622527137599628*^9, 3.622527151019435*^9}, {
   3.622527199997908*^9, 3.622527221914661*^9}, {3.622527252918977*^9, 
   3.622527253345828*^9}, {3.622527311715743*^9, 3.6225273509607162`*^9}, {
   3.622527583579894*^9, 3.622527630386921*^9}, {3.622527662058576*^9, 
   3.62252773473668*^9}, {3.622527847102786*^9, 3.622527872244108*^9}, {
   3.6225280926775293`*^9, 3.62252810692349*^9}, {3.62252817104482*^9, 
   3.622528218742569*^9}, {3.622528271090955*^9, 3.622528334984231*^9}, 
   3.622528365724045*^9, {3.622528449851383*^9, 3.62252846300428*^9}, {
   3.6234947191826057`*^9, 3.623494720951791*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    FractionBox["20", "9"], " ", 
    SuperscriptBox["R", "3"], " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y5", "]"}], "6"],
    SeriesData[$CellContext`y5, 0, {}, 0, 6, 1],
    Editable->False]}],
  SeriesData[$CellContext`y5, 0, {Rational[20, 9] $CellContext`R^3 Zeta[3]}, 
   0, 6, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6225267170647783`*^9, 3.622526743099004*^9}, 
   3.622526826369409*^9, 3.6225268851499567`*^9, {3.622527139515171*^9, 
   3.6225271513689947`*^9}, 3.622527222616313*^9, 3.622527253887794*^9, {
   3.622527323814291*^9, 3.62252735183151*^9}, {3.622527587539406*^9, 
   3.622527630829911*^9}, {3.622527663048191*^9, 3.622527735198346*^9}, {
   3.622527850529483*^9, 3.622527872740445*^9}, 3.622528107828721*^9, {
   3.62252816544468*^9, 3.622528199617045*^9}, {3.622528267022439*^9, 
   3.622528335269899*^9}, 3.6225283666168613`*^9, {3.622528455343279*^9, 
   3.622528463276031*^9}, 3.622546108860215*^9, 3.62254638104381*^9, {
   3.6234947048575993`*^9, 3.623494721424924*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["repgamma12"], "Input",
 CellChangeTimes->{{3.623494710685116*^9, 3.623494713623419*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"alpha5", "\[Rule]", 
    FractionBox["20", "9"]}], ",", 
   RowBox[{"beta5", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["175", "3"]}]}], ",", 
   RowBox[{"gamma1", "\[Rule]", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "9"]}], ",", 
   RowBox[{"gamma2", "\[Rule]", 
    RowBox[{"-", 
     FractionBox["10", "3"]}]}], ",", 
   RowBox[{"Ad", "\[Rule]", 
    RowBox[{"2", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
   RowBox[{"Ed", "\[Rule]", 
    FractionBox["5", "6"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.623494714108588*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "ensure", " ", "correct", " ", "decomp", " ", "limit", " ", "of", " ", 
     "3"}], "-", 
    RowBox[{"loop", " ", "contribution"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{
         RowBox[{"A", "/", 
          RowBox[{"y5", "^", "2"}]}], ",", 
         RowBox[{"Log", "[", "R", "]"}]}], "]"}], "-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"10", "/", "3"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], 
          RowBox[{"R", "^", "3"}]}], "-", 
         RowBox[{
          RowBox[{"5", "/", "3"}], " ", "R", " ", "F6R41loop"}]}], ")"}]}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "/.", 
    "repgamma12"}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.6211359262070713`*^9, {3.6211359641635027`*^9, 3.621135965867174*^9}, {
   3.621136381986274*^9, 3.621136401445054*^9}, {3.621138268065435*^9, 
   3.621138371220961*^9}, {3.621139218329171*^9, 3.621139232230023*^9}, {
   3.62254102227275*^9, 3.6225410234424677`*^9}, {3.622541142088092*^9, 
   3.6225411569836407`*^9}, {3.6225461525724907`*^9, 3.622546176912176*^9}, 
   3.6225462162433243`*^9, 3.622546258765362*^9, 3.6225463937943363`*^9, {
   3.622546455237146*^9, 3.6225464970645323`*^9}, {3.622546777420931*^9, 
   3.62254678603176*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"10", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"3", " ", "y5"}]]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "R"], "]"}], "1"],
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {}, 0, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 
   DirectedInfinity[1], {Rational[-10, 3] $CellContext`y5^(-1) Zeta[3]}, 0, 1,
    1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.621135926558435*^9, 3.621135966206687*^9, {3.621136382476828*^9, 
   3.621136401786064*^9}, 3.6211381686243258`*^9, {3.621138288526264*^9, 
   3.6211383721157103`*^9}, 3.622541019158471*^9, {3.622541134003763*^9, 
   3.622541157442374*^9}, 3.622546110132118*^9, {3.622546154191079*^9, 
   3.622546177371546*^9}, 3.622546216629578*^9, 3.6225462593924723`*^9, {
   3.622546390115546*^9, 3.622546394132216*^9}, {3.622546455752345*^9, 
   3.622546497422626*^9}, {3.6225467787498493`*^9, 3.622546786360877*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"A", ",", 
         RowBox[{"Log", "[", "R", "]"}]}], "]"}], "/", 
       RowBox[{"y5", "^", "3"}]}], "-", 
      RowBox[{
       RowBox[{"5", "/", "3"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          RowBox[{
           RowBox[{"Zeta", "[", "3", "]"}], "/", 
           RowBox[{"y5", "^", "2"}]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R", " ", "F6R41loop"}], "+", 
            RowBox[{"Ad", " ", 
             RowBox[{"R", "^", "3"}]}]}], ")"}], "/", "y5"}]}], ")"}]}]}], "/.",
      "repgamma12"}], ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.621104348327745*^9, 3.621104352024382*^9}, {
   3.6211044060996428`*^9, 3.621104472079298*^9}, {3.621104515170629*^9, 
   3.6211045159154367`*^9}, {3.6211045656632338`*^9, 
   3.6211045963919973`*^9}, {3.621104635723506*^9, 3.621104681414126*^9}, {
   3.62110471734739*^9, 3.621104748925808*^9}, 3.6211382329542828`*^9, {
   3.621138429767758*^9, 3.62113843721424*^9}, {3.621138489063222*^9, 
   3.6211384948854923`*^9}, {3.621138547090157*^9, 3.621138562781506*^9}, {
   3.622541193180915*^9, 3.6225411942925587`*^9}, {3.622546422492029*^9, 
   3.62254643102277*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"10", " ", "F6R41loop", " ", "R"}], 
     RowBox[{"3", " ", "y5"}]]}], "-", 
   FractionBox[
    RowBox[{"20", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["y5", "2"]}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", 
      FractionBox["1", "R"], "]"}], "1"],
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {}, -1, 1, 1],
    Editable->False]}],
  SeriesData[$CellContext`R, 
   DirectedInfinity[1], {
   Rational[-10, 3] $CellContext`F6R41loop/$CellContext`y5, 
    Rational[-20, 3] $CellContext`y5^(-2) Zeta[3]}, -1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6211044189417133`*^9, 3.6211044251449137`*^9}, 
   3.62110451635293*^9, {3.621104566402129*^9, 3.621104574876485*^9}, {
   3.621104644250772*^9, 3.6211046817949753`*^9}, {3.621104721388823*^9, 
   3.6211047495654287`*^9}, 3.621104836305531*^9, 3.621138236150853*^9, {
   3.6211384258246317`*^9, 3.621138495182365*^9}, {3.621138548688575*^9, 
   3.621138563269812*^9}, {3.6225411883261557`*^9, 3.622541194704937*^9}, {
   3.622546400510578*^9, 3.62254643159164*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Coefficient", "[", 
         RowBox[{"A", ",", 
          RowBox[{"Log", "[", "y5", "]"}]}], "]"}], "/", 
        RowBox[{"y5", "^", "3"}]}], "-", 
       RowBox[{
        RowBox[{"10", "/", "9"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", 
           RowBox[{
            RowBox[{"Zeta", "[", "3", "]"}], "/", 
            RowBox[{"y5", "^", "2"}]}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"R", " ", "F6R41loop"}], "+", 
             RowBox[{"Ad", " ", 
              RowBox[{"R", "^", "3"}]}]}], ")"}], "/", "y5"}]}], ")"}]}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Ed", "\[Rule]", 
         RowBox[{"5", "/", "6"}]}], ",", 
        RowBox[{"Ad", "->", 
         RowBox[{"2", " ", 
          RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "/.", 
   "repgamma12"}], "]"}]], "Input",
 CellChangeTimes->{{3.621104847371214*^9, 3.6211048603389797`*^9}, {
  3.6211049174276943`*^9, 3.621104974235672*^9}, {3.621139241427979*^9, 
  3.621139255397978*^9}, {3.621139286785152*^9, 3.621139290415381*^9}, {
  3.621139342159924*^9, 3.621139348258671*^9}, {3.6211395693224154`*^9, 
  3.621139599938869*^9}, {3.622541217956936*^9, 3.622541219464946*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "R"], "]"}], "1"],
  SeriesData[$CellContext`R, 
   DirectedInfinity[1], {}, 1, 1, 1],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.621139255758572*^9, 3.621139290748564*^9, {3.62113934327637*^9, 
   3.62113934869442*^9}, {3.62113957000331*^9, 3.6211396004477654`*^9}, 
   3.622541220034134*^9, 3.6225464392351027`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f5D6R4", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"r", "^", "4"}], 
       RowBox[{"(", 
        RowBox[{"f6D6R4", "+", 
         RowBox[{
          RowBox[{"10", "/", "9"}], " ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"Log", "[", "r", "]"}]}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"5", "/", "6"}], "/", 
           RowBox[{"r", "^", "2"}]}], " ", 
          RowBox[{"(", 
           RowBox[{"f6D4R4", "-", 
            RowBox[{
             RowBox[{"10", "/", "3"}], " ", 
             RowBox[{"Log", "[", "r", "]"}], "f6R4"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"1", "/", "3"}], "  ", 
          RowBox[{"Zeta", "[", "3", "]"}], " ", 
          RowBox[{"r", "^", "2"}], " ", "f6R4"}], "+", 
         RowBox[{
          RowBox[{"2", "/", "3"}], " ", 
          RowBox[{
           RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], " ", 
          RowBox[{"r", "^", "4"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{
           RowBox[{"Zeta", "[", "9", "]"}], "/", "54"}], " ", 
          RowBox[{"r", "^", "8"}]}]}], ")"}]}], "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "tt1"}], ",", 
        RowBox[{"t2", "\[Rule]", "tt2"}], ",", 
        RowBox[{"t3", "\[Rule]", "tt3"}], ",", 
        RowBox[{"t4", "\[Rule]", "tt4"}], ",", 
        RowBox[{"t5", "\[Rule]", "tt5"}]}], "}"}]}], ")"}], "/.", 
    "rep5tri"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620324250242899*^9, 3.620324341646161*^9}, {
  3.620324382009358*^9, 3.620324388561697*^9}, {3.6203256826057653`*^9, 
  3.620325710612713*^9}, {3.620364879815301*^9, 3.620364882452887*^9}, {
  3.620364993517644*^9, 3.620364997381049*^9}, {3.620366169248761*^9, 
  3.620366169434588*^9}, {3.6203662113075542`*^9, 3.620366235177191*^9}, {
  3.6203662689469624`*^9, 3.620366269614141*^9}, {3.620366999183022*^9, 
  3.620367011937999*^9}, {3.620367108445253*^9, 3.620367114065763*^9}, {
  3.620405669430092*^9, 3.62040567222436*^9}, {3.620407053821087*^9, 
  3.620407106654541*^9}, {3.6204072856025133`*^9, 3.620407286552864*^9}, {
  3.620667144637497*^9, 3.620667145946966*^9}, {3.620667206504549*^9, 
  3.620667206937538*^9}, {3.621138675413682*^9, 3.6211387008035803`*^9}, {
  3.621139708989587*^9, 3.621139715908208*^9}, {3.6211404438567038`*^9, 
  3.621140444431562*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"LaplacianGen", "[", 
     RowBox[{"CartanE6", ",", 
      RowBox[{"{", 
       RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6"}], 
       "}"}], ",", "f5D6R4"}], "]"}], "+", 
    RowBox[{"18", " ", "f5D6R4"}], "+", 
    RowBox[{"f5R4", "^", "2"}], "-", " ", 
    RowBox[{
     RowBox[{"55", "/", "3"}], " ", "f5R4"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.62036675177313*^9, 3.6203668065837173`*^9}, {
  3.620366935635365*^9, 3.620366957223113*^9}, {3.621140321888115*^9, 
  3.621140352550284*^9}, {3.6211508340538692`*^9, 3.621150843256662*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"A0", ",", 
      RowBox[{"t2", "^", "2"}]}], "]"}], "/.", "soe1e2"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t1", ">", "0"}], ",", 
     RowBox[{"t2", ">", "0"}], ",", 
     RowBox[{"t3", ">", "0"}], ",", 
     RowBox[{"t4", ">", "0"}], ",", 
     RowBox[{"t5", ">", "0"}], ",", 
     RowBox[{"t6", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621150709868308*^9, 3.62115072684042*^9}, {
  3.621150759121914*^9, 3.621150812437703*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.621150712419372*^9, 3.621150760278899*^9}, {
   3.621150791572486*^9, 3.6211508458873663`*^9}, 3.622541799618204*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A0", "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t1", "\[Rule]", "1"}], ",", 
       RowBox[{"t2", "\[Rule]", "1"}], ",", 
       RowBox[{"t3", "\[Rule]", "1"}], ",", 
       RowBox[{"t4", "\[Rule]", "1"}], ",", 
       RowBox[{"t5", "\[Rule]", "1"}], ",", 
       RowBox[{"t6", "\[Rule]", "1"}]}], "}"}]}], "/.", "soe1e2"}], ",", 
   RowBox[{"t1", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.620366809621429*^9, 3.6203668530996923`*^9}, {
  3.620367073538604*^9, 3.6203670955652*^9}, {3.6211405500549917`*^9, 
  3.621140550689456*^9}, {3.621140604997015*^9, 3.6211406060540867`*^9}, {
  3.621146215669737*^9, 3.621146227428742*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.620366818830941*^9, 3.6203668570855618`*^9}, {
   3.620366947752161*^9, 3.620366967225212*^9}, {3.620367005949288*^9, 
   3.6203670219464817`*^9}, {3.620367089312729*^9, 3.620367122213029*^9}, 
   3.6204057214256697`*^9, {3.6211403389320993`*^9, 3.621140360265725*^9}, 
   3.621140453705965*^9, {3.621140532979966*^9, 3.6211405483890333`*^9}, 
   3.621140600332054*^9, {3.621146220686667*^9, 3.621146229680479*^9}, 
   3.622541827542885*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"A0", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t1", "\[Rule]", "t1"}], ",", 
        RowBox[{"t2", "\[Rule]", "1"}], ",", 
        RowBox[{"t3", "\[Rule]", "1"}], ",", 
        RowBox[{"t4", "\[Rule]", "1"}], ",", 
        RowBox[{"t5", "\[Rule]", "1"}], ",", 
        RowBox[{"t6", "\[Rule]", "1"}]}], "}"}]}], "/.", "soe1e2"}], ",", 
    RowBox[{"{", 
     RowBox[{"t1", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.62114060841018*^9, 3.621140639416871*^9}, {
  3.6211495466253233`*^9, 3.621149562120002*^9}}],

Cell[BoxData["$Aborted"], "Output",
 CellChangeTimes->{3.6211497066246347`*^9, 3.622541879022587*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"2", "beta5"}], "+", 
     RowBox[{"6", " ", "alpha5"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"9", "/", "2"}], " ", "alpha5"}], "+", "beta5"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", "6"}], "/", "5"}], " ", "beta5"}], "+", 
     RowBox[{
      RowBox[{"9", "/", "2"}], "gamma2"}]}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}], " ", "beta5"}], "+", 
     RowBox[{"3", " ", "gamma1"}]}]}], "}"}], "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"alpha5", "\[Rule]", 
     RowBox[{"20", "/", "9"}]}], ",", 
    RowBox[{"beta5", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "55"}], "/", "3"}]}], ",", 
    RowBox[{"gamma1", "\[Rule]", 
     RowBox[{
      RowBox[{"10", "/", "9"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
    RowBox[{"gamma2", "\[Rule]", 
     RowBox[{
      RowBox[{"-", "10"}], "/", "3"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.621140463852252*^9, 3.621140499158346*^9}, {
   3.6211425845814037`*^9, 3.6211425937465477`*^9}, {3.6211426967403383`*^9, 
   3.621142700180928*^9}, {3.62114468748069*^9, 3.621144702083787*^9}, {
   3.621144758843677*^9, 3.621144767258025*^9}, {3.6211448018589773`*^9, 
   3.621144882439714*^9}, {3.6211511837978973`*^9, 3.621151188047068*^9}, 
   3.621152044522687*^9, {3.6225680263529577`*^9, 3.622568031986652*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["70", "3"]}], ",", 
   RowBox[{"-", 
    FractionBox["25", "3"]}], ",", "7", ",", 
   RowBox[{"40", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.6211404828394823`*^9, 3.6211404998444223`*^9}, 
   3.621142594153507*^9, 3.621142700693233*^9, 3.62114470257963*^9, 
   3.6211447676239843`*^9, 3.621144825548424*^9, 3.621144882875402*^9, {
   3.621151184504384*^9, 3.621151188351725*^9}, 3.6211520449064913`*^9, {
   3.622568027695114*^9, 3.622568032273728*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"5", "/", "6"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"gamma2", "/", "2"}]}], ")"}]}], "-", "alpha5"}], ",", 
     RowBox[{
      RowBox[{"5", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "gamma1"}], "-", 
      RowBox[{"2", 
       RowBox[{"Zeta", "[", "3", "]"}], "alpha5"}]}]}], "}"}], "/.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"alpha5", "\[Rule]", 
      RowBox[{"20", "/", "9"}]}], ",", 
     RowBox[{"beta5", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "175"}], "/", "3"}]}], ",", 
     RowBox[{"gamma1", "\[Rule]", 
      RowBox[{
       RowBox[{"10", "/", "9"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{"gamma2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "10"}], "/", "3"}]}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6225253064200163`*^9, 3.622525355879665*^9}, {
  3.622525400912771*^9, 3.622525412818459*^9}, {3.622525608657756*^9, 
  3.6225256172276087`*^9}, {3.622528807096367*^9, 3.622528807228303*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.62252531701931*^9, 3.622525356340253*^9}, {
   3.6225254014805*^9, 3.622525413427166*^9}, {3.622525614451456*^9, 
   3.6225256180072317`*^9}, 3.622528807624247*^9, 3.6225289376759043`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Solve", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"5", "/", "6"}], 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"gamma2", "/", "2"}]}], ")"}]}], "-", "alpha5"}], ",", 
     RowBox[{
      RowBox[{"5", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
      RowBox[{
       RowBox[{"1", "/", "2"}], "gamma1"}], "-", 
      RowBox[{"2", 
       RowBox[{"Zeta", "[", "3", "]"}], "alpha5"}]}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"-", "6"}], "/", "5"}], " ", "beta5"}], "+", 
      RowBox[{
       RowBox[{"9", "/", "2"}], "gamma2"}], "-", "7"}], ",", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", "beta5"}], "+", 
      RowBox[{"3", " ", "gamma1"}], "-", 
      RowBox[{"40", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}]}], "}"}], "\[Equal]", "0"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6225259745511427`*^9, 3.6225260187870092`*^9}, {
  3.622528802046336*^9, 3.622528802220313*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"alpha5", "\[Rule]", 
     FractionBox["20", "9"]}], ",", 
    RowBox[{"beta5", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["55", "3"]}]}], ",", 
    RowBox[{"gamma1", "\[Rule]", 
     FractionBox[
      RowBox[{"10", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "9"]}], ",", 
    RowBox[{"gamma2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["10", "3"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.6225260154433613`*^9, 3.622526019199553*^9}, 
   3.622528803057519*^9, 3.622528938469865*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"y5", "^", 
           RowBox[{"(", "3", ")"}]}], "  ", "f5D6R4"}], "/.", "rep5ty"}], 
        ")"}], "-", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
          RowBox[{"3", " ", "y5"}]], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Zeta", "[", "3", "]"}], "/", "3"}], 
          RowBox[{"Normal", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"EGRVD5", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
                 ",", "s", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
                 "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", 
               RowBox[{"3", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"5", "/", "108"}], " ", 
          RowBox[{"Normal", "[", 
           RowBox[{"Series", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"EGRVD5", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
                 ",", "s", ",", 
                RowBox[{"{", 
                 RowBox[{
                 "tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
                 "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
             RowBox[{"{", 
              RowBox[{"s", ",", 
               RowBox[{"9", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}], 
         "+", 
         RowBox[{
          RowBox[{"10", "/", "9"}], " ", 
          RowBox[{"y5", "^", "3"}], " ", 
          RowBox[{"(", " ", 
           RowBox[{"f5R4", "/.", "rep5ty"}], ")"}], 
          RowBox[{"Log", "[", "y5", "]"}]}]}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y5", ",", "0", ",", "3"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", "y5", "]"}], "\[Rule]", "l5"}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.62032540472606*^9, 3.620325413418356*^9}, {
  3.620358298427281*^9, 3.620358313034552*^9}, {3.620358405737108*^9, 
  3.620358415148429*^9}, {3.6203589996084623`*^9, 3.620359007273849*^9}, {
  3.6203590726019773`*^9, 3.620359081832979*^9}, {3.620359118675707*^9, 
  3.620359228103689*^9}, {3.62035932773452*^9, 3.620359353464714*^9}, {
  3.620359841977483*^9, 3.620359882945207*^9}, {3.620359942480296*^9, 
  3.620359959884347*^9}, {3.620360674174431*^9, 3.620360678554438*^9}, {
  3.620365010908494*^9, 3.620365019656776*^9}, {3.620365054778721*^9, 
  3.620365056817278*^9}, {3.620366433595509*^9, 3.620366455805738*^9}, {
  3.6204071981041*^9, 3.620407212176306*^9}, {3.6204072520643873`*^9, 
  3.620407277479299*^9}, {3.6211397717593813`*^9, 3.6211397740517397`*^9}, {
  3.621139881817919*^9, 3.621139882344925*^9}, {3.621151021467657*^9, 
  3.621151021731536*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"A", ",", 
      RowBox[{"{", 
       RowBox[{"l5", ",", "Infinity", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "]"}], "/.", "soe1e2"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}], ",", 
     RowBox[{"tt6", ">", "0"}], ",", 
     RowBox[{"y5", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621150874343955*^9, 3.62115088785925*^9}, {
  3.621150918349971*^9, 3.6211509255822906`*^9}, {3.621150973936653*^9, 
  3.621150982297131*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "l5"], "]"}], "0"],
     SeriesData[$CellContext`l5, 
      DirectedInfinity[1], {}, 0, 0, 1],
     Editable->False], " ", "y5"}], "+", 
   RowBox[{
    InterpretationBox[
     SuperscriptBox[
      RowBox[{"O", "[", 
       FractionBox["1", "l5"], "]"}], "0"],
     SeriesData[$CellContext`l5, 
      DirectedInfinity[1], {}, 0, 0, 1],
     Editable->False], " ", 
    SuperscriptBox["y5", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y5", "]"}], 
     RowBox[{"181", "/", "60"}]],
    SeriesData[$CellContext`y5, 0, {}, 60, 181, 60],
    Editable->False]}],
  SeriesData[$CellContext`y5, 0, {
    SeriesData[$CellContext`l5, 
     DirectedInfinity[1], {}, 0, 0, 1], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
     0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`l5, 
     DirectedInfinity[1], {}, 0, 0, 1]}, 60, 181, 60],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.621150890735859*^9, 3.621150927877997*^9, {3.621150975597577*^9, 
   3.621150982656376*^9}, 3.6211510475986423`*^9, 3.6225419509862843`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"A", ",", "l5"}], "]"}], "/.", "soe1e2"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}], ",", 
     RowBox[{"tt6", ">", "0"}], ",", 
     RowBox[{"y5", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.620359911702115*^9, 3.620359933651619*^9}, {
  3.6203658758120337`*^9, 3.620365876222237*^9}, {3.6203661863554287`*^9, 
  3.62036620366194*^9}, {3.62113979543427*^9, 3.621139802635138*^9}, {
  3.621139898709153*^9, 3.621139903295787*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.620359934092255*^9, 3.6203606121508427`*^9, {3.620365877920885*^9, 
   3.6203658999534483`*^9}, {3.62036619033152*^9, 3.620366282581167*^9}, 
   3.620367176321343*^9, 3.620405762603269*^9, {3.620407069987067*^9, 
   3.620407114447907*^9}, {3.620407209055572*^9, 3.620407219874971*^9}, {
   3.620407262329905*^9, 3.62040729046996*^9}, 3.620408445725135*^9, {
   3.6211397965529737`*^9, 3.621139809977631*^9}, {3.6211398997042427`*^9, 
   3.621139903562941*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"SeriesCoefficient", "[", 
     RowBox[{"A", ",", "0"}], "]"}], "/.", "soe1e2"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}], ",", 
     RowBox[{"tt6", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.620359395088043*^9, 3.6203594416613398`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6203594012217417`*^9, 3.620359441928748*^9}, 
   3.620359986095622*^9, 3.6203663924937887`*^9, 3.620405797400284*^9, 
   3.621139915020789*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"y5", "^", 
          RowBox[{"(", "3", ")"}]}], "  ", "f5D6R4"}], "/.", "rep5ty"}], 
       ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"y5", ",", "0", ",", "2"}], "}"}]}], "]"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Log", "[", "y5", "]"}], "\[Rule]", "0"}], "}"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6203682075836782`*^9, 3.620368214494874*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"A", ",", 
   RowBox[{"Log", "[", "y5", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621150405202767*^9, 3.621150411887158*^9}, {
  3.621150741551579*^9, 3.6211507495133457`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.6211504226593027`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f5R4oneloop", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"EGRVD5", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
         "s", ",", 
         RowBox[{"{", 
          RowBox[{"tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
          "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
      RowBox[{"{", 
       RowBox[{"s", ",", 
        RowBox[{"3", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.620644552265213*^9, 3.620644571180874*^9}, {
  3.6211504392022743`*^9, 3.6211504427548323`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f5D6R4oneloop", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"y5", "^", 
              RowBox[{"(", "3", ")"}]}], "  ", "f5D6R4"}], "/.", "rep5ty"}], 
           ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"y5", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", "0"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tt2", ">", "0"}], ",", 
        RowBox[{"tt3", ">", "0"}], ",", 
        RowBox[{"tt4", ">", "0"}], ",", 
        RowBox[{"tt5", ">", "0"}], ",", 
        RowBox[{"tt6", ">", "0"}], ",", 
        RowBox[{"y5", ">", "0"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", "y5", "]"}], "\[Rule]", "0"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LaplacianGen", "[", 
      RowBox[{"CartanD5", ",", 
       RowBox[{"{", 
        RowBox[{"tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
        "}"}], ",", "f5D6R4oneloop"}], "]"}], "-", 
     RowBox[{
      RowBox[{"9", "/", "2"}], "f5D6R4oneloop"}], "+", 
     RowBox[{"4", " ", 
      RowBox[{"Zeta", "[", "3", "]"}], "f5R4oneloop"}]}], "/.", "soe1e2"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}], ",", 
     RowBox[{"tt6", ">", "0"}], ",", 
     RowBox[{"y5", ">", "0"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6206444255595503`*^9, 3.620644544849547*^9}, {
  3.620644577458002*^9, 3.6206446002899323`*^9}, {3.621150447199435*^9, 
  3.6211504580198517`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.620644464877707*^9, 3.620644489194865*^9}, {
   3.620644578956293*^9, 3.6206446011046*^9}, 3.62113993042937*^9, {
   3.621150455410714*^9, 3.621150466859961*^9}, {3.622542003826174*^9, 
   3.622542020387672*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f5D6R4twoloop", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"y5", "^", 
              RowBox[{"(", "3", ")"}]}], "  ", "f5D6R4"}], "/.", "rep5ty"}], 
           ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"y5", ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "1"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tt2", ">", "0"}], ",", 
        RowBox[{"tt3", ">", "0"}], ",", 
        RowBox[{"tt4", ">", "0"}], ",", 
        RowBox[{"tt5", ">", "0"}], ",", 
        RowBox[{"tt6", ">", "0"}], ",", 
        RowBox[{"y5", ">", "0"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", "y5", "]"}], "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6203603809280453`*^9, 3.620360390947847*^9}, 
   3.620360446225671*^9, {3.620365424257168*^9, 3.620365426100939*^9}, {
   3.6206446507774973`*^9, 3.6206446550260477`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"f5D6R4twoloop", "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tt6", "\[Rule]", "t1"}], ",", 
      RowBox[{"tt5", "\[Rule]", "t2"}], ",", 
      RowBox[{"tt4", "\[Rule]", "t3"}], ",", 
      RowBox[{"tt2", "\[Rule]", "t4"}], ",", 
      RowBox[{"tt3", "\[Rule]", "t5"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"A", "/.", 
         RowBox[{"sotr", "[", "5", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"r", ",", "Infinity", ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}], "/.", "soe1e2"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tt1", ">", "0"}], ",", 
       RowBox[{"tt2", ">", "0"}], ",", 
       RowBox[{"tt3", ">", "0"}], ",", 
       RowBox[{"tt4", ">", "0"}], ",", 
       RowBox[{"r", ">", "0"}]}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.62116558445679*^9, 3.62116572731177*^9}, 
   3.621185016743033*^9, {3.62118509514927*^9, 3.621185095399012*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"r", " ", 
    RowBox[{"D", "[", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{"A1", ",", 
        RowBox[{"-", "2"}]}], "]"}], ",", "r"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt1", ">", "0"}], ",", 
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621185039884573*^9, 3.621185040333119*^9}, {
  3.621185119124868*^9, 3.6211851662083683`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.621185040707263*^9, {3.62118510837184*^9, 3.621185166429214*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"A1", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["2", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"], " ", 
       SuperscriptBox["r", "6"]}], "-", 
      RowBox[{
       FractionBox[
        RowBox[{"10", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "3"], 
       RowBox[{"Log", "[", "r", "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "/", "3"}], " ", 
       RowBox[{"r", "^", "4"}], " ", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"EGRVD4", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "s", 
             ",", 
             RowBox[{"{", 
              RowBox[{"tt1", ",", "tt2", ",", "tt3", ",", "tt4"}], "}"}]}], 
            "]"}], "/.", "repzetastar"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "1", ",", "0"}], "}"}]}], "]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"2", "/", "27"}], " ", 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"EGRVD4", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", "s", 
              ",", 
              RowBox[{"{", 
               RowBox[{"tt1", ",", "tt2", ",", "tt3", ",", "tt4"}], "}"}]}], 
             "]"}], "-", 
            FractionBox[
             RowBox[{"45", " ", 
              RowBox[{"Zeta", "[", "3", "]"}]}], 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", "s"}], ")"}]}]]}], "/.", 
           "repzetastar"}], ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "3", ",", "0"}], "}"}]}], "]"}], "]"}]}]}], 
     ")"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt1", ">", "0"}], ",", 
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"r", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6211843041528893`*^9, 3.621184371559084*^9}, {
  3.621184581256201*^9, 3.621184641926025*^9}, {3.621184773980567*^9, 
  3.621184806179394*^9}, {3.621184844318263*^9, 3.621184844506868*^9}, {
  3.621184882234223*^9, 3.621184884411069*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"%", ",", 
    RowBox[{"tt1", "^", "6"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.621184866831977*^9, 3.621184876721788*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   SuperscriptBox["\[Pi]", "6"], " ", 
   RowBox[{"(", 
    RowBox[{"2", "-", 
     RowBox[{"27", " ", "x"}]}], ")"}]}], "25515"]], "Output",
 CellChangeTimes->{3.621184877090046*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A1", "=", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"LaplacianGen", "[", 
        RowBox[{"CartanD5", ",", 
         RowBox[{"{", 
          RowBox[{"tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
          "}"}], ",", "f5D6R4twoloop"}], "]"}], "+", 
       RowBox[{"f5R4oneloop", "^", "2"}]}], "/.", "soe1e2"}], "/.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tt2", "\[Rule]", "1"}], ",", 
       RowBox[{"tt3", "->", "1"}], ",", 
       RowBox[{"tt4", "\[Rule]", "tt4"}]}], "}"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tt2", ">", "0"}], ",", 
      RowBox[{"tt3", ">", "0"}], ",", 
      RowBox[{"tt4", ">", "0"}], ",", 
      RowBox[{"tt5", ">", "0"}], ",", 
      RowBox[{"tt6", ">", "0"}], ",", 
      RowBox[{"y5", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.620360455786186*^9, 3.620360522196301*^9}, {
   3.620360737171166*^9, 3.6203607374922457`*^9}, 3.6206446885690193`*^9, {
   3.620644737976904*^9, 3.6206447661644087`*^9}, {3.6206450720687513`*^9, 
   3.6206450947924223`*^9}, {3.6211400134011927`*^9, 3.621140024462646*^9}, {
   3.6211505327400208`*^9, 3.6211505335541*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"70", " ", 
   RowBox[{"Zeta", "[", "3", "]"}]}], "3"]], "Output",
 CellChangeTimes->{{3.620645073888468*^9, 3.620645096860182*^9}, 
   3.620667186187673*^9, {3.621140016155712*^9, 3.621140026682631*^9}, {
   3.621150527112384*^9, 3.6211505383082247`*^9}, 3.62254206604867*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f5D6R4threeloop", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{"SeriesCoefficient", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"y5", "^", 
              RowBox[{"(", "3", ")"}]}], "  ", "f5D6R4"}], "/.", "rep5ty"}], 
           ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"y5", ",", "0", ",", "2"}], "}"}]}], "]"}], ",", "2"}], 
       "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tt2", ">", "0"}], ",", 
        RowBox[{"tt3", ">", "0"}], ",", 
        RowBox[{"tt4", ">", "0"}], ",", 
        RowBox[{"tt5", ">", "0"}], ",", 
        RowBox[{"tt6", ">", "0"}], ",", 
        RowBox[{"y5", ">", "0"}]}], "}"}]}], "]"}], "/.", 
    RowBox[{
     RowBox[{"Log", "[", "y5", "]"}], "\[Rule]", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.620359448856923*^9, 3.620359448905657*^9}, {
   3.620359498133717*^9, 3.620359516317054*^9}, {3.620359719767646*^9, 
   3.6203597981225224`*^9}, {3.620360001184729*^9, 3.620360059005549*^9}, {
   3.620360217495994*^9, 3.620360225559997*^9}, 3.620364443708373*^9, {
   3.6203653764408703`*^9, 3.620365378268045*^9}, {3.6203682318770657`*^9, 
   3.620368232249153*^9}, {3.620645416205574*^9, 3.620645423456799*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"LaplacianGen", "[", 
      RowBox[{"CartanD5", ",", 
       RowBox[{"{", 
        RowBox[{"tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
        "}"}], ",", "f5D6R4threeloop"}], "]"}], "+", 
     RowBox[{
      RowBox[{"15", "/", "2"}], " ", "f5D6R4threeloop"}], "-", 
     RowBox[{
      RowBox[{"25", "/", "3"}], " ", "f5R4oneloop"}]}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"tt2", ">", "0"}], ",", 
      RowBox[{"tt3", ">", "0"}], ",", 
      RowBox[{"tt4", ">", "0"}], ",", 
      RowBox[{"tt5", ">", "0"}], ",", 
      RowBox[{"tt6", ">", "0"}], ",", 
      RowBox[{"y5", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.620645462896326*^9, 3.620645530146694*^9}, {
  3.621140121392806*^9, 3.621140133553287*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.620645512487134*^9, 3.620645533614254*^9}, 
   3.621140137148848*^9, 3.621150623501874*^9, 3.6225420875005503`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f5D6R4threeloop2", "=", 
   RowBox[{
    RowBox[{"2", "/", "27"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"EGRVD5h", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
        "3", ",", 
        RowBox[{"{", 
         RowBox[{"tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
         "}"}]}], "]"}], "+", 
      RowBox[{"EGRVD5h", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
        "3", ",", 
        RowBox[{"{", 
         RowBox[{"tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
         "}"}]}], "]"}]}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6203678200801363`*^9, 3.62036784424545*^9}, {
   3.620368282889751*^9, 3.620368286646044*^9}, 3.620405875255823*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A1", "=", 
   RowBox[{"f5D6R4threeloop", "-", " ", "f5D6R4threeloop2"}]}], ";", 
  RowBox[{"FullSimplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"A1", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tt2", "\[Rule]", "1"}], ",", 
        RowBox[{"tt3", "\[Rule]", "1"}], ",", 
        RowBox[{"tt4", "\[Rule]", "1"}], ",", 
        RowBox[{"tt5", "\[Rule]", "tt5"}]}], "}"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"tt6", ",", "0", ",", "2"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.620645648103541*^9, 3.620645650204687*^9}, {
  3.620645684757367*^9, 3.6206457366826773`*^9}, {3.621140214889003*^9, 
  3.621140243637211*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["tt5", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Pi]", "4"]}], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"12", " ", "EulerGamma"}], "-", 
          RowBox[{"144", " ", 
           RowBox[{"Log", "[", "Glaisher", "]"}]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], "+", 
       RowBox[{"1080", " ", 
        RowBox[{
         SuperscriptBox["Zeta", "\[Prime]",
          MultilineFunction->None], "[", "4", "]"}]}]}], ")"}]}], 
    RowBox[{"54", " ", 
     SuperscriptBox["\[Pi]", "2"], " ", "tt6"}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"27", " ", 
      SuperscriptBox["\[Pi]", "3"]}]], 
    RowBox[{"5", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", "EulerGamma"}], "+", "\[Pi]", "-", 
         RowBox[{"6", " ", 
          RowBox[{"Log", "[", "2", "]"}]}], "-", 
         RowBox[{"3", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"\[Pi]", " ", "tt5"}], "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "4"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"12", " ", "EulerGamma"}], "-", 
            RowBox[{"144", " ", 
             RowBox[{"Log", "[", "Glaisher", "]"}]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"Log", "[", "\[Pi]", "]"}]}]}], ")"}]}], "-", 
         RowBox[{"1080", " ", 
          RowBox[{
           SuperscriptBox["Zeta", "\[Prime]",
            MultilineFunction->None], "[", "4", "]"}]}]}], ")"}]}], ")"}]}]}],
    "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "tt6", "]"}], 
     RowBox[{"9", "/", "4"}]],
    SeriesData[$CellContext`tt6, 0, {}, -4, 9, 4],
    Editable->False]}],
  SeriesData[$CellContext`tt6, 0, {
   Rational[5, 54] 
    Pi^(-2) $CellContext`tt5^2 (-
      Pi^4 (1 + 12 EulerGamma - 144 Log[Glaisher] + 12 Log[Pi]) + 
     1080 Derivative[1][Zeta][4]), 0, 0, 0, Rational[-5, 27] 
    Pi^(-3) (3 EulerGamma + Pi - 6 Log[2] - 3 Log[Pi $CellContext`tt5]) (
     Pi^4 (1 + 12 EulerGamma - 144 Log[Glaisher] + 12 Log[Pi]) - 1080 
     Derivative[1][Zeta][4])}, -4, 9, 4],
  Editable->False]], "Output",
 CellChangeTimes->{{3.62064573235026*^9, 3.620645738043627*^9}, {
   3.62114019215379*^9, 3.621140250634799*^9}, 3.6225421276274967`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"f5D6R4threeloop", "-", " ", "f5D6R4threeloop2", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["5", "36"]}], "-", 
       FractionBox[
        RowBox[{"5", " ", "EulerGamma"}], "3"], "+", 
       RowBox[{"20", " ", 
        RowBox[{"Log", "[", "Glaisher", "]"}]}], "-", 
       RowBox[{
        FractionBox["5", "3"], " ", 
        RowBox[{"Log", "[", "\[Pi]", "]"}]}], "+", 
       FractionBox[
        RowBox[{"150", " ", 
         RowBox[{
          SuperscriptBox["Zeta", "\[Prime]",
           MultilineFunction->None], "[", "4", "]"}]}], 
        SuperscriptBox["\[Pi]", "4"]]}], ")"}], " ", 
     RowBox[{"Normal", "[", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"EGRVD5", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}], ",",
            "s", ",", 
           RowBox[{"{", 
            RowBox[{"tt6", ",", "tt5", ",", "tt4", ",", "tt2", ",", "tt3"}], 
            "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"3", "/", "2"}], ",", "0"}], "}"}]}], "]"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"A", ",", "tt4"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt5", ">", "0"}], ",", 
     RowBox[{"tt6", ">", "0"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.62040630531833*^9, 3.620406419358786*^9}, {
  3.6204064904698753`*^9, 3.620406499605364*^9}, {3.620406536165071*^9, 
  3.620406564861272*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.6204063504127274`*^9, 3.62040642008285*^9}, 
   3.620406500511475*^9, {3.620406536717458*^9, 3.6204065675522614`*^9}, 
   3.6211506469252443`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["D^2p R^4 in D=4", "Subtitle",
 CellChangeTimes->{{3.609836278816079*^9, 3.609836298818515*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f4R4", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"List", "@@", 
          RowBox[{"Expand", "[", 
           RowBox[{"EGRVE7", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{
              "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}], ",", "s", ",", 
             RowBox[{"{", 
              RowBox[{
              "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", 
               ",", "t7"}], "}"}]}], "]"}], "]"}]}], "/.", "repzetastar"}], 
        ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"3", "/", "2"}], ",", "0"}], "}"}]}], "]"}]}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6098389330979*^9, 3.609838986691957*^9}, {
   3.6098390258793173`*^9, 3.6098390360708723`*^9}, {3.609839067504918*^9, 
   3.6098390761754723`*^9}, 3.621156351608995*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanE7", ",", 
     RowBox[{"{", 
      RowBox[{
      "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", 
       "t7"}], "}"}], ",", "fR4"}], "]"}], "+", 
   RowBox[{"42", " ", "fR4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.609838895036591*^9, 3.609838910932008*^9}, {
  3.609839102088161*^9, 3.6098391204033957`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.609839094049309*^9, 3.609839121223784*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f4R4oneloop", "=", 
   RowBox[{
    RowBox[{"2", "/", "Pi"}], " ", 
    RowBox[{"Normal", "[", 
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EGRVD6", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
           "}"}], ",", "s", ",", 
          RowBox[{"{", 
           RowBox[{
           "tt7", ",", "tt6", ",", "tt5", ",", "tt4", ",", "tt3", ",", 
            "tt2"}], "}"}]}], "]"}], "/.", "repzetastar"}], ",", 
       RowBox[{"{", 
        RowBox[{"s", ",", "2", ",", "0"}], "}"}]}], "]"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.621156486342669*^9, 3.6211565086624327`*^9}, {
  3.621156583744046*^9, 3.621156612766914*^9}, {3.621156648210759*^9, 
  3.621156648364132*^9}, {3.621163931290127*^9, 3.621163931424574*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"y4", "^", "2"}], "f4R4"}], "/.", "rep4ty"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "y4"], "+", "f6R4oneloop"}], 
      ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y4", ",", "0", ",", "0"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.609839466903913*^9, 3.609839478069682*^9}, {
   3.609839517329797*^9, 3.609839531220272*^9}, {3.621156219734357*^9, 
   3.621156240843422*^9}, 3.621156359935237*^9, {3.62115666254108*^9, 
   3.621156678240262*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "y4", "]"}], 
   RowBox[{"3", "/", "2"}]],
  SeriesData[$CellContext`y4, 0, {}, 3, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.609839493609104*^9, 3.609839531810886*^9}, 
   3.6211562416333933`*^9, 3.621156386742827*^9, 3.621156678826654*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f4R4", "/.", "rep4tr"}], "/.", "reptt"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", 
        RowBox[{
         RowBox[{"Zeta", "[", "4", "]"}], "/", "Pi"}], " ", 
        RowBox[{"r", "^", "6"}]}], "+", 
       RowBox[{
        RowBox[{"r", "^", "3"}], " ", "f5R4"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "Infinity", ",", "2"}], "}"}]}], "]"}], "]"}]], "Input",\

 CellChangeTimes->{{3.621156260669465*^9, 3.621156268129821*^9}, {
  3.621156330427794*^9, 3.621156367908576*^9}, {3.621156404241323*^9, 
  3.621156421278275*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "r"], "]"}], 
   RowBox[{"5", "/", "2"}]],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {}, 5, 5, 2],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.62115627012803*^9, 3.621156340321411*^9, {3.621156405423627*^9, 
   3.621156421841715*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f4D4R4", "=", 
   RowBox[{"Normal", "[", 
    RowBox[{"Simplify", "[", 
     RowBox[{"Plus", "@@", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"List", "@@", 
          RowBox[{"Expand", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], 
            RowBox[{"EGRVE7", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                "0"}], "}"}], ",", "s", ",", 
              RowBox[{"{", 
               RowBox[{
               "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", 
                ",", "t7"}], "}"}]}], "]"}]}], "]"}]}], "/.", "repzetastar"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"s", ",", 
          RowBox[{"5", "/", "2"}], ",", "0"}], "}"}]}], "]"}]}], "]"}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.609839129509985*^9, 3.609839135962819*^9}, 
   3.6211563578623953`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"LaplacianGen", "[", 
    RowBox[{"CartanE7", ",", 
     RowBox[{"{", 
      RowBox[{
      "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", 
       "t7"}], "}"}], ",", "fD4R4"}], "]"}], "+", 
   RowBox[{"60", " ", "fD4R4"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.609839155359284*^9, 3.6098391636321497`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.609839173772328*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"y4", "^", "4"}], "f4D4R4"}], "/.", "rep4ty"}], ")"}], "-", 
     RowBox[{"(", 
      FractionBox[
       RowBox[{"Zeta", "[", "5", "]"}], "y4"], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"y4", ",", "0", ",", 
      RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.6098395509526377`*^9, 3.609839610296858*^9}, {
  3.6211567372008667`*^9, 3.62115677241928*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", "y4", "]"}], "0"],
  SeriesData[$CellContext`y4, 0, {}, 0, 0, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.62115676018932*^9, 3.621156773686079*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"f4D4R4", "/.", "rep4tr"}], "/.", "reptt"}], ")"}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"8", 
        RowBox[{
         RowBox[{
          RowBox[{"Zeta", "[", "8", "]"}], "/", "15"}], "/", "Pi"}], " ", 
        RowBox[{"r", "^", "12"}]}], "+", 
       RowBox[{
        RowBox[{"r", "^", "5"}], " ", "f5D4R4"}], "+", 
       RowBox[{
        RowBox[{"Pi", "/", "3"}], " ", 
        RowBox[{"r", "^", "6"}], " ", "f5R4"}]}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"r", ",", "Infinity", ",", 
      RowBox[{"-", "2"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.621156799733612*^9, 3.62115687560198*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "r"], "]"}], 
   RowBox[{"3", "/", "2"}]],
  SeriesData[$CellContext`r, 
   DirectedInfinity[1], {}, 3, 3, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.62115681118843*^9, 3.6211568769397097`*^9}}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "F5D6R4", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F5D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"y5", "^", "3"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
         "y5"}]}], "+", "F5D6R41loop", "+", 
       RowBox[{"y5", " ", "F6D6R42loop"}], "+", 
       RowBox[{
        RowBox[{"y5", "^", "2"}], " ", "F6D6R43loop"}]}], ")"}]}], "+", 
    RowBox[{
     RowBox[{"10", "/", "9"}], " ", "F5R4", "  ", 
     RowBox[{"Log", "[", "y5", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F5D4R4", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"y5", "^", 
      RowBox[{"(", 
       RowBox[{"7", "/", "3"}], ")"}]}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Zeta", "[", "5", "]"}], "/", "y5"}], "+", "F5D4R41loop", "+", 
      
      RowBox[{"y5", " ", "F5D4R42loop"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F5R4", "=", 
   RowBox[{
    RowBox[{"1", "/", "y5"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "/", "y5"}]}], "+", "F5R41loop"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4D4R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"r", "^", "5"}], " ", "F5D4R4"}], "+", 
       RowBox[{
        RowBox[{"Pi", "/", "3"}], " ", 
        RowBox[{"r", "^", "6"}], " ", "F5R4"}], "+", 
       RowBox[{"8", 
        RowBox[{
         RowBox[{
          RowBox[{"Zeta", "[", "8", "]"}], "/", "15"}], "/", "Pi"}], " ", 
        RowBox[{"r", "^", "12"}]}]}], "/.", "rep5tyi"}], "/.", "reptti"}], "/.",
     "rep4tri"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"r", "^", "6"}], 
        RowBox[{"(", 
         RowBox[{"F5D6R4", "+", 
          RowBox[{
           RowBox[{"Edp", "/", "r"}], " ", "F5D4R4", " ", 
           RowBox[{"Log", "[", "r", "]"}]}], "+", 
          RowBox[{"Pd", " ", 
           RowBox[{"r", "^", "3"}], " ", "F5R4"}], "+", 
          RowBox[{"Pdp", " ", "F5R4", " ", 
           RowBox[{"Log", "[", "r", "]"}]}], "+", 
          RowBox[{"Qdp", " ", 
           RowBox[{"r", "^", "6"}], " ", 
           RowBox[{"Log", "[", "r", "]"}]}], "+", 
          RowBox[{"Fd", " ", 
           RowBox[{"r", "^", "9"}]}]}], ")"}]}], ")"}], "/.", "rep5tyi"}], "/.",
      "reptti"}], "/.", "rep4tri"}]}], ";"}], "\[IndentingNewLine]"}], "Input",\

 CellChangeTimes->{{3.6211569400622377`*^9, 3.621156997093567*^9}, {
   3.621157104396284*^9, 3.621157315541526*^9}, {3.621157396047902*^9, 
   3.62115752830538*^9}, {3.621157711107893*^9, 3.621157727156509*^9}, {
   3.621158628381138*^9, 3.621158628451191*^9}, {3.6211588545927277`*^9, 
   3.621158912241233*^9}, {3.621158961981955*^9, 3.621158962240101*^9}, {
   3.621159336597445*^9, 3.621159348985511*^9}, {3.621160200815115*^9, 
   3.621160220470667*^9}, {3.621163813705991*^9, 3.6211638177721767`*^9}, {
   3.6211643816243343`*^9, 3.6211643831346292`*^9}, {3.621164839972659*^9, 
   3.621164859996208*^9}, 3.621918224780937*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"repPdp", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Pdp", "\[Rule]", 
      RowBox[{"5", "/", "6"}]}], ",", 
     RowBox[{"Edp", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "15"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", "Pi"}], ")"}]}]}], ",", 
     RowBox[{"Qdp", "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "6"]}], "4725"]}]}], ",", 
     RowBox[{"Pd", "->", 
      FractionBox[
       SuperscriptBox["\[Pi]", "3"], "135"]}], ",", 
     RowBox[{"Fd", "->", 
      FractionBox[
       RowBox[{"64", " ", 
        SuperscriptBox["\[Pi]", "9"]}], "17681895"]}], ",", 
     RowBox[{"beta4", "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "85"}], "/", "2"}], "/", "Pi"}]}], ",", 
     RowBox[{"alpha4", "\[Rule]", 
      RowBox[{"5", "/", "Pi"}]}], ",", 
     RowBox[{"gamma1", "\[Rule]", 
      RowBox[{
       RowBox[{"10", "/", "9"}], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ",", 
     RowBox[{"gamma2", "\[Rule]", 
      RowBox[{
       RowBox[{"-", "10"}], "/", "3"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.622535488162819*^9, 3.622535488471014*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"Series", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"y4", "^", 
            RowBox[{"(", "5", ")"}]}], "  ", "F4D6R4"}], "/.", "rep4ty"}], "/.", 
         RowBox[{"tt7", "\[Rule]", "R"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"y4", ",", "0", ",", "4"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"R", ",", "Infinity", ",", "1"}], "}"}]}], "]"}], ",", 
     RowBox[{"R", ">", "0"}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6211569400622377`*^9, 3.621156997093567*^9}, {
  3.621157104396284*^9, 3.621157315541526*^9}, {3.621157396047902*^9, 
  3.62115752830538*^9}, {3.621157711107893*^9, 3.621157727156509*^9}, {
  3.621158628381138*^9, 3.621158628451191*^9}, {3.6211588545927277`*^9, 
  3.621158912241233*^9}, {3.621158961981955*^9, 3.621158962240101*^9}, {
  3.621159336597445*^9, 3.621159348985511*^9}, {3.621160200815115*^9, 
  3.621160220470667*^9}, {3.621163813705991*^9, 3.6211638177721767`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"3", " ", "y4"}]], "+", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      RowBox[{"Fd", " ", 
       SuperscriptBox["R", "10"]}], "+", 
      RowBox[{"2", " ", "Pd", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox["R", "4"]}], "+", 
      RowBox[{"F5D6R41loop", " ", "R"}], "-", 
      RowBox[{
       FractionBox["1", "3"], " ", "Edp", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          RowBox[{"Log", "[", "R", "]"}]}], "+", 
         RowBox[{"Log", "[", "y4", "]"}]}], ")"}], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "R"], "]"}], "2"],
       SeriesData[$CellContext`R, 
        DirectedInfinity[1], {}, -30, 6, 3],
       Editable->False]}],
     SeriesData[$CellContext`R, 
      DirectedInfinity[
      1], {$CellContext`Fd, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0,
        2 $CellContext`Pd Zeta[3], 0, 0, 0, 0, 0, 0, 0, 
       0, $CellContext`F5D6R41loop, 0, 0, 
       Rational[-1, 3] $CellContext`Edp ((-2) Log[$CellContext`R] + 
        Log[$CellContext`y4]) Zeta[5]}, -30, 6, 3],
     Editable->False], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{
         FractionBox["1", "3"], " ", 
         RowBox[{"(", 
          RowBox[{"Qdp", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"Log", "[", "R", "]"}]}], "+", 
             RowBox[{"Log", "[", "y4", "]"}]}], ")"}]}], ")"}], " ", 
         SuperscriptBox["R", "8"]}]}], "+", 
       RowBox[{"F5R41loop", " ", "Pd", " ", 
        SuperscriptBox["R", "5"]}], "+", 
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "F6D6R42loop"}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", "Pdp"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "R", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"10", "-", 
             RowBox[{"3", " ", "Pdp"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "y4", "]"}], " ", 
           RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"Edp", " ", "F5D4R41loop", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{"Log", "[", "y4", "]"}]}], ")"}]}], ")"}], " ", "R"}], 
       "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], 
         RowBox[{"4", "/", "3"}]],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -24, 4, 3],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[1], {
       Rational[-1, 3] $CellContext`Qdp ((-2) Log[$CellContext`R] + 
         Log[$CellContext`y4]), 0, 0, 0, 0, 0, 0, 0, 
        0, $CellContext`F5R41loop $CellContext`Pd, 0, 0, 0, 0, 0, 0, 0, 0, 
        Rational[1, 9] (9 $CellContext`F6D6R42loop + 
         4 (5 + 3 $CellContext`Pdp) Log[$CellContext`R] Zeta[3] + 
         2 (10 - 3 $CellContext`Pdp) Log[$CellContext`y4] Zeta[3]), 0, 0, 
        Rational[-1, 3] $CellContext`Edp $CellContext`F5D4R41loop ((-2) 
          Log[$CellContext`R] + Log[$CellContext`y4])}, -24, 4, 3],
      Editable->False], ")"}], " ", "y4"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "9"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"9", " ", "F6D6R43loop"}], "+", 
          RowBox[{"2", " ", "F5R41loop", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"3", " ", "Pdp"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "R", "]"}]}], "+", 
          RowBox[{"F5R41loop", " ", 
           RowBox[{"(", 
            RowBox[{"10", "-", 
             RowBox[{"3", " ", "Pdp"}]}], ")"}], " ", 
           RowBox[{"Log", "[", "y4", "]"}]}]}], ")"}], " ", 
        SuperscriptBox["R", "3"]}], "-", 
       RowBox[{
        FractionBox["1", "3"], " ", 
        RowBox[{"(", 
         RowBox[{"Edp", " ", "F5D4R42loop", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"Log", "[", "R", "]"}]}], "+", 
            RowBox[{"Log", "[", "y4", "]"}]}], ")"}]}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], 
         RowBox[{"4", "/", "3"}]],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -9, 4, 3],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[1], {
       Rational[1, 9] (9 $CellContext`F6D6R43loop + 
         2 $CellContext`F5R41loop (5 + 3 $CellContext`Pdp) 
          Log[$CellContext`R] + $CellContext`F5R41loop (10 - 
           3 $CellContext`Pdp) Log[$CellContext`y4]), 0, 0, 
        Rational[-1, 3] $CellContext`Edp $CellContext`F5D4R42loop ((-2) 
          Log[$CellContext`R] + Log[$CellContext`y4])}, -9, 4, 3],
      Editable->False], ")"}], " ", 
    SuperscriptBox["y4", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y4", "]"}], 
     RowBox[{"25", "/", "6"}]],
    SeriesData[$CellContext`y4, 0, {}, -6, 25, 6],
    Editable->False]}],
  SeriesData[$CellContext`y4, 0, {Rational[2, 3] Zeta[3]^2, 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[
     1], {$CellContext`Fd, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      2 $CellContext`Pd Zeta[3], 0, 0, 0, 0, 0, 0, 0, 
      0, $CellContext`F5D6R41loop, 0, 0, 
      Rational[-1, 3] $CellContext`Edp ((-2) Log[$CellContext`R] + 
       Log[$CellContext`y4]) Zeta[5]}, -30, 6, 3], 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {
     Rational[-1, 3] $CellContext`Qdp ((-2) Log[$CellContext`R] + 
       Log[$CellContext`y4]), 0, 0, 0, 0, 0, 0, 0, 
      0, $CellContext`F5R41loop $CellContext`Pd, 0, 0, 0, 0, 0, 0, 0, 0, 
      Rational[1, 9] (9 $CellContext`F6D6R42loop + 
       4 (5 + 3 $CellContext`Pdp) Log[$CellContext`R] Zeta[3] + 
       2 (10 - 3 $CellContext`Pdp) Log[$CellContext`y4] Zeta[3]), 0, 0, 
      Rational[-1, 3] $CellContext`Edp $CellContext`F5D4R41loop ((-2) 
        Log[$CellContext`R] + Log[$CellContext`y4])}, -24, 4, 3], 0, 0, 0, 0, 
    0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {
     Rational[1, 9] (9 $CellContext`F6D6R43loop + 
       2 $CellContext`F5R41loop (5 + 3 $CellContext`Pdp) 
        Log[$CellContext`R] + $CellContext`F5R41loop (10 - 3 $CellContext`Pdp)
          Log[$CellContext`y4]), 0, 0, 
      Rational[-1, 3] $CellContext`Edp $CellContext`F5D4R42loop ((-2) 
        Log[$CellContext`R] + Log[$CellContext`y4])}, -9, 4, 3]}, -6, 25, 6],
  Editable->False]], "Output",
 CellChangeTimes->{{3.621157471558756*^9, 3.6211575126092663`*^9}, {
   3.621157748651389*^9, 3.621157761261153*^9}, 3.621158629423477*^9, 
   3.621158912789632*^9, 3.6211589632255287`*^9, 3.621159349471195*^9, {
   3.6211602020180387`*^9, 3.621160220834366*^9}, 3.6234967464343767`*^9, 
   3.6234968576993303`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"A", ",", 
       RowBox[{"Log", "[", "R", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"y4", ",", "0", ",", "4"}], "}"}]}], "]"}], "/.", "repPdp"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.623496860829763*^9, 3.623496898877417*^9}, {
  3.623497044765773*^9, 3.623497049258033*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"-", 
    FractionBox[
     RowBox[{"5", " ", 
      RowBox[{"Zeta", "[", "5", "]"}]}], "\[Pi]"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5", " ", "F5D4R41loop", " ", "R"}], "\[Pi]"]}], "-", 
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "6"], " ", 
        SuperscriptBox["R", "8"]}], "14175"], "+", 
      RowBox[{
       FractionBox["10", "3"], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}]}], ")"}], " ", "y4"}], "+", 
   FractionBox[
    RowBox[{"5", " ", 
     SuperscriptBox["R", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "F5D4R42loop"}], "+", 
       RowBox[{"F5R41loop", " ", "\[Pi]", " ", "R"}]}], ")"}], " ", 
     SuperscriptBox["y4", "2"]}], 
    RowBox[{"3", " ", "\[Pi]"}]], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y4", "]"}], "5"],
    SeriesData[$CellContext`y4, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`y4, 
   0, {(-5) Pi^(-1) 
    Zeta[5], (-5) $CellContext`F5D4R41loop Pi^(-1) $CellContext`R + 
    Rational[-4, 14175] Pi^6 $CellContext`R^8 + 
    Rational[10, 3] $CellContext`R^2 Zeta[3], Rational[5, 3] 
    Pi^(-1) $CellContext`R^2 ((-3) $CellContext`F5D4R42loop + \
$CellContext`F5R41loop Pi $CellContext`R)}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.623496867951748*^9, 3.623496899199068*^9}, {
  3.62349704528594*^9, 3.6234970495195847`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"A", ",", "2"}], "]"}], "/.", 
       RowBox[{
        RowBox[{"Log", "[", "y4", "]"}], "\[Rule]", "0"}]}], ")"}], "-", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"F6D6R43loop", " ", 
        RowBox[{"R", "^", "3"}]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"5", "/", "3"}], 
           RowBox[{"R", "^", "3"}], " ", "F5R41loop"}], " ", "-", 
          RowBox[{"5", 
           RowBox[{
            RowBox[{"R", "^", "2"}], "/", "Pi"}], " ", "F5D4R42loop"}]}], 
         ")"}], 
        RowBox[{"Log", "[", "R", "]"}]}]}], ")"}]}], "/.", "repPdp"}], ",", 
   RowBox[{"{", 
    RowBox[{"R", ">", "0"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621158649979848*^9, 3.621158755079789*^9}, {
  3.621159262380231*^9, 3.621159281920439*^9}, {3.6211593236849537`*^9, 
  3.6211593470814323`*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "R"], "]"}], 
   RowBox[{"4", "/", "3"}]],
  SeriesData[$CellContext`R, 
   DirectedInfinity[1], {}, 4, 4, 3],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6211587371267757`*^9, 3.621158756472674*^9}, 
   3.621158964682692*^9, {3.6211592677588263`*^9, 3.621159282632814*^9}, {
   3.62115932515692*^9, 3.621159350392016*^9}, {3.6211602040719147`*^9, 
   3.621160223045991*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"y4", "^", 
          RowBox[{"(", "4", ")"}]}], "  ", "F4D4R4"}], "/.", "rep4ty"}], "/.", 
       RowBox[{"tt7", "\[Rule]", "R"}]}], ")"}], ",", 
     RowBox[{"{", 
      RowBox[{"y4", ",", "0", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"R", ",", "Infinity", ",", "1"}], "}"}]}], "]"}], ",", 
   RowBox[{"R", ">", "0"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621159167149119*^9, 3.621159179019611*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"Zeta", "[", "5", "]"}], "y4"], "+", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "7"], " ", 
        SuperscriptBox["R", "8"]}], "70875"], "+", 
      RowBox[{
       FractionBox["2", "3"], " ", "\[Pi]", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       SuperscriptBox["R", "2"]}], "+", 
      RowBox[{"F5D4R41loop", " ", "R"}], "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "R"], "]"}], "2"],
       SeriesData[$CellContext`R, 
        DirectedInfinity[1], {}, -8, 2, 1],
       Editable->False]}],
     SeriesData[$CellContext`R, 
      DirectedInfinity[1], {
      Rational[4, 70875] Pi^7, 0, 0, 0, 0, 0, Rational[2, 3] Pi 
       Zeta[3], $CellContext`F5D4R41loop}, -8, 2, 1],
     Editable->False], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        FractionBox["1", "3"], " ", "F5R41loop", " ", "\[Pi]", " ", 
        SuperscriptBox["R", "3"]}], "+", 
       RowBox[{"F5D4R42loop", " ", 
        SuperscriptBox["R", "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], "2"],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -3, 2, 1],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[1], {
       Rational[1, 3] $CellContext`F5R41loop 
        Pi, $CellContext`F5D4R42loop}, -3, 2, 1],
      Editable->False], ")"}], " ", "y4"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y4", "]"}], 
     RowBox[{"25", "/", "6"}]],
    SeriesData[$CellContext`y4, 0, {}, -6, 25, 6],
    Editable->False]}],
  SeriesData[$CellContext`y4, 0, {
    Zeta[5], 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {
     Rational[4, 70875] Pi^7, 0, 0, 0, 0, 0, Rational[2, 3] Pi 
      Zeta[3], $CellContext`F5D4R41loop}, -8, 2, 1], 0, 0, 0, 0, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {
     Rational[1, 3] $CellContext`F5R41loop Pi, $CellContext`F5D4R42loop}, -3, 
     2, 1]}, -6, 25, 6],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6211591732287893`*^9, 3.621159180183949*^9}, 
   3.621159351456159*^9, 3.6211602243303823`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"A", ",", 
         RowBox[{"Log", "[", "y4", "]"}]}], "]"}], "-", 
       RowBox[{
        RowBox[{"5", "/", 
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}]}], " ", 
        RowBox[{"y4", "^", "5"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"F4D4R4", "/.", "rep4ty"}], "/.", 
          RowBox[{"tt7", "\[Rule]", "R"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "Infinity", ",", "0"}], "}"}]}], "]"}], "/.", 
    "repPdp"}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.621158800521887*^9, 3.6211588142126703`*^9}, {
  3.621158925449295*^9, 3.621158940771418*^9}, {3.621159004780249*^9, 
  3.6211590082093697`*^9}, {3.621159216592655*^9, 3.621159249692279*^9}, {
  3.621159289406331*^9, 3.6211593031751137`*^9}, {3.6211593742854147`*^9, 
  3.621159375510724*^9}}],

Cell[BoxData[
 InterpretationBox[
  SuperscriptBox[
   RowBox[{"O", "[", 
    FractionBox["1", "R"], "]"}], 
   RowBox[{"1", "/", "3"}]],
  SeriesData[$CellContext`R, 
   DirectedInfinity[1], {}, 1, 1, 3],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.621158805187214*^9, {3.62115893232307*^9, 3.621158965984796*^9}, 
   3.621159008375223*^9, 3.621159219394765*^9, 3.621159250108165*^9, {
   3.621159291333374*^9, 3.621159304005685*^9}, {3.621159369722096*^9, 
   3.6211593758618803`*^9}, 3.621160226378024*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f4D4R4bis", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "^", "5"}], " ", "f5D4R4"}], "+", 
      RowBox[{
       RowBox[{"Pi", "/", "3"}], " ", 
       RowBox[{"r", "^", "6"}], " ", "f5R4"}], "+", 
      RowBox[{"8", 
       RowBox[{
        RowBox[{
         RowBox[{"Zeta", "[", "8", "]"}], "/", "15"}], "/", "Pi"}], " ", 
       RowBox[{"r", "^", "12"}]}]}], "/.", "reptti"}], "/.", "rep4tri"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"A", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y4", "^", 
         RowBox[{"(", "4", ")"}]}], "  ", "f4D4R4bis"}], ")"}], "/.", 
      "rep4ty"}], ",", 
     RowBox[{"{", 
      RowBox[{"y4", ",", "0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.621160637985804*^9, 3.621160710980269*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"Zeta", "[", "5", "]"}], "y4"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y4", "]"}], "0"],
    SeriesData[$CellContext`y4, 0, {}, -6, 0, 6],
    Editable->False]}],
  SeriesData[$CellContext`y4, 0, {
    Zeta[5]}, -6, 0, 6],
  Editable->False]], "Output",
 CellChangeTimes->{{3.621160696417489*^9, 3.621160720220314*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f4D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"r", "^", "6"}], 
      RowBox[{"(", 
       RowBox[{"f5D6R4", "+", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Edp", "/", "r"}], " ", "f5D4R4", " ", 
           RowBox[{"Log", "[", "r", "]"}]}], "+", 
          RowBox[{"Pd", " ", 
           RowBox[{"r", "^", "3"}], " ", "f5R4"}], "+", 
          RowBox[{"Pdp", " ", "f5R4", " ", 
           RowBox[{"Log", "[", "r", "]"}]}], "+", 
          RowBox[{"Qdp", " ", 
           RowBox[{"r", "^", "6"}], " ", 
           RowBox[{"Log", "[", "r", "]"}]}], "+", 
          RowBox[{"Fd", " ", 
           RowBox[{"r", "^", "9"}]}]}], ")"}]}], ")"}]}], "/.", "reptti"}], "/.",
     "rep4tri"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.621160282823615*^9, 3.62116028503308*^9}, {
  3.62116034056775*^9, 3.621160362937669*^9}, {3.621160421591872*^9, 
  3.6211604489821367`*^9}, {3.621160819277439*^9, 3.6211608504557056`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"f4D6R4pert", "=", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y4", "^", 
         RowBox[{"(", "5", ")"}]}], "  ", "f4D6R4"}], ")"}], "/.", "rep4ty"}],
      ",", 
     RowBox[{"{", 
      RowBox[{"y4", ",", "0", ",", "2"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6211604679671164`*^9, 3.6211604788258753`*^9}, {
   3.621160542376671*^9, 3.621160588060601*^9}, {3.62116065385618*^9, 
   3.621160654098963*^9}, 3.6211607286236553`*^9, 3.621160860478513*^9, {
   3.6211636482626*^9, 3.62116365781107*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"A0", "=", 
   RowBox[{
    RowBox[{"LaplacianGen", "[", 
     RowBox[{"CartanE7", ",", 
      RowBox[{"{", 
       RowBox[{
       "t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5", ",", "t6", ",", 
        "t7"}], "}"}], ",", "f4D6R4"}], "]"}], "+", 
    RowBox[{"60", " ", "f4D6R4"}], "+", 
    RowBox[{"f4R4", "^", "2"}], "-", " ", 
    RowBox[{
     RowBox[{"85", "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi"}], ")"}]}], " ", "f4D4R4"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6211608892363453`*^9, 3.621160934713853*^9}, {
  3.6211609953665*^9, 3.62116099809102*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Coefficient", "[", 
      RowBox[{"A0", ",", 
       RowBox[{"t2", "^", "2"}]}], "]"}], "/.", "repPdp"}], "/.", "soe1e2"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t1", ">", "0"}], ",", 
     RowBox[{"t2", ">", "0"}], ",", 
     RowBox[{"t3", ">", "0"}], ",", 
     RowBox[{"t4", ">", "0"}], ",", 
     RowBox[{"t5", ">", "0"}], ",", 
     RowBox[{"t6", ">", "0"}], ",", 
     RowBox[{"t7", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621160939601653*^9, 3.621160981717205*^9}, {
   3.6211610147229567`*^9, 3.621161073433812*^9}, 3.621161163160215*^9, {
   3.621163808980959*^9, 3.621163825411227*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.621160969048583*^9, 3.6211610805273*^9}, 
   3.621161169161644*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"f4D6R4oneloop", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"SeriesCoefficient", "[", 
        RowBox[{"f4D6R4pert", ",", "0"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Log", "[", "y4", "]"}], "\[Rule]", "0"}], "}"}]}], "/.", 
      "repPdp"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"tt1", ">", "0"}], ",", 
       RowBox[{"tt2", ">", "0"}], ",", 
       RowBox[{"tt3", ">", "0"}], ",", 
       RowBox[{"tt4", ">", "0"}], ",", 
       RowBox[{"tt5", ">", "0"}], ",", 
       RowBox[{"tt6", ">", "0"}], ",", 
       RowBox[{"tt7", ">", "0"}]}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LaplacianGen", "[", 
      RowBox[{"CartanD6", ",", 
       RowBox[{"{", 
        RowBox[{
        "tt7", ",", "tt6", ",", "tt5", ",", "tt4", ",", "tt3", ",", "tt2"}], 
        "}"}], ",", "f4D6R4oneloop"}], "]"}], "+", 
     RowBox[{"4", 
      RowBox[{"Zeta", "[", "3", "]"}], "f4R4oneloop"}]}], "/.", "soe1e2"}], 
   ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt1", ">", "0"}], ",", 
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}], ",", 
     RowBox[{"tt6", ">", "0"}], ",", 
     RowBox[{"tt7", ">", "0"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.6211636641088257`*^9, 3.621163701699463*^9}, {
  3.621163771366375*^9, 3.621163799856943*^9}, {3.62116383290069*^9, 
  3.621163867993017*^9}, {3.621163944341977*^9, 3.6211640608737297`*^9}, {
  3.621164305587371*^9, 3.6211643117219753`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"25", " ", 
   RowBox[{"Zeta", "[", "5", "]"}]}], "\[Pi]"]], "Output",
 CellChangeTimes->{{3.6211638487162867`*^9, 3.62116386100885*^9}, {
   3.621163984673285*^9, 3.621164063262926*^9}, 3.621164314694827*^9, 
   3.621222204760129*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"f4D6R4oneloop", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "/", "3"}], "f4R4oneloop"}], "+", 
      RowBox[{
       RowBox[{"32", "/", 
        RowBox[{"(", 
         RowBox[{"189", "Pi"}], ")"}]}], 
       RowBox[{"Normal", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"EGRVD6", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{
               "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}],
               ",", "s", ",", 
              RowBox[{"{", 
               RowBox[{
               "tt7", ",", "tt6", ",", "tt5", ",", "tt4", ",", "tt3", ",", 
                "tt2"}], "}"}]}], "]"}], "-", 
            FractionBox[
             RowBox[{"945", " ", 
              RowBox[{"Zeta", "[", "5", "]"}]}], 
             RowBox[{"64", " ", 
              RowBox[{"(", 
               RowBox[{"s", "-", "5"}], ")"}]}]]}], "/.", "repzetastar"}], 
          ",", 
          RowBox[{"{", 
           RowBox[{"s", ",", "5", ",", "0"}], "}"}]}], "]"}], "]"}]}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"A", "/.", "repPdp"}], "/.", "soe1e2"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt1", ">", "0"}], ",", 
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}], ",", 
     RowBox[{"tt6", ">", "0"}], ",", 
     RowBox[{"tt7", ">", "0"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.621164117610817*^9, 3.6211641637905607`*^9}, {
  3.621164256063476*^9, 3.621164279485695*^9}, {3.621164328713327*^9, 
  3.621164433393365*^9}, {3.6211644659523563`*^9, 3.6211645034795837`*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"5", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Pi]", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"11", "-", 
           RowBox[{"24", " ", "EulerGamma"}], "+", 
           RowBox[{"24", " ", 
            RowBox[{"Log", "[", "4", "]"}]}]}], ")"}], " ", 
         RowBox[{"Zeta", "[", "5", "]"}]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{
          SuperscriptBox["Zeta", "\[Prime]",
           MultilineFunction->None], "[", "5", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"22680", " ", 
      RowBox[{"Zeta", "[", "5", "]"}], " ", 
      RowBox[{
       SuperscriptBox["Zeta", "\[Prime]",
        MultilineFunction->None], "[", "6", "]"}]}]}], ")"}]}], 
  RowBox[{"24", " ", 
   SuperscriptBox["\[Pi]", "7"]}]]], "Output",
 CellChangeTimes->{
  3.621164280927083*^9, {3.621164324527597*^9, 3.621164433966607*^9}, {
   3.62116446893156*^9, 3.621164504695134*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"f4D6R4twoloop", "=", 
   RowBox[{"SeriesCoefficient", "[", 
    RowBox[{"f4D6R4pert", ",", "1"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6211636641088257`*^9, 3.621163701699463*^9}, 
   3.621163771366375*^9, 3.621164604170299*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"f4D6R4threeloop", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"SeriesCoefficient", "[", 
         RowBox[{"f4D6R4pert", ",", "2"}], "]"}], "/.", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Log", "[", "y4", "]"}], "\[Rule]", "0"}], "}"}]}], "/.", 
       "repPdp"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"tt1", ">", "0"}], ",", 
        RowBox[{"tt2", ">", "0"}], ",", 
        RowBox[{"tt3", ">", "0"}], ",", 
        RowBox[{"tt4", ">", "0"}], ",", 
        RowBox[{"tt5", ">", "0"}], ",", 
        RowBox[{"tt6", ">", "0"}], ",", 
        RowBox[{"tt7", ">", "0"}]}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.6211636641088257`*^9, 3.621163701699463*^9}, 
   3.621163771366375*^9, {3.621164604170299*^9, 3.621164620936781*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"A", "=", 
   RowBox[{"f4D6R4threeloop", "-", " ", 
    RowBox[{
     RowBox[{"5", "/", "16"}], " ", 
     RowBox[{"(", 
      RowBox[{"A6Int3", "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t1", "->", "tt7"}], ",", 
         RowBox[{"t2", "->", "tt6"}], ",", 
         RowBox[{"t3", "->", "tt5"}], ",", 
         RowBox[{"t4", "->", "tt4"}], ",", 
         RowBox[{"t5", "->", "tt3"}], ",", 
         RowBox[{"t6", "->", "tt2"}]}], "}"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{"Coefficient", "[", 
   RowBox[{"A", ",", 
    RowBox[{"tt2", "^", "6"}]}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.6211646927548847`*^9, 3.621164779566173*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.621164690486162*^9, {3.621164768261675*^9, 3.621164780138887*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"LaplacianGen", "[", 
      RowBox[{"CartanD6", ",", 
       RowBox[{"{", 
        RowBox[{
        "tt7", ",", "tt6", ",", "tt5", ",", "tt4", ",", "tt3", ",", "tt2"}], 
        "}"}], ",", "f4D6R4threeloop"}], "]"}], "+", 
     RowBox[{"18", "f4D6R4threeloop"}]}], "/.", "soe1e2"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"tt1", ">", "0"}], ",", 
     RowBox[{"tt2", ">", "0"}], ",", 
     RowBox[{"tt3", ">", "0"}], ",", 
     RowBox[{"tt4", ">", "0"}], ",", 
     RowBox[{"tt5", ">", "0"}], ",", 
     RowBox[{"tt6", ">", "0"}], ",", 
     RowBox[{"tt7", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621164635855185*^9, 3.621164664655657*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", 
             RowBox[{
              RowBox[{"Zeta", "[", "4", "]"}], "/", "Pi"}]}], ")"}], "^", 
           "2"}], "+", 
          RowBox[{"beta4", " ", "8", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"Zeta", "[", "8", "]"}], "/", "15"}], "/", "Pi"}]}]}], 
         ")"}], "/", "Qdp"}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "Pi"}], "/", "3"}], "beta4"}], "+", 
        RowBox[{"5", "Pdp"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"beta4", "+", 
        RowBox[{
         RowBox[{"7", "/", "2"}], "alpha4"}]}], ",", 
       RowBox[{"beta4", "+", 
        RowBox[{
         RowBox[{"9", "/", "2"}], "alpha4"}]}], ",", 
       RowBox[{"beta4", "+", 
        RowBox[{
         RowBox[{"11", "/", "2"}], "alpha4"}]}]}], "}"}]}], "}"}], "/.", 
   "repPdp"}], "/.", "repalpha"}]], "Input",
 CellChangeTimes->{{3.621918247149382*^9, 3.621918257423073*^9}, {
  3.6219186176621113`*^9, 3.621918626288501*^9}, {3.621918713833177*^9, 
  3.621918717997962*^9}, {3.622568399384009*^9, 3.622568412694014*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[Pi]", "6"]}], 
        RowBox[{"4725", " ", "Qdp"}]]}], ",", 
      RowBox[{
       FractionBox["85", "6"], "+", 
       RowBox[{"5", " ", "Pdp"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["25", "\[Pi]"]}], ",", 
      RowBox[{"-", 
       FractionBox["20", "\[Pi]"]}], ",", 
      RowBox[{"-", 
       FractionBox["15", "\[Pi]"]}]}], "}"}]}], "}"}], "/.", 
  "\[VeryThinSpace]", "repPdp"}]], "Output",
 CellChangeTimes->{
  3.62191825781367*^9, 3.621918626609684*^9, 3.621918718933778*^9, {
   3.6225684052204237`*^9, 3.622568413089365*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["D^2p R^4 in D=3", "Subtitle",
 CellChangeTimes->{{3.609836278816079*^9, 3.60983630437731*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"F4D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", 
      RowBox[{"y4", "^", "5"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"Zeta", "[", "3", "]"}], "^", "2"}], "/", "3"}], "/", 
         "y4"}]}], "+", "F4D6R41loop", "+", 
       RowBox[{"y4", " ", "F4D6R42loop"}], "+", 
       RowBox[{
        RowBox[{"y4", "^", "2"}], " ", "F4D6R43loop"}]}], ")"}]}], "+", " ", 
    RowBox[{
     RowBox[{"5", "/", 
      RowBox[{"(", 
       RowBox[{"2", "Pi"}], ")"}]}], " ", "F4D4R4", " ", 
     RowBox[{"Log", "[", "y4", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4D4R4", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"y4", "^", "4"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Zeta", "[", "5", "]"}], "/", "y4"}], "+", "F4D4R41loop", "+", 
      
      RowBox[{"y4", " ", "F4D4R42loop"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F4R4", "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"y4", "^", "2"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], "/", "y4"}]}], "+", "F4R41loop"}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3D4R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"r", "^", "10"}], " ", "F4D4R4"}], "+", 
       RowBox[{
        RowBox[{
         RowBox[{"Zeta", "[", "3", "]"}], "/", "Pi"}], " ", 
        RowBox[{"r", "^", "12"}], " ", "F4R4"}], "+", 
       RowBox[{"7", 
        RowBox[{
         RowBox[{"Zeta", "[", "9", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"12", "Pi"}], ")"}]}], 
        RowBox[{"r", "^", "18"}]}]}], "/.", "rep4tyi"}], "/.", "reptti"}], "/.",
     "rep3tri"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"F3D6R4", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"r", "^", "12"}], 
       RowBox[{"(", " ", 
        RowBox[{"F4D6R4", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"5", "/", "Pi"}], ")"}], 
          RowBox[{"Log", "[", "r", "]"}], " ", "F4D4R4"}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Zeta", "[", "5", "]"}], "/", "2"}], "/", "Pi"}], " ", 
          RowBox[{"r", "^", "4"}], "  ", "F4R4"}], "+", 
         RowBox[{"5", 
          RowBox[{
           RowBox[{"Zeta", "[", "11", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"12", "Pi"}], ")"}]}], " ", 
          RowBox[{"r", "^", 
           RowBox[{"(", "10", ")"}]}]}], "-", 
         RowBox[{"9", 
          RowBox[{
           RowBox[{"Zeta", "[", "5", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"8", 
             RowBox[{"Pi", "^", "2"}]}], ")"}]}], " ", 
          RowBox[{"r", "^", "8"}]}]}], ")"}]}], "/.", "rep4tyi"}], "/.", 
     "reptti"}], "/.", "rep3tri"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.623497182058503*^9, 3.6234971973764668`*^9}, {
  3.623497231776594*^9, 3.623497599957604*^9}, {3.623498552969151*^9, 
  3.623498553729824*^9}, {3.623498915767293*^9, 3.6234989184179792`*^9}, {
  3.62349954696697*^9, 3.623499565999774*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"y3", "^", 
           RowBox[{"(", "11", ")"}]}], "  ", "F3D6R4"}], "/.", "rep3ty"}], "/.", 
        RowBox[{"tt8", "\[Rule]", "R"}]}], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"y3", ",", "0", ",", "4"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"R", ",", "Infinity", ",", "1"}], "}"}]}], "]"}], ",", 
    RowBox[{"R", ">", "0"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6234982259914703`*^9, 3.623498245828868*^9}, 
   3.623498285476959*^9, {3.623498330728767*^9, 3.623498338038742*^9}, 
   3.6234988307346888`*^9, {3.623499316753056*^9, 3.6234993177531757`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
    RowBox[{"3", " ", "y3"}]], "+", 
   RowBox[{"(", 
    InterpretationBox[
     RowBox[{
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"Zeta", "[", "11", "]"}], " ", 
        SuperscriptBox["R", "11"]}], 
       RowBox[{"12", " ", "\[Pi]"}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}], " ", 
        SuperscriptBox["R", "5"]}], "\[Pi]"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"F4D6R41loop", "+", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"Log", "[", "R", "]"}], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], "\[Pi]"]}], ")"}], " ", "R"}], 
      "+", 
      InterpretationBox[
       SuperscriptBox[
        RowBox[{"O", "[", 
         FractionBox["1", "R"], "]"}], 
        RowBox[{"3", "/", "2"}]],
       SeriesData[$CellContext`R, 
        DirectedInfinity[1], {}, -22, 3, 2],
       Editable->False]}],
     SeriesData[$CellContext`R, 
      DirectedInfinity[1], {
      Rational[5, 12] Pi^(-1) Zeta[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
       Pi^(-1) Zeta[3] Zeta[5], 0, 0, 0, 0, 0, 0, 0, $CellContext`F4D6R41loop + 
       5 Pi^(-1) Log[$CellContext`R] Zeta[5]}, -22, 3, 2],
     Editable->False], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"9", " ", 
          RowBox[{"Zeta", "[", "5", "]"}], " ", 
          SuperscriptBox["R", "10"]}], 
         RowBox[{"8", " ", 
          SuperscriptBox["\[Pi]", "2"]}]]}], "+", 
       FractionBox[
        RowBox[{"F4R41loop", " ", 
         RowBox[{"Zeta", "[", "5", "]"}], " ", 
         SuperscriptBox["R", "6"]}], 
        RowBox[{"2", " ", "\[Pi]"}]], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"F4D6R42loop", "+", 
          FractionBox[
           RowBox[{"5", " ", "F4D4R41loop", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "\[Pi]"]}], ")"}], " ", 
        SuperscriptBox["R", "2"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], "2"],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -20, 4, 2],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[1], {
       Rational[-9, 8] Pi^(-2) Zeta[5], 0, 0, 0, 0, 0, 0, 0, 
        Rational[1, 2] $CellContext`F4R41loop Pi^(-1) Zeta[5], 0, 0, 0, 0, 0, 
        0, 0, $CellContext`F4D6R42loop + 
        5 $CellContext`F4D4R41loop Pi^(-1) Log[$CellContext`R]}, -20, 4, 2],
      Editable->False], ")"}], " ", "y3"}], "+", 
   RowBox[{
    RowBox[{"(", 
     InterpretationBox[
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"F4D6R43loop", "+", 
          FractionBox[
           RowBox[{"5", " ", "F4D4R42loop", " ", 
            RowBox[{"Log", "[", "R", "]"}]}], "\[Pi]"]}], ")"}], " ", 
        SuperscriptBox["R", "3"]}], "+", 
       InterpretationBox[
        SuperscriptBox[
         RowBox[{"O", "[", 
          FractionBox["1", "R"], "]"}], 
         RowBox[{"3", "/", "2"}]],
        SeriesData[$CellContext`R, 
         DirectedInfinity[1], {}, -6, 3, 2],
        Editable->False]}],
      SeriesData[$CellContext`R, 
       DirectedInfinity[
       1], {$CellContext`F4D6R43loop + 
        5 $CellContext`F4D4R42loop Pi^(-1) Log[$CellContext`R]}, -6, 3, 2],
      Editable->False], ")"}], " ", 
    SuperscriptBox["y3", "2"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y3", "]"}], "5"],
    SeriesData[$CellContext`y3, 0, {}, -2, 10, 2],
    Editable->False]}],
  SeriesData[$CellContext`y3, 0, {Rational[2, 3] Zeta[3]^2, 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {
     Rational[5, 12] Pi^(-1) Zeta[11], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
      Pi^(-1) Zeta[3] Zeta[5], 0, 0, 0, 0, 0, 0, 0, $CellContext`F4D6R41loop + 
      5 Pi^(-1) Log[$CellContext`R] Zeta[5]}, -22, 3, 2], 0, 
    SeriesData[$CellContext`R, 
     DirectedInfinity[1], {
     Rational[-9, 8] Pi^(-2) Zeta[5], 0, 0, 0, 0, 0, 0, 0, 
      Rational[1, 2] $CellContext`F4R41loop Pi^(-1) Zeta[5], 0, 0, 0, 0, 0, 0,
       0, $CellContext`F4D6R42loop + 
      5 $CellContext`F4D4R41loop Pi^(-1) Log[$CellContext`R]}, -20, 4, 2], 0, 
    
    SeriesData[$CellContext`R, 
     DirectedInfinity[
     1], {$CellContext`F4D6R43loop + 
      5 $CellContext`F4D4R42loop Pi^(-1) Log[$CellContext`R]}, -6, 3, 2]}, -2,
    10, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.623498278477889*^9, 3.623498286204925*^9}, {
   3.62349833181599*^9, 3.623498338783242*^9}, 3.623498442066029*^9, 
   3.623498835534569*^9, 3.623498925247385*^9, 3.623499318319765*^9, {
   3.623499548902998*^9, 3.623499576642435*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Coefficient", "[", 
     RowBox[{"A", ",", 
      RowBox[{"Log", "[", "R", "]"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"y3", ",", "0", ",", "4"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.623499373248172*^9, 3.623499407670102*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   FractionBox[
    RowBox[{"5", " ", "R", " ", 
     RowBox[{"Zeta", "[", "5", "]"}]}], "\[Pi]"], "+", 
   FractionBox[
    RowBox[{"5", " ", "F4D4R41loop", " ", 
     SuperscriptBox["R", "2"], " ", "y3"}], "\[Pi]"], "+", 
   FractionBox[
    RowBox[{"5", " ", "F4D4R42loop", " ", 
     SuperscriptBox["R", "3"], " ", 
     SuperscriptBox["y3", "2"]}], "\[Pi]"], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y3", "]"}], "5"],
    SeriesData[$CellContext`y3, 0, {}, 0, 5, 1],
    Editable->False]}],
  SeriesData[$CellContext`y3, 0, {
   5 Pi^(-1) $CellContext`R Zeta[5], 5 $CellContext`F4D4R41loop 
    Pi^(-1) $CellContext`R^2, 5 $CellContext`F4D4R42loop 
    Pi^(-1) $CellContext`R^3}, 0, 5, 1],
  Editable->False]], "Output",
 CellChangeTimes->{{3.6234993856720953`*^9, 3.623499408044878*^9}, {
  3.6234995497609253`*^9, 3.623499578804175*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Non perturbative completion in D=6", "Title"]], \
"Subtitle",
 CellChangeTimes->{{3.6211839419737253`*^9, 3.621183951724576*^9}, 
   3.632584373816024*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"A", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"8", "/", "189"}], 
       RowBox[{"EGRVD5h", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
         "4", ",", 
         RowBox[{"{", 
          RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], "}"}]}],
         "]"}]}], "/.", 
      RowBox[{"sotr", "[", "5", "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"r", ",", "0", ",", "5"}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.631338683548155*^9, 3.631338728399218*^9}, {
  3.631338870216442*^9, 3.631338871072894*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "6"], " ", 
       SuperscriptBox["tt3", "6"]}], "25515"], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "5"], " ", 
       SuperscriptBox["tt1", "4"], " ", 
       SuperscriptBox["tt4", "4"]}], 
      RowBox[{"1215", " ", 
       SuperscriptBox["tt2", "3"]}]], "-", 
     FractionBox[
      RowBox[{"50", " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], "9"], "+", 
     RowBox[{
      FractionBox["20", "3"], " ", "EulerGamma", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     FractionBox[
      RowBox[{"5", " ", "\[Pi]", " ", 
       SuperscriptBox["tt3", "2"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"9", " ", "tt2"}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["tt1", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["tt4", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", 
       SuperscriptBox["tt4", "4"], " ", 
       RowBox[{"Zeta", "[", "3", "]"}]}], 
      RowBox[{"27", " ", 
       SuperscriptBox["tt1", "2"]}]], "-", 
     RowBox[{
      FractionBox["5", "3"], " ", 
      RowBox[{"Log", "[", "r", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "-", 
     RowBox[{
      FractionBox["10", "3"], " ", 
      RowBox[{"Log", "[", "tt3", "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "3"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["1", "2"]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox["5", "3"], " ", 
      RowBox[{"PolyGamma", "[", 
       RowBox[{"0", ",", 
        FractionBox["3", "2"]}], "]"}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     FractionBox[
      RowBox[{"5", " ", 
       SuperscriptBox["tt2", "3"], " ", 
       SuperscriptBox[
        RowBox[{"Zeta", "[", "3", "]"}], "2"]}], 
      RowBox[{"3", " ", "\[Pi]", " ", 
       SuperscriptBox["tt1", "2"], " ", 
       SuperscriptBox["tt4", "2"]}]], "+", 
     FractionBox[
      RowBox[{"\[Pi]", " ", 
       SuperscriptBox["tt2", "5"], " ", 
       RowBox[{"Zeta", "[", "5", "]"}]}], 
      RowBox[{"18", " ", 
       SuperscriptBox["tt3", "4"]}]], "+", 
     FractionBox[
      RowBox[{"10", " ", 
       RowBox[{
        SuperscriptBox["Zeta", "\[Prime]",
         MultilineFunction->None], "[", "3", "]"}]}], "3"], "-", 
     FractionBox[
      RowBox[{"3150", " ", 
       RowBox[{"Zeta", "[", "3", "]"}], " ", 
       RowBox[{
        SuperscriptBox["Zeta", "\[Prime]",
         MultilineFunction->None], "[", "6", "]"}]}], 
      SuperscriptBox["\[Pi]", "6"]]}], ")"}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"16", " ", 
        SuperscriptBox["\[Pi]", "7"], " ", 
        SuperscriptBox["tt1", "6"], " ", 
        SuperscriptBox["tt3", "6"]}], 
       RowBox[{"535815", " ", 
        SuperscriptBox["tt2", "5"]}]], "+", 
      FractionBox[
       RowBox[{"8", " ", 
        SuperscriptBox["\[Pi]", "8"], " ", 
        SuperscriptBox["tt4", "8"]}], "893025"], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["tt1", "10"], "+", 
          SuperscriptBox["tt3", "10"]}], ")"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], 
       RowBox[{"189", " ", 
        SuperscriptBox["tt1", "4"], " ", 
        SuperscriptBox["tt3", "4"]}]], "+", 
      FractionBox[
       RowBox[{"5", " ", 
        RowBox[{"Zeta", "[", "3", "]"}], " ", 
        RowBox[{"Zeta", "[", "5", "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox["tt4", "2"]}]], "+", 
      FractionBox[
       RowBox[{"15", " ", 
        SuperscriptBox["tt2", "5"], " ", 
        SuperscriptBox[
         RowBox[{"Zeta", "[", "5", "]"}], "2"]}], 
       RowBox[{"4", " ", 
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["tt1", "4"], " ", 
        SuperscriptBox["tt3", "4"]}]], "+", 
      RowBox[{"\[Pi]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["tt4", "4"], " ", 
           RowBox[{"Zeta", "[", "5", "]"}]}], 
          RowBox[{"18", " ", 
           SuperscriptBox["tt2", "3"]}]], "+", 
         FractionBox[
          RowBox[{"5", " ", 
           SuperscriptBox["tt2", "7"], " ", 
           RowBox[{"Zeta", "[", "7", "]"}]}], 
          RowBox[{"189", " ", 
           SuperscriptBox["tt4", "6"]}]]}], ")"}]}]}], ")"}], " ", 
    SuperscriptBox["r", "4"]}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "r", "]"}], 
     RowBox[{"11", "/", "2"}]],
    SeriesData[$CellContext`r, 0, {}, 0, 11, 2],
    Editable->False]}],
  SeriesData[$CellContext`r, 0, {
   Rational[4, 25515] Pi^6 $CellContext`tt3^6 + 
    Rational[1, 1215] 
     Pi^5 $CellContext`tt1^4 $CellContext`tt2^(-3) $CellContext`tt4^4 + 
    Rational[-50, 9] Zeta[3] + Rational[20, 3] EulerGamma Zeta[3] + 
    Rational[5, 9] Pi $CellContext`tt2^(-1) $CellContext`tt3^2 Zeta[3] + 
    Rational[1, 27] Pi^2 $CellContext`tt1^4 $CellContext`tt4^(-2) Zeta[3] + 
    Rational[1, 27] Pi^2 $CellContext`tt1^(-2) $CellContext`tt4^4 Zeta[3] + 
    Rational[-5, 3] Log[$CellContext`r] Zeta[3] + 
    Rational[-10, 3] Log[$CellContext`tt3] Zeta[3] + 
    Rational[5, 3] PolyGamma[0, 
       Rational[1, 2]] Zeta[3] + Rational[5, 3] PolyGamma[0, 
       Rational[3, 2]] Zeta[3] + 
    Rational[5, 3] 
     Pi^(-1) $CellContext`tt1^(-2) $CellContext`tt2^3 $CellContext`tt4^(-2) 
     Zeta[3]^2 + 
    Rational[1, 18] Pi $CellContext`tt2^5 $CellContext`tt3^(-4) Zeta[5] + 
    Rational[10, 3] Derivative[1][Zeta][3] - 3150 Pi^(-6) Zeta[3] 
    Derivative[1][Zeta][6], 0, 0, 0, 0, 0, 0, 0, 
    Rational[16, 535815] 
     Pi^7 $CellContext`tt1^6 $CellContext`tt2^(-5) $CellContext`tt3^6 + 
    Rational[8, 893025] Pi^8 $CellContext`tt4^8 + 
    Rational[2, 189] 
     Pi^2 $CellContext`tt1^(-4) $CellContext`tt3^(-4) ($CellContext`tt1^10 + \
$CellContext`tt3^10) Zeta[5] + 
    Rational[5, 2] Pi^(-2) $CellContext`tt4^(-2) Zeta[3] Zeta[5] + 
    Rational[15, 4] 
     Pi^(-3) $CellContext`tt1^(-4) $CellContext`tt2^5 $CellContext`tt3^(-4) 
     Zeta[5]^2 + 
    Pi (Rational[1, 18] $CellContext`tt2^(-3) $CellContext`tt4^4 Zeta[5] + 
      Rational[5, 189] $CellContext`tt2^7 $CellContext`tt4^(-6) Zeta[7])}, 0, 
   11, 2],
  Editable->False]], "Output",
 CellChangeTimes->{{3.631338673666844*^9, 3.631338728737199*^9}, 
   3.631338872926285*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Coefficient", "[", 
  RowBox[{"A", ",", 
   RowBox[{"Log", "[", "r", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.631338729459145*^9, 3.631338733697239*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"8", "/", "189"}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"EGRVD5h", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
          "4", ",", 
          RowBox[{"{", 
           RowBox[{"t1", ",", "t2", ",", "t3", ",", "t4", ",", "t5"}], 
           "}"}]}], "]"}], "/.", 
        RowBox[{"sotv", "[", "5", "]"}]}], ")"}]}], "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"5", 
         RowBox[{"Pi", "/", "378"}], " ", 
         RowBox[{"v", "^", 
          RowBox[{"(", 
           RowBox[{"6", "/", "5"}], ")"}]}], 
         RowBox[{"EGRVA4", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
           RowBox[{"7", "/", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"tt1", ",", "tt2", ",", "tt3", ",", "tt4"}], "}"}]}], 
          "]"}]}], "+", " ", 
        RowBox[{"5", " ", 
         RowBox[{
          RowBox[{"Zeta", "[", "3", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", 
            RowBox[{"Pi", "^", "2"}]}], ")"}]}], " ", 
         RowBox[{"EGRVA4h", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
           RowBox[{"5", "/", "2"}], ",", 
           RowBox[{"{", 
            RowBox[{"tt1", ",", "tt2", ",", "tt3", ",", "tt4"}], "}"}]}], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"16", "/", "189"}], " ", 
         RowBox[{"Zeta", "[", "8", "]"}], " ", 
         RowBox[{"v", "^", "4"}]}]}], "/.", "repzetastar"}], ")"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"v", ",", "0", ",", "10"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.631338749616641*^9, 3.6313387523443127`*^9}, {
   3.6313387953297043`*^9, 3.631338795553067*^9}, 3.6313388768366003`*^9, {
   3.63133917787693*^9, 3.631339221008762*^9}, {3.6313392614952908`*^9, 
   3.631339272205068*^9}, {3.6313393122167263`*^9, 3.631339498145076*^9}, {
   3.6313395427939463`*^9, 3.6313396006524487`*^9}, 3.632584456897585*^9, 
   3.632584493621804*^9, {3.632584579906872*^9, 3.632584592251775*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Log", "[", "v", "]"}]}], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
     RowBox[{
      FractionBox["10", "9"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         RowBox[{"Zeta", "[", "3", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{
          SuperscriptBox["Zeta", "\[Prime]",
           MultilineFunction->None], "[", "3", "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Zeta", "[", "3", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{"EulerGamma", "-", 
           RowBox[{"Log", "[", "4", "]"}], "-", 
           FractionBox[
            RowBox[{"945", " ", 
             RowBox[{
              SuperscriptBox["Zeta", "\[Prime]",
               MultilineFunction->None], "[", "6", "]"}]}], 
            SuperscriptBox["\[Pi]", "6"]]}], ")"}]}]}], ")"}]}]}], ")"}], "+", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "v", "]"}], 
     RowBox[{"101", "/", "10"}]],
    SeriesData[$CellContext`v, 0, {}, 0, 101, 10],
    Editable->False]}],
  SeriesData[$CellContext`v, 
   0, {-Log[$CellContext`v] Zeta[3] + 
    Rational[10, 9] ((-2) Zeta[3] + 3 Derivative[1][Zeta][3] + 
      3 Zeta[3] (EulerGamma - Log[4] - 945 Pi^(-6) Derivative[1][Zeta][6]))}, 
   0, 101, 10],
  Editable->False]], "Output",
 CellChangeTimes->{
  3.631338753521274*^9, 3.631338796315571*^9, 3.631338877805457*^9, {
   3.631339202444229*^9, 3.631339221978588*^9}, {3.6313392670125647`*^9, 
   3.631339273090405*^9}, {3.631339349327372*^9, 3.631339378087336*^9}, {
   3.631339422082942*^9, 3.631339499535514*^9}, {3.6313395443761883`*^9, 
   3.631339601394724*^9}, {3.632584468163192*^9, 3.632584495811648*^9}, {
   3.632584562742436*^9, 3.63258459615982*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 606},
WindowMargins->{{Automatic, 224}, {Automatic, 0}},
ShowSelection->True,
FrontEndVersion->"10.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (June 27, \
2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 160, 2, 77, "Title"],
Cell[742, 26, 645, 12, 101, "Text"],
Cell[CellGroupData[{
Cell[1412, 42, 663, 16, 61, "Input"],
Cell[2078, 60, 211, 3, 21, "Print"]
}, Open  ]],
Cell[2304, 66, 32159, 959, 1614, "Input"],
Cell[CellGroupData[{
Cell[34488, 1029, 298, 6, 73, "Subtitle"],
Cell[34789, 1037, 407, 11, 131, "Text"],
Cell[35199, 1050, 7590, 117, 108, "Input"],
Cell[CellGroupData[{
Cell[42814, 1171, 9935, 194, 204, "Input"],
Cell[52752, 1367, 5129, 76, 28, "Output"]
}, Open  ]],
Cell[57896, 1446, 1301, 31, 77, "Input"],
Cell[59200, 1479, 1152, 32, 61, "Input"],
Cell[60355, 1513, 1100, 31, 61, "Input"],
Cell[61458, 1546, 1930, 42, 93, "Input"],
Cell[CellGroupData[{
Cell[63413, 1592, 153, 3, 29, "Input"],
Cell[63569, 1597, 7918, 265, 387, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[71548, 1869, 139, 1, 125, "Title"],
Cell[71690, 1872, 257, 5, 41, "Text"],
Cell[CellGroupData[{
Cell[71972, 1881, 151, 2, 47, "Subtitle"],
Cell[72126, 1885, 5284, 170, 271, "Input"],
Cell[CellGroupData[{
Cell[77435, 2059, 2075, 60, 108, "Input"],
Cell[79513, 2121, 335, 9, 31, "Output"]
}, Open  ]],
Cell[79863, 2133, 216, 3, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80116, 2141, 102, 1, 47, "Subtitle"],
Cell[80221, 2144, 1116, 33, 66, "Input"],
Cell[CellGroupData[{
Cell[81362, 2181, 460, 12, 29, "Input"],
Cell[81825, 2195, 1308, 33, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83170, 2233, 452, 12, 29, "Input"],
Cell[83625, 2247, 310, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[83972, 2257, 1428, 42, 77, "Input"],
Cell[85403, 2301, 1680, 46, 95, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[87120, 2352, 1407, 39, 77, "Input"],
Cell[88530, 2393, 690, 17, 48, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[89257, 2415, 542, 13, 45, "Input"],
Cell[89802, 2430, 269, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[90108, 2439, 1648, 50, 93, "Input"],
Cell[91759, 2491, 338, 5, 28, "Output"]
}, Open  ]],
Cell[92112, 2499, 4186, 111, 173, "Input"],
Cell[CellGroupData[{
Cell[96323, 2614, 927, 22, 45, "Input"],
Cell[97253, 2638, 288, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[97578, 2648, 2651, 75, 157, "Input"],
Cell[100232, 2725, 335, 10, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100604, 2740, 2485, 69, 209, "Input"],
Cell[103092, 2811, 3163, 80, 147, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106292, 2896, 2169, 55, 209, "Input"],
Cell[108464, 2953, 575, 13, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109076, 2971, 4941, 139, 287, "Input"],
Cell[114020, 3112, 853, 19, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114910, 3136, 954, 23, 61, "Input"],
Cell[115867, 3161, 1524, 41, 59, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117428, 3207, 1723, 48, 77, "Input"],
Cell[119154, 3257, 376, 10, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119567, 3272, 2896, 77, 218, "Input"],
Cell[122466, 3351, 680, 15, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[123195, 3372, 101, 1, 47, "Subtitle"],
Cell[CellGroupData[{
Cell[123321, 3377, 674, 20, 77, "Input"],
Cell[123998, 3399, 1254, 30, 69, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125289, 3434, 1262, 36, 118, "Input"],
Cell[126554, 3472, 560, 11, 31, "Output"]
}, Open  ]],
Cell[127129, 3486, 648, 19, 45, "Input"],
Cell[CellGroupData[{
Cell[127802, 3509, 419, 11, 29, "Input"],
Cell[128224, 3522, 167, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128428, 3529, 1055, 27, 45, "Input"],
Cell[129486, 3558, 1130, 25, 31, "Output"]
}, Open  ]],
Cell[130631, 3586, 131, 2, 29, "Input"],
Cell[130765, 3590, 1046, 30, 45, "Input"],
Cell[CellGroupData[{
Cell[131836, 3624, 2686, 67, 274, "Input"],
Cell[134525, 3693, 1128, 25, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135690, 3723, 1076, 30, 101, "Input"],
Cell[136769, 3755, 387, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137193, 3770, 449, 11, 29, "Input"],
Cell[137645, 3783, 197, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137879, 3791, 858, 24, 61, "Input"],
Cell[138740, 3817, 119, 2, 28, "Output"]
}, Open  ]],
Cell[138874, 3822, 130, 2, 29, "Input"],
Cell[139007, 3826, 3969, 106, 263, "Input"],
Cell[CellGroupData[{
Cell[143001, 3936, 809, 24, 29, "Input"],
Cell[143813, 3962, 644, 18, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144494, 3985, 1131, 33, 45, "Input"],
Cell[145628, 4020, 309, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145974, 4029, 477, 14, 29, "Input"],
Cell[146454, 4045, 198, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146689, 4053, 2073, 56, 125, "Input"],
Cell[148765, 4111, 271, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149073, 4120, 241, 6, 28, "Input"],
Cell[149317, 4128, 117, 2, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149471, 4135, 4545, 108, 221, "Input"],
Cell[154019, 4245, 9655, 254, 540, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[163711, 4504, 403, 11, 29, "Input"],
Cell[164117, 4517, 210, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[164364, 4525, 1668, 47, 93, "Input"],
Cell[166035, 4574, 237, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166309, 4582, 1868, 50, 93, "Input"],
Cell[168180, 4634, 259, 7, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[168476, 4646, 752, 24, 44, "Input"],
Cell[169231, 4672, 284, 8, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169552, 4685, 3994, 122, 173, "Input"],
Cell[173549, 4809, 6855, 170, 203, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180441, 4984, 395, 10, 29, "Input"],
Cell[180839, 4996, 1038, 29, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[181926, 5031, 103, 1, 47, "Subtitle"],
Cell[182032, 5034, 436, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[182493, 5050, 435, 11, 29, "Input"],
Cell[182931, 5063, 294, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183262, 5072, 1422, 42, 167, "Input"],
Cell[184687, 5116, 259, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[184983, 5125, 984, 28, 61, "Input"],
Cell[185970, 5155, 457, 10, 31, "Output"]
}, Open  ]],
Cell[186442, 5168, 130, 2, 29, "Input"],
Cell[CellGroupData[{
Cell[186597, 5174, 1287, 36, 60, "Input"],
Cell[187887, 5212, 432, 6, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[188356, 5223, 2925, 76, 139, "Input"],
Cell[191284, 5301, 723, 14, 31, "Output"]
}, Open  ]],
Cell[192022, 5318, 3007, 75, 217, "Input"],
Cell[CellGroupData[{
Cell[195054, 5397, 327, 6, 29, "Input"],
Cell[195384, 5405, 601, 17, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196022, 5427, 277, 6, 29, "Input"],
Cell[196302, 5435, 193, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196532, 5443, 823, 18, 45, "Input"],
Cell[197358, 5463, 297, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197692, 5473, 1346, 39, 106, "Input"],
Cell[199041, 5514, 148, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[199226, 5521, 1211, 35, 77, "Input"],
Cell[200440, 5558, 124, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[200601, 5566, 2066, 57, 109, "Input"],
Cell[202670, 5625, 171, 3, 28, "Output"]
}, Open  ]],
Cell[202856, 5631, 130, 2, 29, "Input"],
Cell[202989, 5635, 2098, 54, 109, "Input"],
Cell[CellGroupData[{
Cell[205112, 5693, 1087, 26, 45, "Input"],
Cell[206202, 5721, 700, 11, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[206939, 5737, 970, 26, 77, "Input"],
Cell[207912, 5765, 448, 9, 45, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208397, 5779, 4368, 103, 295, "Input"],
Cell[212768, 5884, 1876, 47, 81, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214681, 5936, 2264, 64, 157, "Input"],
Cell[216948, 6002, 284, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217269, 6012, 606, 16, 45, "Input"],
Cell[217878, 6030, 69, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[217984, 6036, 1805, 50, 109, "Input"],
Cell[219792, 6088, 302, 4, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[220131, 6097, 781, 21, 61, "Input"],
Cell[220915, 6120, 122, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221074, 6127, 1456, 43, 109, "Input"],
Cell[222533, 6172, 286, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[222856, 6182, 1050, 31, 76, "Input"],
Cell[223909, 6215, 924, 26, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224870, 6246, 877, 25, 76, "Input"],
Cell[225750, 6273, 1084, 32, 70, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[226871, 6310, 1914, 48, 77, "Input"],
Cell[228788, 6360, 1470, 40, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230295, 6405, 224, 5, 29, "Input"],
Cell[230522, 6412, 148, 4, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230707, 6421, 1395, 41, 77, "Input"],
Cell[232105, 6464, 1346, 38, 53, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[233488, 6507, 3864, 111, 171, "Input"],
Cell[237355, 6620, 5374, 138, 158, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242766, 6763, 430, 12, 29, "Input"],
Cell[243199, 6777, 521, 15, 46, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[243769, 6798, 101, 1, 47, "Subtitle"],
Cell[CellGroupData[{
Cell[243895, 6803, 775, 22, 93, "Input"],
Cell[244673, 6827, 1630, 44, 85, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246340, 6876, 417, 10, 29, "Input"],
Cell[246760, 6888, 198, 3, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[246995, 6896, 1289, 34, 157, "Input"],
Cell[248287, 6932, 436, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[248760, 6947, 1014, 26, 61, "Input"],
Cell[249777, 6975, 507, 10, 31, "Output"]
}, Open  ]],
Cell[250299, 6988, 130, 2, 29, "Input"],
Cell[250432, 6992, 928, 25, 93, "Input"],
Cell[CellGroupData[{
Cell[251385, 7021, 501, 12, 29, "Input"],
Cell[251889, 7035, 141, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252067, 7042, 2841, 69, 326, "Input"],
Cell[254911, 7113, 478, 10, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255426, 7128, 1928, 56, 189, "Input"],
Cell[257357, 7186, 332, 8, 31, "Output"]
}, Open  ]],
Cell[257704, 7197, 130, 2, 29, "Input"],
Cell[257837, 7201, 803, 23, 45, "Input"],
Cell[CellGroupData[{
Cell[258665, 7228, 578, 17, 61, "Input"],
Cell[259246, 7247, 296, 10, 52, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259579, 7262, 4443, 118, 188, "Input"],
Cell[264025, 7382, 7453, 182, 231, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[271515, 7569, 1044, 26, 45, "Input"],
Cell[272562, 7597, 1705, 46, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274304, 7648, 1918, 46, 77, "Input"],
Cell[276225, 7696, 1149, 24, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[277411, 7725, 102, 1, 29, "Input"],
Cell[277516, 7728, 638, 20, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[278191, 7753, 1517, 39, 77, "Input"],
Cell[279711, 7794, 1068, 26, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280816, 7825, 1450, 37, 61, "Input"],
Cell[282269, 7864, 1217, 30, 50, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[283523, 7899, 1487, 40, 77, "Input"],
Cell[285013, 7941, 424, 11, 46, "Output"]
}, Open  ]],
Cell[285452, 7955, 2412, 56, 77, "Input"],
Cell[287867, 8013, 642, 15, 45, "Input"],
Cell[CellGroupData[{
Cell[288534, 8032, 578, 16, 29, "Input"],
Cell[289115, 8050, 168, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289320, 8057, 736, 17, 45, "Input"],
Cell[290059, 8076, 492, 7, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290588, 8088, 689, 18, 45, "Input"],
Cell[291280, 8108, 101, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[291418, 8114, 1461, 40, 61, "Input"],
Cell[292882, 8156, 572, 13, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[293491, 8174, 1177, 34, 45, "Input"],
Cell[294671, 8210, 284, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[294992, 8220, 1070, 33, 45, "Input"],
Cell[296065, 8255, 583, 17, 46, "Output"]
}, Open  ]],
Cell[296663, 8275, 3330, 83, 216, "Input"],
Cell[CellGroupData[{
Cell[300018, 8362, 697, 19, 45, "Input"],
Cell[300718, 8383, 1324, 36, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[302079, 8424, 702, 17, 45, "Input"],
Cell[302784, 8443, 513, 8, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[303334, 8456, 477, 13, 45, "Input"],
Cell[303814, 8471, 194, 3, 28, "Output"]
}, Open  ]],
Cell[304023, 8477, 548, 18, 29, "Input"],
Cell[CellGroupData[{
Cell[304596, 8499, 236, 5, 29, "Input"],
Cell[304835, 8506, 72, 1, 28, "Output"]
}, Open  ]],
Cell[304922, 8510, 716, 20, 61, "Input"],
Cell[CellGroupData[{
Cell[305663, 8534, 1858, 54, 125, "Input"],
Cell[307524, 8590, 263, 4, 28, "Output"]
}, Open  ]],
Cell[307802, 8597, 1123, 31, 61, "Input"],
Cell[308928, 8630, 1133, 32, 61, "Input"],
Cell[CellGroupData[{
Cell[310086, 8666, 603, 17, 29, "Input"],
Cell[310692, 8685, 118, 2, 28, "Output"]
}, Open  ]],
Cell[310825, 8690, 2502, 70, 223, "Input"],
Cell[CellGroupData[{
Cell[313352, 8764, 216, 5, 29, "Input"],
Cell[313571, 8771, 232, 7, 49, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313840, 8783, 1228, 30, 93, "Input"],
Cell[315071, 8815, 315, 6, 46, "Output"]
}, Open  ]],
Cell[315401, 8824, 1367, 34, 61, "Input"],
Cell[CellGroupData[{
Cell[316793, 8862, 861, 23, 61, "Input"],
Cell[317657, 8887, 166, 2, 28, "Output"]
}, Open  ]],
Cell[317838, 8892, 883, 24, 60, "Input"],
Cell[CellGroupData[{
Cell[318746, 8920, 713, 18, 45, "Input"],
Cell[319462, 8940, 2572, 71, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[322071, 9016, 1706, 48, 118, "Input"],
Cell[323780, 9066, 197, 3, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[324026, 9075, 101, 1, 47, "Subtitle"],
Cell[324130, 9078, 1049, 28, 108, "Input"],
Cell[CellGroupData[{
Cell[325204, 9110, 437, 11, 29, "Input"],
Cell[325644, 9123, 94, 1, 28, "Output"]
}, Open  ]],
Cell[325753, 9127, 880, 23, 76, "Input"],
Cell[CellGroupData[{
Cell[326658, 9154, 721, 20, 50, "Input"],
Cell[327382, 9176, 331, 8, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[327750, 9189, 715, 21, 45, "Input"],
Cell[328468, 9212, 352, 11, 46, "Output"]
}, Open  ]],
Cell[328835, 9226, 1023, 29, 123, "Input"],
Cell[CellGroupData[{
Cell[329883, 9259, 392, 10, 29, "Input"],
Cell[330278, 9271, 70, 1, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[330385, 9277, 550, 16, 50, "Input"],
Cell[330938, 9295, 234, 6, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331209, 9306, 783, 23, 61, "Input"],
Cell[331995, 9331, 303, 9, 46, "Output"]
}, Open  ]],
Cell[332313, 9343, 3370, 96, 189, "Input"],
Cell[335686, 9441, 1215, 37, 77, "Input"],
Cell[CellGroupData[{
Cell[336926, 9482, 1125, 25, 60, "Input"],
Cell[338054, 9509, 7797, 194, 271, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345888, 9708, 434, 12, 29, "Input"],
Cell[346325, 9722, 1598, 45, 92, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[347960, 9772, 1037, 30, 77, "Input"],
Cell[349000, 9804, 479, 12, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349516, 9821, 598, 17, 45, "Input"],
Cell[350117, 9840, 2420, 68, 89, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352574, 9913, 1013, 26, 77, "Input"],
Cell[353590, 9941, 520, 13, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[354147, 9959, 953, 30, 45, "Input"],
Cell[355103, 9991, 425, 13, 48, "Output"]
}, Open  ]],
Cell[355543, 10007, 1007, 26, 76, "Input"],
Cell[356553, 10035, 620, 16, 29, "Input"],
Cell[357176, 10053, 616, 17, 45, "Input"],
Cell[CellGroupData[{
Cell[357817, 10074, 729, 20, 45, "Input"],
Cell[358549, 10096, 118, 2, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[358704, 10103, 1742, 49, 124, "Input"],
Cell[360449, 10154, 273, 6, 46, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[360759, 10165, 1894, 53, 190, "Input"],
Cell[362656, 10220, 1002, 29, 53, "Output"]
}, Open  ]],
Cell[363673, 10252, 274, 6, 29, "Input"],
Cell[363950, 10260, 909, 25, 60, "Input"],
Cell[CellGroupData[{
Cell[364884, 10289, 746, 21, 61, "Input"],
Cell[365633, 10312, 119, 2, 28, "Output"]
}, Open  ]],
Cell[365767, 10317, 763, 21, 61, "Input"],
Cell[CellGroupData[{
Cell[366555, 10342, 1314, 40, 61, "Input"],
Cell[367872, 10384, 767, 25, 51, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[368688, 10415, 100, 1, 47, "Subtitle"],
Cell[368791, 10418, 3270, 101, 157, "Input"],
Cell[CellGroupData[{
Cell[372086, 10523, 787, 20, 45, "Input"],
Cell[372876, 10545, 4928, 132, 175, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377841, 10682, 346, 9, 29, "Input"],
Cell[378190, 10693, 920, 24, 49, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[379159, 10723, 179, 3, 59, "Subtitle"],
Cell[CellGroupData[{
Cell[379363, 10730, 719, 20, 45, "Input"],
Cell[380085, 10752, 6796, 184, 263, "Output"]
}, Open  ]],
Cell[386896, 10939, 184, 4, 29, "Input"],
Cell[CellGroupData[{
Cell[387105, 10947, 2304, 59, 91, "Input"],
Cell[389412, 11008, 1876, 49, 84, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

